Prediction Model for Semitransparent Watercolor Pigment Mixtures Using Deep Learning with a Dataset of Transmittance and Reflectance

Learning color mixing is difficult for novice painters. In order to support novice painters in learning color mixing, we propose a prediction model for semitransparent pigment mixtures and use its prediction results to create a Smart Palette system. Such a system is constructed by first building a watercolor dataset with two types of color mixing data, indicated by transmittance and reflectance: incrementation of the same primary pigment and a mixture of two different pigments. Next, we apply the collected data to a deep neural network to train a model for predicting the results of semitransparent pigment mixtures. Finally, we constructed a Smart Palette that provides easily-followable instructions on mixing a target color with two primary pigments in real life: when users pick a pixel, an RGB color, from an image, the system returns its mixing recipe which indicates the two primary pigments being used and their quantities.

==> anc/NTU_WPSM_dataset/MQ_test_488_Y_ok.csv <==
380,390,400,410,420,430,440,450,460,470,480,490,500,510,520,530,540,550,560,570,580,590,600,610,620,630,640,650,660,670,680,690,700,710,720,730,740,750,760,770,780
0.02260256,0.0243193,0.03214961,0.03546562,0.03765542,0.03776089,0.03544234,0.03464219,0.03456179,0.03409932,0.0328292,0.03344346,0.03312294,0.03344652,0.03392355,0.0342163,0.03428331,0.03454318,0.0349336,0.03622782,0.03652175,0.03667527,0.03599476,0.03505534,0.03535883,0.0348646,0.03391912,0.03426905,0.03318044,0.03357004,0.03289772,0.0313897,0.03098512,0.0316436,0.03032218,0.02698503,0.02543792,0.02487321,0.02196636,0.01778574,0.0110033
0.232916,0.1907804,0.1093886,0.06213805,0.04978037,0.05055122,0.05129743,0.0495851,0.05225412,0.0588291,0.06946747,0.0802298,0.09524081,0.1144171,0.1571833,0.2573758,0.4128905,0.5593053,0.6585255,0.7185784,0.7523246,0.7750496,0.7867237,0.7979523,0.8076178,0.8139758,0.8243101,0.8336065,0.8426794,0.8456269,0.8511181,0.8579973,0.8637933,0.8698798,0.8659603,0.8665676,0.8644059,0.861573,0.8395357,0.8435177,0.8290289
0.1572075,0.1320771,0.08025417,0.05274474,0.04562979,0.04714109,0.04846043,0.04898252,0.05280084,0.06086177,0.07152229,0.08112023,0.09246892,0.1072861,0.1277663,0.1575325,0.2020843,0.2586275,0.328052,0.4007559,0.466533,0.5182254,0.551037,0.5710463,0.5846882,0.5945475,0.6055937,0.6170359,0.627762,0.6420437,0.6587271,0.6731628,0.6903667,0.7061575,0.7188476,0.7348984,0.7401261,0.7453735,0.7187201,0.7058006,0.7023838
0.1283063,0.09270376,0.06542,0.04577472,0.04131603,0.04285079,0.04358937,0.043547,0.04453476,0.04736297,0.05238639,0.05778218,0.06394145,0.07365857,0.08969889,0.1192205,0.1560286,0.1979464,0.2493208,0.3094017,0.3658327,0.4117019,0.439989,0.4582237,0.4722219,0.4821839,0.4918969,0.5028319,0.5158461,0.5278073,0.5449757,0.557345,0.5784832,0.5998928,0.6150197,0.628187,0.6401579,0.6455945,0.6258229,0.616591,0.5737954
0.0420304,0.04626242,0.05121811,0.05948063,0.05760228,0.05820818,0.05834505,0.05914585,0.06041718,0.06419631,0.06869901,0.07539013,0.07778641,0.07513771,0.067908,0.06006043,0.05240669,0.04687068,0.04303834,0.04065715,0.03888124,0.03824416,0.03769828,0.0369594,0.03705533,0.03742451,0.03848828,0.03965025,0.0418438,0.04441442,0.04866131,0.05385816,0.06558927,0.08064173,0.09970665,0.1203415,0.1433812,0.1498745,0.1565246,0.1491478,0.147667
0.4004966,0.4306705,0.478538,0.5201188,0.5455042,0.5717565,0.5896705,0.5998465,0.597373,0.569817,0.5120453,0.4460295,0.3788982,0.3195753,0.2703378,0.2316289,0.201659,0.1783071,0.1627146,0.1499278,0.1421584,0.1366553,0.1329994,0.1329651,0.1356036,0.1393352,0.1454216,0.1542064,0.1673029,0.1835449,0.2059665,0.2335729,0.268315,0.3029028,0.3429102,0.3823295,0.4039384,0.4304192,0.4385524,0.4208575,0.3994046
0.0935195,0.09379414,0.1098081,0.1133314,0.1127944,0.1120637,0.1120234,0.1115955,0.1103584,0.1078311,0.104833,0.1035351,0.1016739,0.1014429,0.1006998,0.09937703,0.09923416,0.09758775,0.09586814,0.09518703,0.09371351,0.09323485,0.09224715,0.09048156,0.08974648,0.08940672,0.08803741,0.08700453,0.08605813,0.08540778,0.0847303,0.08362099,0.08194445,0.08158006,0.08143342,0.08161123,0.08258506,0.06935152,0.06901386,0.06134645,0.0593506
0.02503209,0.02760669,0.03255832,0.03841969,0.03914779,0.03836004,0.03545126,0.03438394,0.03430345,0.03369509,0.03398878,0.03279809,0.03361212,0.03246155,0.03339948,0.03396939,0.03392417,0.03464168,0.03515089,0.03594295,0.0363797,0.03587638,0.03508584,0.03493829,0.03452675,0.03420816,0.03426013,0.0340791,0.03386416,0.03327868,0.03227861,0.03198277,0.0305719,0.03121258,0.03029936,0.02949175,0.03035482,0.02496262,0.02203454,0.02317388,0.01206859
0.02265473,0.0229092,0.03594196,0.04374544,0.04499425,0.04469062,0.03974291,0.03721593,0.03729833,0.03815063,0.03720486,0.03662656,0.03903096,0.04008654,0.04197032,0.04323721,0.04214571,0.0411939,0.04033795,0.04149786,0.04346137,0.04420063,0.04171562,0.03839961,0.03669956,0.03596546,0.03503323,0.03406198,0.03335927,0.03456635,0.03431393,0.03453451,0.03391367,0.03431166,0.03431011,0.0367983,0.03496984,0.02744964,0.03236445,0.02434669,0.03458111
0.2596948,0.2760011,0.3002113,0.3052081,0.2959637,0.2848127,0.2653922,0.2538943,0.2490222,0.2431904,0.2342258,0.2252394,0.2155812,0.2023951,0.1928236,0.1871215,0.1781458,0.1675196,0.1634246,0.1830277,0.2358303,0.3175347,0.3976073,0.454628,0.4949433,0.5281817,0.5468482,0.5594181,0.561441,0.5528452,0.5575382,0.5573135,0.5484504,0.5437342,0.5438085,0.5372235,0.5598796,0.5728011,0.577106,0.585392,0.5599215
0.02399424,0.03176479,0.03457261,0.04039872,0.04225933,0.04225377,0.04022031,0.03827264,0.03910135,0.03918903,0.03797115,0.03884224,0.04095652,0.04244485,0.04515658,0.0466292,0.04787098,0.05067394,0.05283829,0.05571378,0.05590248,0.05280608,0.04741667,0.04234466,0.0400037,0.03841969,0.03798266,0.03700949,0.03662878,0.03631781,0.03707481,0.03766753,0.03704559,0.03674362,0.03816511,0.03547591,0.0345959,0.0291009,0.02794813,0.02648141,0.02036024
0.01046283,0.01567905,0.02311551,0.02746873,0.02970679,0.02919459,0.02681714,0.0251201,0.02498332,0.02383711,0.02270916,0.02198631,0.02109553,0.02114648,0.02106792,0.02034209,0.02026085,0.0199381,0.01904259,0.0190199,0.01845003,0.01895388,0.01879757,0.0191985,0.01919103,0.01982181,0.01972939,0.02032367,0.02123455,0.02196521,0.02214339,0.02255467,0.02323312,0.02450954,0.0268804,0.0207138,0.01930778,0.01518189,0.007442377,0.006674203,0.003538746
0.05404024,0.04709617,0.04553136,0.0432075,0.04338902,0.04408351,0.04462379,0.045198,0.04782269,0.05158186,0.05385694,0.05861804,0.06463517,0.07736425,0.09534813,0.1151701,0.1312427,0.1396433,0.1400894,0.1338988,0.1199201,0.1001998,0.07921087,0.06403503,0.05562246,0.05158323,0.04808445,0.04588038,0.04549382,0.04539798,0.04659286,0.04761672,0.0499391,0.05134513,0.05153113,0.04858345,0.05006074,0.04817383,0.05240638,0.06178416,0.05715162
0.02472124,0.03032711,0.03566512,0.03610672,0.03724743,0.0369622,0.03356232,0.03184705,0.03144251,0.03193378,0.03124362,0.03061187,0.03139446,0.03018475,0.0305882,0.03028171,0.03044485,0.03001915,0.0305742,0.02995619,0.02981041,0.02966267,0.0292463,0.02927062,0.02920037,0.02819732,0.02854268,0.0287041,0.02799455,0.02780574,0.02715024,0.02670047,0.02630208,0.02614713,0.02651155,0.02395854,0.02146269,0.01595366,0.01770427,0.02528186,0.01709474
0.02411983,0.02875951,0.03685575,0.04192835,0.04221993,0.04257513,0.04185139,0.04224319,0.04327152,0.0442586,0.04653114,0.05094868,0.05252446,0.0527269,0.05131005,0.04763423,0.04458748,0.04186607,0.03916851,0.03808938,0.03731348,0.03667033,0.03603135,0.03571813,0.03571584,0.03560469,0.03605898,0.03551977,0.03634519,0.03809826,0.03927907,0.0417887,0.04686819,0.05499904,0.0657297,0.07929142,0.09366738,0.09937328,0.1134196,0.1178636,0.1056542
0.01607449,0.01964086,0.02971139,0.03384084,0.03415239,0.03386654,0.03261947,0.03134769,0.03124146,0.03157624,0.03064423,0.02995348,0.03020921,0.02926697,0.02814181,0.02698475,0.02639986,0.02551026,0.02425846,0.02359414,0.02298943,0.02293308,0.02269376,0.022533,0.02318627,0.02410265,0.02445794,0.02498833,0.02543331,0.02600164,0.02720227,0.02676141,0.02732213,0.02689056,0.02628871,0.02790359,0.02557851,0.02378959,0.02127603,0.02365452,0.02441261
0.2848311,0.2480975,0.1710539,0.1262395,0.1119495,0.1118182,0.1116518,0.1113604,0.115189,0.1265137,0.1454505,0.172074,0.205791,0.2466658,0.3202901,0.4418791,0.5616175,0.6367022,0.6782481,0.7031194,0.7163775,0.7268069,0.7293884,0.7350399,0.7371596,0.7392554,0.7388739,0.7361501,0.720928,0.693011,0.6949389,0.682953,0.6645803,0.6535769,0.642822,0.6379879,0.6612982,0.6949319,0.7080878,0.7200058,0.7323258
0.03632818,0.0398464,0.04149356,0.0431299,0.04536494,0.04863739,0.05309036,0.05639698,0.05836431,0.05968895,0.06032934,0.06295021,0.06644501,0.07007808,0.07073036,0.06640696,0.05790777,0.04923019,0.04244174,0.03843738,0.03668624,0.03612298,0.03529959,0.03517615,0.03534319,0.03660529,0.03785285,0.03944686,0.04008191,0.03935153,0.03912555,0.03761359,0.0380106,0.03839075,0.04263762,0.04636941,0.05444215,0.06089113,0.06491647,0.07582571,0.09305329
0.1758775,0.1990048,0.2225013,0.2496201,0.2749164,0.300864,0.3260184,0.3441982,0.3399468,0.3031659,0.24261,0.1835237,0.1354947,0.1029505,0.08010946,0.06494545,0.05481278,0.04784078,0.04240309,0.03954971,0.03782164,0.03670148,0.03610087,0.0364103,0.03684151,0.03781263,0.03943581,0.041904,0.04485812,0.0488487,0.05288697,0.0594762,0.07000061,0.08122903,0.09812435,0.1156463,0.1324062,0.1417232,0.1589472,0.1630602,0.1554929
0.002747101,0.0051582,0.01830265,0.02382902,0.0253506,0.025031,0.02257161,0.02103628,0.02049727,0.01997692,0.01765068,0.01713765,0.01661485,0.01681451,0.0172598,0.01686289,0.01675729,0.01669255,0.01638031,0.01648872,0.0163231,0.01685507,0.01731342,0.0172846,0.0181313,0.01889592,0.01908819,0.02001207,0.02085221,0.02168803,0.02183616,0.02111937,0.02057096,0.0215162,0.02462897,0.02474883,0.02097864,0.01310674,0.009626657,0.01270346,0.008951898
0.1012985,0.1285604,0.1464555,0.1615409,0.1791883,0.1988218,0.2108468,0.2158447,0.2007695,0.1634696,0.1197238,0.08377934,0.06219191,0.04799903,0.04098884,0.03634355,0.0331447,0.03106675,0.02909905,0.02804389,0.02771744,0.02736041,0.02739609,0.02753893,0.02758439,0.02776815,0.02800574,0.0286685,0.02918994,0.03092154,0.03276192,0.03628694,0.03944752,0.04685311,0.05518873,0.06716474,0.07209579,0.07859939,0.08222262,0.07367743,0.06786408
0.05307882,0.04637257,0.03785295,0.03781653,0.0379561,0.0369939,0.03354233,0.0313258,0.03121409,0.03158858,0.03107008,0.03139341,0.03140841,0.03114505,0.03199465,0.03244867,0.0331602,0.03541594,0.04042645,0.05427452,0.07974308,0.1131579,0.1479329,0.1764805,0.1981925,0.2137835,0.2240776,0.2346306,0.2427733,0.2543123,0.2628708,0.2726315,0.2844834,0.2932037,0.3012541,0.3067606,0.3080268,0.3035363,0.2918087,0.2726976,0.2556106
0.02465471,0.03638984,0.04388426,0.04857644,0.04797444,0.04654265,0.04169365,0.03922632,0.03801602,0.03740705,0.03649191,0.03639681,0.03536976,0.03584887,0.0359364,0.03648296,0.03657374,0.0377744,0.03969687,0.04618855,0.05148744,0.05302768,0.05142226,0.05009387,0.04887677,0.05029096,0.05276991,0.05572331,0.05692294,0.05657743,0.05350093,0.05198855,0.05133567,0.05307903,0.05852935,0.06216973,0.0685137,0.07397796,0.09012321,0.1005411,0.1099566
0.02823638,0.02394657,0.04033828,0.04474035,0.04510227,0.04406824,0.04016029,0.03773775,0.0369212,0.03602308,0.03499686,0.03385416,0.03348192,0.03304867,0.03235965,0.03243781,0.03228609,0.03271956,0.03302311,0.03527775,0.03567183,0.03597197,0.03479931,0.03390599,0.03394674,0.03337319,0.03326679,0.03317999,0.03381046,0.0354254,0.03728145,0.04058631,0.04522346,0.05292991,0.06400233,0.07129546,0.08265067,0.08818578,0.09601736,0.09285875,0.06410619
0.02349375,0.03132045,0.03488309,0.04059685,0.04185701,0.04124362,0.03685552,0.03406237,0.03393348,0.03439217,0.03397334,0.03415083,0.03521042,0.03705688,0.03930424,0.0398253,0.03933143,0.03813926,0.03762521,0.03888125,0.04031912,0.04193839,0.03892384,0.03566111,0.03369706,0.03294421,0.03201123,0.03188506,0.03121594,0.03059462,0.03145095,0.03151139,0.03241915,0.0343135,0.03321844,0.03568565,0.03570221,0.02697622,0.02730454,0.02119811,0.0130448
0.2454629,0.2527319,0.2809669,0.2840523,0.273644,0.2671798,0.2538609,0.2481556,0.2440432,0.2388041,0.2317284,0.2225833,0.210896,0.1979726,0.1915403,0.1858645,0.1759954,0.166188,0.1623726,0.1804889,0.2325637,0.3133624,0.392992,0.4495559,0.4901819,0.520874,0.5358241,0.5448203,0.5462468,0.5393535,0.5430881,0.5403215,0.5299723,0.5271712,0.5221292,0.5221311,0.536266,0.5435905,0.5492842,0.5621619,0.5597023
0.08157858,0.07267051,0.04600098,0.03614384,0.03342225,0.03347617,0.0328251,0.0312899,0.03210536,0.03342285,0.03725128,0.04191683,0.04621515,0.05284625,0.06285203,0.07808221,0.09236682,0.106988,0.1267947,0.155776,0.1890395,0.2239145,0.2541737,0.2810911,0.3027934,0.3213192,0.3322657,0.3454116,0.3551551,0.3673584,0.3789204,0.3881465,0.3990583,0.4097847,0.4180943,0.4233093,0.4289476,0.4079029,0.3992716,0.382971,0.3478333
0.05178233,0.03721142,0.0351055,0.03605385,0.03631994,0.03638793,0.03489234,0.03410259,0.03469924,0.03496596,0.03514182,0.03586062,0.03628428,0.03867033,0.04083249,0.04409391,0.04749733,0.05462336,0.06412757,0.07956047,0.09821781,0.1189884,0.1367524,0.1527058,0.1642058,0.1743606,0.1810304,0.1878511,0.1946632,0.2027736,0.2118712,0.2232459,0.2315086,0.2451108,0.2593591,0.2678072,0.2675186,0.258263,0.2525754,0.2272682,0.2220395
0.02325409,0.03232036,0.03968953,0.0450363,0.04740862,0.04605071,0.04075745,0.03722888,0.03727634,0.03792623,0.0364398,0.03698167,0.03759969,0.03859955,0.03921927,0.03948086,0.03933101,0.03907398,0.03725497,0.03606022,0.03570187,0.03556919,0.03499332,0.03468073,0.03491787,0.03582684,0.03630695,0.03761128,0.03739334,0.03710777,0.03653695,0.03560258,0.03528683,0.03567457,0.03964219,0.0420812,0.04413455,0.04346634,0.04911715,0.0461752,0.05484818
0.02045232,0.02423849,0.03518672,0.03994649,0.04123784,0.04165492,0.03939302,0.03877819,0.03909685,0.039203,0.03790199,0.03668254,0.03530499,0.03452771,0.03407853,0.03452471,0.03324259,0.03357728,0.03281228,0.03270767,0.03225209,0.03187873,0.03179884,0.03180058,0.0313045,0.03165336,0.03123438,0.03147109,0.03132604,0.03190621,0.03219032,0.03238056,0.03499543,0.0372972,0.04367761,0.04448014,0.05188483,0.04643507,0.0510842,0.0573094,0.03201418
0.004588764,0.02088373,0.02277979,0.0311667,0.03277232,0.03147388,0.02656707,0.02336376,0.0225321,0.02182221,0.02026264,0.01969197,0.01930964,0.01832735,0.01874331,0.01891085,0.01798015,0.0178638,0.01748753,0.01734308,0.01683083,0.0167723,0.01644115,0.01657184,0.01692235,0.0169977,0.01738072,0.01821129,0.01803421,0.01877715,0.01932628,0.01955779,0.01890275,0.01881823,0.02173507,0.02044268,0.02077603,0.01143975,0.008856819,0.009428473,0.003999863
0.1835807,0.1516187,0.08187915,0.04314814,0.03369245,0.03357257,0.03215878,0.02922617,0.03154774,0.03791992,0.0466993,0.06011683,0.07332052,0.09461109,0.1379459,0.2350489,0.3654891,0.4727299,0.5466808,0.591586,0.620983,0.6377348,0.6495641,0.6582228,0.6655925,0.6711958,0.6798096,0.6874623,0.6944404,0.6994425,0.7052783,0.7090272,0.718024,0.7232809,0.7197491,0.7221104,0.7208121,0.718406,0.7076946,0.7175215,0.6858422
0.04829744,0.04318643,0.04102992,0.04252699,0.04119751,0.0419672,0.04072071,0.04049789,0.04296516,0.0477,0.04969594,0.05440719,0.06126828,0.07275413,0.09143394,0.1123981,0.1270909,0.1345534,0.1334007,0.127294,0.113994,0.09509298,0.07484569,0.06068922,0.0525598,0.04778108,0.04498392,0.04271573,0.04214634,0.04265247,0.04354617,0.04408886,0.04615414,0.0477069,0.04720571,0.04817537,0.04967494,0.04297751,0.03979474,0.04372815,0.03791397
0.04517856,0.03964513,0.04609138,0.04776232,0.04831692,0.04801515,0.04597274,0.04580304,0.04707724,0.04888413,0.05246948,0.06195374,0.07182342,0.08458726,0.1054404,0.1216133,0.1093449,0.08496428,0.06669138,0.05678799,0.05224936,0.05038674,0.04877994,0.04810219,0.04811296,0.04911551,0.05145107,0.05398359,0.05553905,0.0549313,0.05210133,0.05107518,0.05163625,0.05427397,0.05855106,0.06365287,0.06897996,0.07002042,0.0835258,0.09012715,0.1106707
0.04066879,0.05138901,0.06358908,0.06908809,0.07079422,0.07168212,0.07281394,0.07439675,0.07756078,0.08223414,0.07987291,0.07445404,0.06998663,0.06471242,0.05654611,0.04983714,0.04468709,0.04042964,0.03751559,0.03613305,0.03484919,0.03387311,0.03379624,0.03344627,0.03346398,0.03399895,0.03401504,0.03539988,0.0361455,0.03797618,0.0398469,0.04298484,0.04936738,0.05486409,0.06358007,0.06766771,0.07625497,0.0736259,0.07333409,0.07556639,0.06678188
0.02699766,0.02452348,0.03310728,0.03965021,0.04015655,0.03888382,0.03187369,0.02715371,0.02629308,0.02567652,0.02493345,0.02464618,0.02533967,0.02591163,0.02575859,0.0254522,0.02568625,0.02536711,0.02490162,0.02497632,0.02443136,0.02450908,0.02423438,0.02416983,0.02386361,0.02365084,0.02339879,0.02394697,0.02320346,0.02359248,0.02223316,0.02221464,0.02255863,0.02187233,0.02246028,0.02337631,0.01968759,0.01358194,0.014552,0.0110944,0.007303395
0.1805051,0.1665461,0.1481797,0.1387714,0.1338427,0.1360844,0.1363936,0.139577,0.1482732,0.1630307,0.170789,0.1760102,0.1975283,0.2312998,0.2753241,0.3233471,0.3545781,0.3721301,0.3775689,0.3737858,0.356539,0.324767,0.282476,0.2397281,0.2105688,0.191151,0.1774719,0.166542,0.1598796,0.1616511,0.168985,0.1798719,0.1919442,0.1993764,0.2004883,0.2035844,0.2039387,0.2146782,0.2252199,0.2276545,0.2365582
0.1496232,0.1658112,0.1824413,0.203014,0.2243407,0.2477423,0.2739716,0.2926897,0.2888848,0.2555772,0.2017624,0.1520127,0.1136544,0.08791991,0.0693519,0.0575229,0.04966944,0.04475571,0.04041722,0.03838695,0.03690142,0.03591716,0.03550433,0.03512333,0.03602879,0.03677874,0.0373773,0.03934893,0.04074864,0.04394863,0.04698669,0.05144964,0.05773341,0.06531539,0.07901899,0.09107996,0.1001291,0.1064721,0.119554,0.1204296,0.1248383
0.04600819,0.05072923,0.06124453,0.07261554,0.08120137,0.08924968,0.09358457,0.09637836,0.09081164,0.07366463,0.05433403,0.04273548,0.03605264,0.03195716,0.02947616,0.02815515,0.02756989,0.02744522,0.02640648,0.02661139,0.02666334,0.02597527,0.02577789,0.02564054,0.02567653,0.02597366,0.02588899,0.02570384,0.0260956,0.02636137,0.02611952,0.02600247,0.02672084,0.02931664,0.03115909,0.03495279,0.03488351,0.03025889,0.02888098,0.0325233,0.03926004
0.01907542,0.02578628,0.02917897,0.03498509,0.03573221,0.03471584,0.0321976,0.03075438,0.03071414,0.03047191,0.02889281,0.02784657,0.02876308,0.02934467,0.02970506,0.02926659,0.02932028,0.02909171,0.02879423,0.02930879,0.02899846,0.02896492,0.02837011,0.02820533,0.02867756,0.02834986,0.02806468,0.02814236,0.02779704,0.02733035,0.02710633,0.02676073,0.0261115,0.02651844,0.0279561,0.02644011,0.02737396,0.02489313,0.01363887,0.01556535,0.01215104
0.361741,0.3943119,0.4474601,0.4910624,0.5145782,0.5356964,0.5443927,0.5461043,0.5403784,0.5072127,0.4505541,0.3882415,0.3263041,0.2754875,0.2348457,0.2046807,0.1815158,0.1633412,0.150593,0.1406792,0.1343288,0.1307114,0.1275356,0.1267398,0.1269823,0.1293118,0.1334892,0.139834,0.1498035,0.1623502,0.1796472,0.2022664,0.2307578,0.2613652,0.2948502,0.3260722,0.3448131,0.3594444,0.3637397,0.3595156,0.3417759
0.08358951,0.1087523,0.1248311,0.1396703,0.1448343,0.1496511,0.1474017,0.1456814,0.1408525,0.1328876,0.1181106,0.107293,0.09589108,0.08725579,0.07852994,0.07036436,0.06434258,0.05851678,0.05301991,0.04875565,0.04528052,0.04304881,0.04069932,0.03873236,0.03792906,0.03700965,0.03626637,0.03618833,0.0353784,0.03542595,0.03506831,0.0342929,0.03442232,0.034051,0.03537547,0.034618,0.03333546,0.02403154,0.02523548,0.02276359,0.02537957
0.07687046,0.08747893,0.1002649,0.1038462,0.1033572,0.1034871,0.105142,0.1058747,0.1060164,0.1049144,0.1016605,0.09969764,0.09796178,0.09741293,0.09623951,0.09524996,0.09523616,0.09312776,0.09278987,0.09135804,0.0904478,0.08979459,0.08849125,0.0871496,0.08643456,0.0861249,0.08509199,0.08446985,0.08313897,0.08207762,0.08160276,0.08008555,0.07746027,0.07612266,0.07783284,0.07928887,0.07676487,0.07002996,0.07328942,0.06460402,0.06449215
0.08916308,0.06710717,0.05781178,0.04829485,0.04576435,0.04517859,0.04271214,0.04052847,0.04029056,0.0399172,0.04119807,0.04173184,0.03965883,0.04068719,0.04064887,0.04000647,0.04093697,0.04178338,0.04556233,0.05809558,0.08406693,0.1315091,0.2030337,0.2866894,0.3712857,0.4444027,0.496214,0.535887,0.5624892,0.5868934,0.6070646,0.6250997,0.6444444,0.6587073,0.6699245,0.6743785,0.6821716,0.6806788,0.6674792,0.6523537,0.6266637
0.1222496,0.09959769,0.07454438,0.04935678,0.04365322,0.04396167,0.04368445,0.04178357,0.0428126,0.04626754,0.05220381,0.05636146,0.05651122,0.05531437,0.05438627,0.05373123,0.05459461,0.05635806,0.06579159,0.09730287,0.1628812,0.2747971,0.4399508,0.6109312,0.7240692,0.7839974,0.8127348,0.8343109,0.846048,0.8575861,0.8617624,0.8702325,0.874421,0.8744872,0.8737071,0.8701666,0.8595761,0.8504002,0.834275,0.8074119,0.7771146
0.09567961,0.07915498,0.05692456,0.04304288,0.03972063,0.04089409,0.04051843,0.03977989,0.03989255,0.03986948,0.04163167,0.04261873,0.03991997,0.0411224,0.04097134,0.04123109,0.04234021,0.04440603,0.0515632,0.07548552,0.1246129,0.2054905,0.3179702,0.4278208,0.4989902,0.537008,0.5591619,0.576521,0.5893982,0.6038485,0.6207118,0.6346047,0.6538104,0.6695351,0.6828331,0.6905553,0.6955961,0.6917533,0.6825661,0.6596978,0.6340357
0.03173418,0.03407754,0.05808028,0.06182864,0.05948912,0.05644003,0.05259556,0.0498446,0.04868888,0.0462037,0.04447022,0.04310611,0.04135416,0.0412727,0.04043451,0.03924048,0.0387423,0.03874812,0.04068938,0.04422089,0.04705925,0.04785311,0.046195,0.04545891,0.0451058,0.04569622,0.04674199,0.04900244,0.05245609,0.05659083,0.0639421,0.07305718,0.08792551,0.1085275,0.1353715,0.1636173,0.189058,0.2072266,0.215392,0.2170515,0.2245234
0.06469463,0.06387779,0.08866002,0.09709938,0.09620501,0.09473538,0.09026558,0.08855562,0.08648532,0.08114311,0.074603,0.06513103,0.05736837,0.05122323,0.04669937,0.04268422,0.04023638,0.03798025,0.03723673,0.03743703,0.03704221,0.03689571,0.03620326,0.03659304,0.03643966,0.03660404,0.03761638,0.03899847,0.04012912,0.0428222,0.04774561,0.0559826,0.07015784,0.08888283,0.121547,0.1519866,0.1889002,0.2129295,0.2280704,0.2179282,0.215628
0.09722971,0.08219851,0.06265872,0.04646897,0.04284555,0.04381318,0.0433945,0.04231643,0.04354036,0.04777522,0.05782126,0.06666169,0.07177594,0.07367232,0.07364034,0.07626719,0.08237267,0.09249172,0.1097583,0.1397263,0.1794427,0.2299199,0.2809689,0.3270864,0.3674625,0.4030441,0.4322606,0.4603352,0.4865404,0.512779,0.537929,0.5616603,0.5850227,0.6036829,0.6211132,0.6273922,0.6335062,0.619005,0.5934808,0.5800703,0.5455809
0.03565522,0.03749567,0.04435217,0.04711995,0.04732496,0.0492682,0.05027051,0.05140853,0.05231701,0.05309263,0.05183918,0.05177907,0.05089893,0.04926253,0.0472455,0.04533567,0.04434846,0.04262735,0.04125639,0.04058811,0.04006681,0.03933354,0.03882931,0.03855175,0.03889198,0.03842577,0.03887006,0.04028955,0.04174112,0.04502361,0.04794512,0.05361346,0.06345657,0.07620551,0.09606845,0.1164387,0.1406507,0.1552863,0.1642404,0.1627718,0.1527219
0.169042,0.1340543,0.08705279,0.05055897,0.04299348,0.04438167,0.04578221,0.0456082,0.04810396,0.05621814,0.0754188,0.09755642,0.1133189,0.1273836,0.1467693,0.1745926,0.2154777,0.2689638,0.3346414,0.406517,0.4723603,0.5210163,0.5554452,0.575117,0.5879114,0.5977784,0.6067156,0.6185151,0.6310218,0.6449712,0.6625183,0.6759637,0.6951606,0.7113501,0.7267265,0.7408427,0.7402493,0.735267,0.729159,0.7141305,0.6905535
0.0387078,0.03498404,0.0455737,0.04639685,0.04679411,0.04735703,0.04734326,0.04861634,0.05000031,0.05220394,0.05684555,0.06583141,0.07321678,0.07709696,0.07800224,0.07264863,0.06303766,0.05496667,0.05014781,0.04654988,0.04365305,0.04272001,0.04149365,0.04081786,0.04074704,0.04159507,0.04280954,0.04515838,0.04825254,0.05358684,0.06153025,0.0737357,0.09294763,0.1238521,0.160098,0.2030209,0.2479781,0.275548,0.2854702,0.2905651,0.2808867
0.2785716,0.235027,0.1460454,0.09226872,0.07718993,0.07707733,0.07646337,0.07310239,0.07658773,0.08503224,0.09926461,0.1186345,0.143059,0.1769648,0.2463993,0.3857201,0.5568521,0.6766109,0.7451878,0.782258,0.8016527,0.8135268,0.8215318,0.8268235,0.8327474,0.8345177,0.8363885,0.8429271,0.8385889,0.8240191,0.8272143,0.8231313,0.8131699,0.8041084,0.8000772,0.7943774,0.8165637,0.8340182,0.8331667,0.8394836,0.8239851
0.04883912,0.06244007,0.06158019,0.06652669,0.07258288,0.08238561,0.09634596,0.1072252,0.1123245,0.1141183,0.1106847,0.1051339,0.09750076,0.08607882,0.07524732,0.06490044,0.05658077,0.05029839,0.04577285,0.04232513,0.04081624,0.03977073,0.03896832,0.03856878,0.03924366,0.04028042,0.04204057,0.04514387,0.04958761,0.05540855,0.06379201,0.07653919,0.09555809,0.1226564,0.1571164,0.1961159,0.2326484,0.2554477,0.2729144,0.273048,0.2504091
0.02326605,0.01223691,0.02824616,0.03304919,0.03399624,0.03448122,0.0343645,0.03357636,0.03306945,0.03221276,0.03075148,0.02943532,0.02815598,0.02794321,0.02789305,0.02727048,0.02718239,0.02652171,0.02560631,0.02552836,0.02542559,0.02485355,0.0246489,0.02456279,0.02473349,0.02546204,0.02506306,0.02568874,0.02589164,0.02705672,0.02719622,0.02783816,0.02821125,0.02743958,0.02761992,0.02663826,0.02866576,0.02130105,0.0223942,0.01634196,0.01547934
0.2468258,0.2222776,0.1532348,0.1218264,0.118901,0.1319535,0.1504149,0.1609806,0.1681254,0.1762788,0.185026,0.1959591,0.2122495,0.2336571,0.2608532,0.2955634,0.3412947,0.3896794,0.4455341,0.5023732,0.5516913,0.5878038,0.612431,0.6259536,0.6349976,0.6418621,0.6453335,0.6536802,0.6517995,0.6501303,0.6599696,0.6617608,0.6617397,0.6623568,0.6757148,0.6717113,0.6873605,0.7106883,0.7154069,0.7120718,0.7077519
0.02790843,0.02774298,0.04067962,0.04564494,0.04544006,0.04574659,0.04506471,0.04486578,0.04446023,0.04404038,0.04180253,0.04107762,0.04135673,0.03995029,0.04040548,0.03893163,0.03849758,0.03783924,0.03705739,0.03696666,0.035852,0.03607008,0.03560241,0.03555835,0.03550235,0.0350608,0.03529227,0.03492323,0.03531163,0.03568399,0.03663798,0.03574351,0.03550717,0.03605117,0.03701652,0.03402959,0.03024074,0.02711279,0.03267368,0.02590049,0.01824661
0.3713366,0.3961153,0.4600674,0.5015831,0.530782,0.5528692,0.5722919,0.584492,0.5734551,0.5352893,0.4709013,0.3978189,0.3295668,0.2717925,0.2244501,0.1880116,0.1614047,0.1407157,0.1262608,0.1157438,0.1094404,0.1053068,0.103969,0.1029452,0.1053147,0.1081349,0.1138378,0.1208611,0.1328532,0.1478773,0.1688687,0.1940796,0.2295293,0.2659963,0.3043454,0.3427681,0.3674471,0.3895708,0.4052093,0.4008677,0.3788451
0.01422761,0.01758725,0.02803371,0.03097076,0.03160018,0.03178899,0.03166188,0.03138971,0.03103789,0.03006902,0.02861913,0.02728354,0.02794461,0.02704393,0.02692222,0.02620673,0.02696784,0.02666548,0.02698256,0.02769973,0.02764426,0.0272952,0.02538895,0.02559475,0.02603593,0.02600122,0.0261246,0.02644025,0.02677643,0.02814456,0.02841542,0.02826322,0.0275648,0.0275205,0.03132997,0.02851985,0.02943948,0.02085795,0.02509393,0.01698938,0.0126459
0.03737106,0.04107008,0.04946067,0.055178,0.05248376,0.05249027,0.05442208,0.05410326,0.05404881,0.05244831,0.05099381,0.0487081,0.04756188,0.04706739,0.04634611,0.04526332,0.04436761,0.04397191,0.04341505,0.04375445,0.04545815,0.04637702,0.04668596,0.04661214,0.04759925,0.04847632,0.05113163,0.05282135,0.0541853,0.05346959,0.05185284,0.05114665,0.05166629,0.05468269,0.06017433,0.06757579,0.08146481,0.09669764,0.1178319,0.1508785,0.1634363
0.01116925,0.02306485,0.02508881,0.0292884,0.02895912,0.0289777,0.0285025,0.02772846,0.02773138,0.02682885,0.02488224,0.02362995,0.02354473,0.02404919,0.0233191,0.023052,0.02295703,0.02294687,0.02237623,0.0223421,0.02192826,0.02200738,0.02157676,0.02065572,0.02098743,0.02115985,0.02138463,0.02145234,0.02191942,0.02251584,0.02235974,0.0224291,0.02280266,0.02234517,0.02155746,0.0215768,0.0231172,0.01707815,0.01312624,0.01400751,0.009746292
0.06497952,0.06152093,0.05897856,0.04712481,0.04504521,0.04451709,0.04362904,0.0429193,0.04380265,0.045538,0.04827373,0.05217423,0.05523154,0.05872566,0.06480205,0.07290841,0.08051394,0.08983099,0.1024696,0.1231811,0.1500889,0.1799038,0.2127387,0.2454399,0.2729863,0.2986619,0.3214446,0.342934,0.3618331,0.3819983,0.4034436,0.4229228,0.4426719,0.4601945,0.4760382,0.4829495,0.4903048,0.4860416,0.457316,0.4425016,0.4111658
0.01470276,0.01350238,0.03117706,0.03214209,0.0342078,0.0352476,0.03454919,0.03500539,0.03596118,0.03542511,0.03385926,0.03445555,0.03389947,0.03460918,0.03365006,0.03490684,0.03529873,0.03504767,0.03520067,0.03517413,0.03514404,0.03518422,0.0342276,0.03426607,0.03410163,0.03396599,0.03432058,0.03379146,0.03309983,0.03309729,0.03304838,0.03248406,0.03149774,0.02977314,0.03162239,0.03060514,0.03239603,0.02531038,0.02393976,0.01795837,0.009228001
0.2101075,0.1929128,0.1090029,0.0598735,0.04683647,0.04674644,0.04443052,0.04053918,0.04308276,0.05055641,0.06425092,0.08084924,0.0980014,0.1208264,0.1678229,0.2687754,0.4050906,0.524351,0.6108628,0.6608897,0.6897828,0.7098077,0.7234212,0.733485,0.744301,0.7525952,0.7645576,0.7777924,0.7889277,0.7955152,0.8038809,0.8120765,0.8182673,0.8201538,0.8223483,0.8284818,0.8289331,0.8243273,0.819601,0.8142239,0.7790395
0.04834972,0.04967045,0.05843864,0.06127825,0.06175287,0.06111973,0.06089866,0.06129777,0.06458744,0.07885082,0.1220855,0.1572995,0.1402107,0.1089484,0.08517804,0.06927787,0.05834317,0.05189356,0.04745074,0.04374079,0.04192561,0.04066226,0.03950678,0.03946851,0.03959964,0.04033201,0.04171498,0.04299111,0.04569522,0.05023919,0.05568751,0.06390524,0.07732953,0.09563345,0.114187,0.1410471,0.1643116,0.1755382,0.189997,0.1861788,0.1714553
0.3614429,0.3096529,0.2003234,0.1278615,0.107855,0.1074682,0.1054203,0.1014417,0.1086496,0.1395179,0.2389757,0.4076059,0.5622028,0.6586153,0.6998328,0.7222846,0.7348529,0.7496422,0.7628073,0.7735458,0.7824371,0.79108,0.7976891,0.8034709,0.807669,0.8100591,0.812793,0.8115009,0.8034062,0.7789908,0.780122,0.7730005,0.7547444,0.7415128,0.7311486,0.7293996,0.7570113,0.7989433,0.8111511,0.8427552,0.8147268
0.02270785,0.03163301,0.0402737,0.04270857,0.04259005,0.04224516,0.04056984,0.03845327,0.03830422,0.03731255,0.03638386,0.03629657,0.03699069,0.03604409,0.03654604,0.03646309,0.03692399,0.03660367,0.03685677,0.03644623,0.03629403,0.03631327,0.03635745,0.03662832,0.03619036,0.03579594,0.03589099,0.03541741,0.03505199,0.03469986,0.03429018,0.03343839,0.03280022,0.03271947,0.03386856,0.03199106,0.03355319,0.02748681,0.02586715,0.0245658,0.0315286
0.4055421,0.4307871,0.4397109,0.4727188,0.4990321,0.5297125,0.5608746,0.5915904,0.6133826,0.6225975,0.615533,0.593935,0.5562119,0.5113456,0.455668,0.3905944,0.3238798,0.2635578,0.2140426,0.1835155,0.1672366,0.1590116,0.1534022,0.1497598,0.1511259,0.1581946,0.1701126,0.1823543,0.1909972,0.1902737,0.1846759,0.1788754,0.1793318,0.1941219,0.2080832,0.2292972,0.2583498,0.2853048,0.3242778,0.3576156,0.3742231
0.06408889,0.0549253,0.04464291,0.04006623,0.03836793,0.0382627,0.03838135,0.03777404,0.03809878,0.03843471,0.03930437,0.0394559,0.0376063,0.038182,0.03783633,0.03780576,0.03828351,0.0393293,0.04271644,0.05298282,0.07688779,0.1195922,0.1783875,0.2391574,0.2926126,0.3377203,0.3709604,0.3938978,0.4082393,0.4238275,0.4389394,0.4520059,0.4684902,0.4835239,0.4974706,0.5067678,0.5137221,0.5068779,0.5021325,0.4891343,0.4786913
0.06404198,0.05523291,0.04767902,0.03980994,0.03818443,0.03914636,0.03862915,0.03743969,0.03748893,0.0377694,0.03793516,0.03771005,0.03769534,0.03745601,0.03785335,0.03839534,0.03910974,0.04155772,0.04764935,0.06850775,0.1103523,0.1728278,0.246039,0.3121123,0.3542758,0.375046,0.3871756,0.3927689,0.399896,0.4083867,0.4176709,0.4277189,0.4380087,0.453331,0.4696159,0.4735706,0.486925,0.4847232,0.4754146,0.4564047,0.4339929
0.03016246,0.0349959,0.04329904,0.0455564,0.04591314,0.04448364,0.04206031,0.04072758,0.04017771,0.03946673,0.03856843,0.03805844,0.03622994,0.03706645,0.03703377,0.03653766,0.03752681,0.03780868,0.03981749,0.04373574,0.04723469,0.04813447,0.04663373,0.0456594,0.04514901,0.04475431,0.0447357,0.04526116,0.04755787,0.05034483,0.0554338,0.0614104,0.07082801,0.08526175,0.1037502,0.1214801,0.1346056,0.149348,0.1444836,0.151953,0.1499872
0.02859512,0.03170645,0.04373839,0.04879315,0.0481471,0.04773385,0.04580032,0.04477736,0.04469238,0.04261105,0.04139812,0.03981079,0.03857359,0.03778271,0.0377762,0.03766733,0.03684921,0.03636176,0.03539332,0.03609828,0.03715906,0.0379216,0.03821598,0.03757758,0.03886128,0.04008033,0.04119658,0.0428274,0.0428889,0.04246595,0.04143458,0.0401709,0.0398742,0.04192288,0.04668327,0.04547903,0.04843481,0.05148676,0.06784618,0.07754814,0.08247109
0.01390201,0.01857913,0.02266471,0.02925354,0.03118097,0.03042394,0.02805738,0.0259545,0.02556504,0.02494355,0.02315205,0.02282773,0.02293852,0.02253751,0.02251387,0.02191154,0.02195098,0.02194529,0.02186402,0.0221699,0.02225911,0.0218554,0.02093931,0.02069563,0.02078623,0.02130548,0.02108841,0.02141286,0.02175033,0.02251947,0.02190243,0.02116736,0.02089394,0.0216385,0.02364179,0.02389878,0.01941807,0.01515102,0.01849357,0.008486952,0.008681594
0.02396429,0.04182617,0.04956207,0.05452372,0.05555736,0.05560227,0.05337076,0.05274734,0.05397289,0.05374205,0.05248049,0.05288115,0.05166879,0.04954482,0.04785545,0.04614602,0.04445745,0.04343687,0.04219579,0.04120612,0.04054067,0.04033425,0.03898167,0.03900229,0.03938181,0.03963681,0.03986109,0.04101176,0.0422995,0.04460296,0.0481553,0.05319203,0.06131972,0.07383369,0.08975284,0.107777,0.121277,0.1185791,0.1311837,0.1225819,0.1016756
0.1923961,0.1589023,0.09663731,0.05476578,0.04450543,0.04384378,0.04232002,0.03937546,0.04128104,0.04800873,0.06160025,0.07903389,0.09565309,0.1192889,0.166245,0.2662434,0.3883569,0.4828395,0.5463294,0.5874712,0.6092328,0.6227835,0.6331433,0.6436245,0.6533472,0.6632899,0.6748992,0.6899341,0.7012568,0.7142007,0.7300986,0.7389468,0.7504186,0.7534721,0.7649815,0.7657538,0.7740947,0.7672053,0.7451077,0.737996,0.7334732
0.0189837,0.01215392,0.02552094,0.02777276,0.02972008,0.02949879,0.03009384,0.03144192,0.03142103,0.03291403,0.03394367,0.03528643,0.03551792,0.03505068,0.03469932,0.03459491,0.03469544,0.03391104,0.03316339,0.03327374,0.03261162,0.03281335,0.03223297,0.03171673,0.03182095,0.03153995,0.03162988,0.03125357,0.03012202,0.03065396,0.03023947,0.02878731,0.02872402,0.02812897,0.02848596,0.02908977,0.02429677,0.02022099,0.02481485,0.01643503,0.0165109
0.03988768,0.03773884,0.04041507,0.0463046,0.04628803,0.04557553,0.04335514,0.04206201,0.04281896,0.04381532,0.04693468,0.053747,0.05881203,0.06248222,0.06515178,0.06385937,0.0580435,0.05228066,0.0477811,0.04549812,0.04361662,0.04264347,0.04133727,0.04120139,0.04088535,0.04130665,0.04164921,0.04228364,0.04393017,0.04572707,0.05026164,0.05513254,0.06439419,0.07628017,0.09215904,0.1086791,0.1241028,0.1358353,0.13389,0.1243079,0.1131578
0.01664302,0.0267625,0.03019439,0.0365131,0.03852024,0.03785714,0.03654769,0.03549109,0.03576338,0.03484906,0.0350324,0.03547868,0.03468079,0.03451034,0.03352266,0.0325075,0.03117929,0.02961541,0.02817536,0.0274063,0.02700562,0.02696188,0.02598752,0.02572861,0.02589231,0.02620409,0.02682815,0.0272715,0.02761472,0.02860562,0.02863975,0.02869996,0.02929103,0.02795376,0.02871358,0.02593926,0.02516391,0.02243633,0.01858604,0.02538781,0.01460111
0.24143,0.2015495,0.1306047,0.08905481,0.07618591,0.07482612,0.07424393,0.07151256,0.07390926,0.08040241,0.09343705,0.1116453,0.1341352,0.16764,0.2297819,0.346362,0.4730149,0.5649296,0.6252894,0.6609878,0.679474,0.6894388,0.6968407,0.7035007,0.7082243,0.7089771,0.710753,0.7067864,0.6945499,0.6706801,0.6728663,0.6621431,0.6419143,0.634286,0.6215017,0.6144381,0.6473935,0.6875787,0.6975878,0.7021335,0.6957162
0.02338704,0.02337385,0.03311582,0.03296789,0.03474847,0.03528815,0.03643118,0.03740806,0.03737059,0.03659093,0.03607424,0.03522975,0.03584552,0.03565147,0.03680667,0.03665294,0.03601238,0.03593409,0.03538905,0.03543173,0.03518308,0.03553803,0.03470633,0.0339136,0.03393038,0.03399889,0.03370416,0.03371948,0.03321903,0.03338104,0.03377488,0.03278262,0.03305886,0.0312245,0.03401315,0.03231938,0.0283436,0.02605217,0.02673208,0.01669744,0.00606792
0.1507056,0.1625591,0.1835518,0.2085195,0.2327575,0.2546549,0.2817376,0.3048165,0.3020118,0.270075,0.2184528,0.1646272,0.1253924,0.09570907,0.07574712,0.06353111,0.05494332,0.0486251,0.04390049,0.040898,0.03970942,0.03878829,0.03793494,0.03817779,0.03853792,0.03940051,0.04058723,0.04164417,0.04370908,0.04634042,0.0488382,0.0510585,0.05534734,0.06267251,0.07210438,0.07855205,0.0854765,0.09750951,0.1055669,0.1132262,0.1010614
0.02297872,0.02307428,0.0260538,0.03332558,0.03408201,0.03322788,0.03223284,0.03159771,0.03068088,0.02900844,0.02808991,0.02728087,0.02620436,0.02584648,0.02564426,0.02571074,0.0255885,0.02521054,0.02455634,0.02429895,0.02402421,0.024173,0.02405332,0.02403725,0.02452758,0.02508419,0.02553608,0.02632389,0.02679598,0.02736851,0.02838858,0.0285623,0.02760217,0.02896429,0.03076832,0.02823221,0.02440668,0.02189716,0.02321498,0.01763368,0.01055174
0.02481091,0.02348182,0.03432543,0.03806255,0.03944584,0.03928858,0.03876814,0.03885993,0.03960124,0.03891797,0.0372631,0.03655473,0.03639606,0.03750313,0.03787547,0.03757697,0.03728891,0.03689774,0.0368858,0.03668482,0.0368024,0.03732011,0.03684468,0.03653803,0.03681494,0.03704386,0.03670251,0.03653846,0.03604848,0.0352902,0.03509241,0.03405782,0.03300381,0.03337917,0.03597736,0.03495143,0.03234804,0.02545218,0.02151352,0.02366838,0.01696888
0.02687323,0.02421698,0.04274615,0.04639274,0.04698857,0.04642253,0.04445685,0.04381835,0.04347489,0.04241926,0.04065867,0.04041449,0.03871216,0.03936116,0.03867909,0.03765526,0.03737482,0.03658128,0.03580549,0.03528411,0.03479012,0.03504103,0.03398883,0.03407535,0.03440964,0.03415249,0.03440644,0.03419968,0.03400471,0.03443477,0.0346892,0.03448898,0.03331795,0.03322132,0.03472634,0.03714015,0.03366551,0.02758905,0.02853612,0.02602099,0.01897101
0.03896898,0.05041397,0.06652363,0.06861691,0.06919745,0.06789931,0.06596122,0.06410154,0.06268372,0.0618046,0.06098315,0.05910321,0.05874321,0.05849675,0.05691786,0.05670523,0.05648519,0.05623002,0.0553327,0.05444364,0.05412405,0.05366922,0.05293827,0.05309065,0.05213416,0.05234016,0.05142532,0.05108598,0.05099639,0.0502049,0.04891316,0.04887922,0.04894679,0.0465397,0.0463037,0.04678959,0.04646255,0.03790566,0.03693075,0.03207015,0.02373821
0.08438421,0.06810947,0.05203332,0.04136797,0.03764316,0.03811716,0.0378464,0.03682401,0.03788839,0.04041419,0.04515938,0.04759204,0.04810369,0.04685268,0.04629664,0.04632254,0.04655429,0.04807093,0.05534347,0.08063621,0.1318494,0.2109847,0.3094044,0.4043488,0.4767347,0.5164874,0.5437188,0.5611618,0.5748526,0.5863303,0.5981686,0.6034226,0.6124902,0.6179152,0.6228994,0.6197323,0.6201639,0.6142184,0.6030658,0.5926285,0.5882233
0.03337228,0.02777838,0.03347067,0.03719084,0.03874693,0.0389018,0.03806279,0.03742588,0.03767184,0.03740451,0.0364444,0.0364547,0.03627926,0.03709485,0.03793835,0.03828413,0.03884544,0.04036173,0.04563457,0.06108752,0.08516557,0.102464,0.09640467,0.07942729,0.06582328,0.05785899,0.05282004,0.04910505,0.04738877,0.04656001,0.04731557,0.04877272,0.05179521,0.05441576,0.0552824,0.05363909,0.05135524,0.05618833,0.05074362,0.05976648,0.06617002
0.03093997,0.03881564,0.03618709,0.04102666,0.04118323,0.04115324,0.04231872,0.0419701,0.04200361,0.04152446,0.04007526,0.04038043,0.04027854,0.03995829,0.03959075,0.03923815,0.03944248,0.04008076,0.04191219,0.04620252,0.04937238,0.05019011,0.0486936,0.04781313,0.04713105,0.04656018,0.04739677,0.04805657,0.04964003,0.05244287,0.05712846,0.06317883,0.07157973,0.08627096,0.1023693,0.1213347,0.1364899,0.148138,0.1396249,0.1383733,0.1422497
0.147031,0.1418779,0.1358838,0.1297227,0.1149857,0.1046836,0.09237831,0.08397486,0.07969472,0.07766135,0.07756578,0.07657267,0.07499337,0.07379153,0.07448615,0.07374701,0.07352305,0.07554973,0.08804828,0.1271343,0.1991517,0.3005054,0.4133348,0.5133992,0.5794903,0.6143813,0.629239,0.6357911,0.6307172,0.6161221,0.6171198,0.6100522,0.5942776,0.5857482,0.5729012,0.5651048,0.5846965,0.605161,0.6049111,0.6112294,0.5995832
0.06208431,0.06317884,0.05113391,0.04711104,0.04589288,0.04437042,0.03934833,0.03536052,0.03557457,0.04079166,0.05473336,0.06952311,0.07038209,0.06556963,0.06153473,0.05850471,0.05563956,0.05233069,0.05103586,0.05623,0.07421298,0.1098567,0.1567315,0.2006917,0.242492,0.2791222,0.3068425,0.3267483,0.3396099,0.354222,0.3668583,0.3830137,0.3969945,0.409869,0.424315,0.4333769,0.4439104,0.4427108,0.4485029,0.4332181,0.4281546
0.03505689,0.04077172,0.04893292,0.05551765,0.05617856,0.05276446,0.04694688,0.04330729,0.04173241,0.04065145,0.03880303,0.03776909,0.03598435,0.03538666,0.03479802,0.03420943,0.03402609,0.03327373,0.03280071,0.03324239,0.03353894,0.03474465,0.03525256,0.03526894,0.0360603,0.03679901,0.03791891,0.03924307,0.03958607,0.03939351,0.03825279,0.03781155,0.03791525,0.03894524,0.04285426,0.04428261,0.04919707,0.04932949,0.05617511,0.06056067,0.07585559
0.02831637,0.02831062,0.03847909,0.04532976,0.0450244,0.04296459,0.03668264,0.03386422,0.03305112,0.03192386,0.03082601,0.03023753,0.03027179,0.03008271,0.0297042,0.03007736,0.03011592,0.02994818,0.03032072,0.03103183,0.03192841,0.03269209,0.03173564,0.03128819,0.03113537,0.03136463,0.03081167,0.03095568,0.03097855,0.0316266,0.03233227,0.03476317,0.03736576,0.0412202,0.05021895,0.05611752,0.06164625,0.06586156,0.06696594,0.05943314,0.04923935
0.04727934,0.05503867,0.04026538,0.03510486,0.03452741,0.03434178,0.03090918,0.02904486,0.03017387,0.03263802,0.04149365,0.04860293,0.05282012,0.0537415,0.05374713,0.05566488,0.05998374,0.06665862,0.07733312,0.09399085,0.115226,0.1381697,0.1597273,0.1799606,0.1960559,0.2093859,0.2219706,0.2323129,0.2419476,0.2528949,0.2635577,0.2749018,0.2846643,0.2953968,0.3025375,0.3052183,0.3106421,0.3037873,0.2875708,0.2702493,0.2413225
0.02460581,0.03108763,0.03953692,0.04366005,0.04487174,0.04349925,0.03859621,0.0356613,0.03562061,0.03456907,0.03450407,0.03425566,0.03394686,0.03322521,0.03329034,0.03264139,0.03221871,0.03222026,0.03152237,0.03158989,0.03123228,0.03077593,0.03046918,0.03010502,0.03045424,0.03052084,0.03042675,0.03030784,0.03051851,0.03069287,0.03172513,0.03362983,0.03548501,0.03882488,0.04522284,0.04783175,0.05066092,0.05156345,0.05178428,0.0476763,0.05143951
0.01579583,0.02819651,0.02967598,0.03558936,0.03808639,0.03660893,0.03190118,0.02924629,0.02824062,0.02720754,0.02641376,0.02521982,0.02433686,0.02449769,0.02432273,0.02410756,0.02373518,0.02312958,0.02266427,0.02209199,0.02161871,0.02135418,0.02116719,0.02053683,0.02082136,0.02120139,0.02149006,0.02209305,0.02277185,0.02326181,0.02316659,0.02381969,0.02346365,0.02405966,0.02554121,0.0234099,0.01730477,0.01624969,0.01657996,0.01746752,0.01195475
0.06522256,0.05481838,0.0499091,0.04580877,0.04383145,0.04399136,0.04160288,0.03971646,0.04186155,0.05253512,0.09941693,0.1969093,0.2664518,0.2639405,0.2245794,0.1751379,0.1321267,0.09770879,0.07493622,0.06232933,0.05583922,0.0525815,0.05057569,0.04965003,0.05001385,0.05165112,0.05502472,0.05855227,0.06089225,0.06101579,0.05883774,0.05631971,0.05772902,0.06042733,0.06836298,0.07472352,0.08212853,0.09371066,0.1107581,0.1199446,0.135106
0.04871263,0.04388264,0.04617955,0.04776958,0.04754108,0.0479141,0.04645638,0.04675465,0.04699718,0.04852642,0.05292453,0.0607726,0.07251721,0.08748822,0.1166926,0.1504395,0.1500681,0.121318,0.09393279,0.07693134,0.06916073,0.06517207,0.06224128,0.06089485,0.06060994,0.0626055,0.06633268,0.07003464,0.07223697,0.07230345,0.06907699,0.06628288,0.06596619,0.06911684,0.07679174,0.08140585,0.0886538,0.1046797,0.1173705,0.1220276,0.1402919
0.04388443,0.04051534,0.04758084,0.0531892,0.05414438,0.05257482,0.04922716,0.04804293,0.04827757,0.05044766,0.05408261,0.06104548,0.06822799,0.07178144,0.07246591,0.06800625,0.05966067,0.05266194,0.04792749,0.04450396,0.04232472,0.04092941,0.03986731,0.03984103,0.0398953,0.04054647,0.0409638,0.04285779,0.0447924,0.04858834,0.0536483,0.06139868,0.07245044,0.08773922,0.1093215,0.1248839,0.1416807,0.1524443,0.1561639,0.1546482,0.1448179
0.2133608,0.1925629,0.1396629,0.1157667,0.1137635,0.1234958,0.1372011,0.1484225,0.154129,0.1595245,0.1672873,0.1784505,0.1928173,0.21314,0.2373623,0.2687969,0.3045877,0.3442312,0.3851229,0.4260955,0.4575093,0.4806992,0.4964945,0.5056941,0.5100696,0.5120378,0.5132286,0.513992,0.5099975,0.5050022,0.5091117,0.5102941,0.5059359,0.5069242,0.5059805,0.5017247,0.5225649,0.5439586,0.5510228,0.54326,0.5332566
0.0235649,0.01693983,0.02662979,0.03060488,0.03168,0.03175081,0.03315655,0.0343122,0.0349193,0.03391338,0.03440365,0.03356471,0.03299405,0.03331295,0.0333437,0.03376802,0.03345067,0.03367353,0.03321551,0.0331357,0.03285127,0.0332345,0.03311245,0.03297968,0.03332277,0.03286149,0.03250987,0.03216363,0.03158952,0.03206016,0.03211707,0.03082091,0.03056535,0.0288556,0.02875384,0.03111371,0.028454,0.02656506,0.02374598,0.0214391,0.01982249
0.1177929,0.133205,0.1529787,0.1718364,0.1908382,0.2079009,0.2237334,0.229516,0.2191766,0.1839811,0.1399051,0.1008343,0.07476542,0.05635409,0.04571676,0.03866557,0.03469066,0.03197249,0.02972626,0.0277724,0.02745735,0.02699822,0.02593408,0.0264988,0.02693842,0.02707078,0.02717274,0.02833647,0.02989464,0.03168191,0.03548173,0.03900114,0.04424384,0.05306158,0.06603213,0.07856689,0.08811324,0.09235965,0.09894051,0.08997416,0.0857836
0.2975451,0.327867,0.361407,0.3918011,0.4212502,0.442794,0.4648801,0.4802777,0.4779121,0.4464029,0.3901212,0.3238535,0.2636519,0.2128057,0.1722941,0.1440556,0.1222034,0.1061804,0.09440551,0.08619755,0.08153019,0.07853796,0.07673273,0.07721862,0.07837107,0.08052775,0.08493848,0.09045104,0.09918546,0.1107237,0.1255672,0.1459925,0.1733741,0.2030953,0.2354718,0.2644199,0.2873989,0.3031186,0.3151593,0.3157957,0.3001751
0.01758543,0.02386908,0.0306602,0.03222189,0.03339462,0.03212705,0.02828617,0.02621224,0.02530409,0.02440194,0.02315637,0.02288551,0.02270844,0.0222329,0.02152049,0.02214365,0.0220707,0.02120753,0.02057232,0.02025015,0.02005092,0.01954922,0.0192998,0.0194085,0.01981655,0.02027176,0.02030074,0.02114783,0.0207232,0.02135305,0.02130608,0.02066078,0.02155928,0.02115221,0.02241961,0.02487756,0.0207014,0.01696896,0.0197701,0.01294574,0.01604135
0.05268814,0.06304202,0.0759452,0.08504984,0.08850662,0.08945578,0.0901021,0.08808477,0.08414464,0.07814593,0.07078054,0.06361771,0.0581204,0.05232944,0.04771949,0.04395385,0.04059194,0.03844434,0.03543746,0.03375397,0.03204459,0.0308867,0.03081166,0.03039115,0.03017859,0.03066463,0.0308734,0.03054883,0.0310567,0.03156459,0.03205396,0.03235986,0.03249824,0.03198416,0.03443633,0.0336694,0.03100695,0.02472828,0.02200975,0.01731765,0.02513792
0.1231215,0.09568559,0.07174259,0.05288806,0.04757422,0.04879663,0.04893308,0.04729742,0.04891881,0.05080676,0.05235696,0.05275965,0.05138892,0.05139426,0.05170058,0.05013039,0.05099457,0.05286527,0.0606849,0.0871351,0.1429769,0.2339653,0.3661242,0.526448,0.6587031,0.7364704,0.7770975,0.8034564,0.8236009,0.8373652,0.845323,0.8556515,0.8612009,0.8627456,0.8690342,0.8714971,0.8682366,0.8571153,0.8392699,0.8302221,0.8047771
0.02749287,0.03230481,0.03669544,0.0416962,0.04237842,0.04245512,0.04357928,0.04270038,0.04247969,0.04135699,0.03938254,0.03860698,0.03809353,0.03835268,0.0383742,0.03817667,0.03858174,0.03890406,0.0395782,0.04115121,0.04139507,0.0407376,0.03918826,0.03873778,0.03843582,0.0383372,0.03875853,0.03882654,0.03940219,0.03984802,0.04006896,0.04097623,0.03926353,0.04143143,0.04171992,0.04284785,0.04728964,0.03541952,0.03585125,0.02427908,0.01504327
0.05819474,0.07306062,0.09165712,0.1014762,0.09838537,0.0947737,0.08963349,0.08440634,0.0805874,0.07735793,0.07172022,0.06654605,0.06057063,0.05574793,0.05300303,0.0499315,0.04774963,0.04614558,0.04526298,0.04544741,0.04631003,0.04698078,0.04660219,0.04648576,0.04691009,0.04689367,0.04769605,0.0489998,0.05139257,0.05493906,0.06029268,0.06994771,0.08704756,0.1131578,0.1499447,0.1941511,0.2405501,0.264357,0.2844768,0.2880471,0.2702343
0.02205548,0.02554961,0.03078384,0.03393693,0.03417248,0.03488812,0.03574785,0.03581711,0.03588471,0.03464875,0.03433967,0.03441311,0.0341451,0.03420662,0.03455985,0.03494025,0.03497179,0.0349859,0.03446162,0.03563024,0.03562796,0.03630543,0.03564787,0.03566938,0.03576446,0.03553835,0.03543559,0.0351954,0.03482493,0.03422342,0.03435533,0.03344404,0.03314503,0.03335022,0.0307935,0.03347986,0.02896097,0.02078326,0.02400018,0.02236393,0.01612295
0.07555881,0.06254031,0.05299254,0.04803843,0.04623168,0.04649998,0.04631577,0.04475396,0.04580081,0.04747886,0.04892327,0.0511018,0.05352766,0.05530054,0.05867735,0.06243455,0.06618384,0.07223141,0.08279842,0.1001912,0.1253035,0.1568885,0.1921785,0.2275413,0.2607535,0.2903173,0.31822,0.3427149,0.3682906,0.3953042,0.4189825,0.4428312,0.4692729,0.4925744,0.511954,0.5279103,0.5305606,0.5233646,0.5114298,0.4912777,0.4564423
0.05104252,0.06019911,0.05214747,0.04501565,0.04312539,0.04393793,0.04290276,0.04167458,0.04296927,0.04330302,0.04406105,0.04300604,0.04338467,0.04504392,0.04555058,0.04671218,0.04902558,0.05229724,0.05954737,0.07235077,0.09429382,0.1257851,0.1613084,0.1963454,0.2305177,0.2596351,0.2870706,0.3106442,0.3364565,0.3621255,0.388905,0.4161417,0.4413559,0.4653382,0.4903975,0.5055677,0.5175472,0.5012086,0.4824944,0.4659092,0.4316597
0.03012758,0.03851523,0.03893128,0.04222057,0.04348969,0.04523404,0.04549711,0.04609683,0.04753238,0.04717871,0.04709691,0.04649737,0.04660223,0.04709996,0.04696492,0.04593012,0.04572991,0.04509274,0.04490921,0.04480618,0.04434344,0.0437664,0.04293514,0.04296957,0.0434712,0.04391792,0.04464577,0.04562868,0.04722031,0.05062875,0.05476515,0.06103486,0.07305474,0.08735904,0.1109677,0.1449603,0.1668465,0.1856328,0.1934464,0.1960003,0.1705762
0.02467313,0.02676363,0.03368701,0.03832751,0.03869821,0.0392361,0.03952592,0.03949933,0.03941888,0.03920887,0.03755947,0.03700091,0.03637846,0.03704264,0.0361497,0.03621649,0.03625088,0.03538449,0.03500269,0.03461817,0.03398432,0.03386107,0.03282042,0.03197057,0.03205873,0.03199973,0.03218141,0.03196125,0.03194026,0.03255701,0.03362057,0.03209546,0.03218893,0.03290347,0.03150073,0.03473901,0.03593583,0.02565565,0.0281307,0.02517549,0.02257142
0.02490929,0.02706316,0.03369312,0.04031769,0.04091349,0.04176878,0.04016278,0.03896677,0.03948968,0.03931432,0.03873663,0.0384047,0.03863809,0.03906492,0.03945734,0.03971138,0.0400427,0.03993021,0.04038664,0.04058075,0.04055738,0.04122299,0.04011173,0.04011189,0.03987677,0.03944168,0.03956275,0.03883242,0.03875049,0.03832428,0.03780919,0.03742792,0.03581258,0.03656383,0.03740252,0.03723858,0.03293792,0.02879764,0.02949175,0.02631967,0.01866756
0.02541398,0.0339521,0.037374,0.03748098,0.03803394,0.03841266,0.03815297,0.03870919,0.04057499,0.04247434,0.04416729,0.04508813,0.04516075,0.04493014,0.04435228,0.0426561,0.04234212,0.04136539,0.04042371,0.03976143,0.03914318,0.03869535,0.03808517,0.03735428,0.03730921,0.03677674,0.03688826,0.03635026,0.03563749,0.03479792,0.03415685,0.03380431,0.03172997,0.03204458,0.03419904,0.03146539,0.03214719,0.02355848,0.02458197,0.02218348,0.02114346
0.02201551,0.0312143,0.03555587,0.04343284,0.04404708,0.04423909,0.04218803,0.04130059,0.04165466,0.04168607,0.04328497,0.0452652,0.04625826,0.04802644,0.04733074,0.04621768,0.04340888,0.04067752,0.03823974,0.03659948,0.03531302,0.03419396,0.0334732,0.03304256,0.0329849,0.03295501,0.0328498,0.03267735,0.03316986,0.03300693,0.0329695,0.03314161,0.03328278,0.03136427,0.03277859,0.03176624,0.03370869,0.02763094,0.02467627,0.02351343,0.02189954
0.01787777,0.0257477,0.02883876,0.03315722,0.03504251,0.03482178,0.03503956,0.03494105,0.03478442,0.03347369,0.03178149,0.0311285,0.03181143,0.03093903,0.03113113,0.03003303,0.02981695,0.02941088,0.02829702,0.02808486,0.02741314,0.02708971,0.02723876,0.02734612,0.02744119,0.02746033,0.02785685,0.02823547,0.02831327,0.02809332,0.02896846,0.02994807,0.02805208,0.02847491,0.03175625,0.02964843,0.02783278,0.02172662,0.01915132,0.01732869,0.016827
0.3258665,0.3405034,0.3368459,0.36478,0.3945461,0.4241682,0.4748597,0.5295557,0.5580198,0.5652934,0.5524288,0.5236897,0.478832,0.4227377,0.3596571,0.2925746,0.23136,0.1790713,0.138516,0.1148212,0.1045092,0.0982028,0.09331416,0.09132043,0.0917753,0.09650505,0.10535,0.1128518,0.1189255,0.1194679,0.1147815,0.1113394,0.1138106,0.1208037,0.1322059,0.1454454,0.1650539,0.1910505,0.2231629,0.2481143,0.2719406
0.03702763,0.04708131,0.0533348,0.0592098,0.0608863,0.05869905,0.05494605,0.05216221,0.05102414,0.04930251,0.04914128,0.04851249,0.04800284,0.04724673,0.0465683,0.04608475,0.04654864,0.04615999,0.04540288,0.04449316,0.04408248,0.04370561,0.0432059,0.04283782,0.04268569,0.04242547,0.04150057,0.04134639,0.04034436,0.03980125,0.0395361,0.03965225,0.03885775,0.03865367,0.03859336,0.03680728,0.03607829,0.02718715,0.02929281,0.02641693,0.013089
0.1086122,0.09313567,0.07065753,0.05455964,0.05043757,0.05042668,0.04820288,0.04434758,0.04517256,0.04632022,0.04820461,0.04889918,0.04895083,0.05045197,0.05027546,0.05082384,0.05117556,0.05333655,0.06117087,0.08843111,0.1444562,0.2336781,0.3504108,0.4736762,0.5765289,0.64163,0.6791129,0.7040121,0.721902,0.7340517,0.7442001,0.7513428,0.7603061,0.765528,0.7720873,0.7811004,0.7832978,0.7692615,0.7531546,0.7426703,0.7260191
0.02436341,0.02879338,0.0359308,0.04005177,0.04098165,0.04193738,0.04219131,0.04158313,0.0414937,0.04017673,0.03899933,0.0378648,0.03760374,0.03700544,0.03742707,0.03717813,0.03739991,0.03787691,0.03855903,0.03995382,0.03987334,0.03968211,0.0381376,0.03749037,0.03758302,0.03718327,0.03725706,0.0381238,0.03812529,0.03843802,0.03849145,0.03847658,0.03671078,0.0377157,0.03894609,0.04267869,0.0389737,0.03343333,0.02890819,0.02403305,0.02704169
0.1392312,0.1335904,0.1225566,0.1098665,0.09765001,0.09078069,0.08123882,0.0718585,0.06964443,0.068624,0.06823797,0.06861967,0.06606813,0.06635322,0.06592452,0.0654485,0.06576612,0.06787259,0.07908479,0.1151439,0.1851082,0.2864153,0.4074939,0.5226054,0.6062249,0.6553015,0.6805898,0.6924031,0.6956367,0.6859806,0.690624,0.6863352,0.6788126,0.6674107,0.6678696,0.6605872,0.67693,0.6971362,0.6931938,0.691238,0.6630138
0.1702079,0.1762715,0.1955345,0.1914201,0.1792986,0.1727494,0.1644664,0.1581996,0.1554172,0.1490635,0.1446227,0.1373464,0.1298268,0.1235098,0.117088,0.1124768,0.1061577,0.1002756,0.09819225,0.1090816,0.1442637,0.2088346,0.2829052,0.3484782,0.4044464,0.4474104,0.48014,0.4998009,0.5121504,0.5146033,0.5248295,0.5323829,0.5361649,0.5434311,0.5461575,0.5521255,0.5694583,0.5713697,0.5800712,0.5665128,0.5477971
0.06309774,0.05012363,0.04233058,0.03442348,0.03336653,0.03468424,0.03672574,0.03761055,0.03967268,0.04189745,0.04420343,0.04547688,0.04741734,0.0485923,0.04924085,0.05063682,0.05411581,0.05971034,0.06843304,0.08336251,0.1035963,0.1269422,0.151527,0.1751208,0.1962834,0.2148709,0.2326403,0.2493833,0.2661609,0.2844433,0.3043148,0.3233957,0.3466833,0.3678403,0.3855648,0.4010752,0.4066024,0.3949791,0.3790578,0.3622266,0.3425608
0.01730706,0.02313925,0.03308032,0.03758604,0.03774333,0.03813648,0.03801488,0.03683286,0.03669024,0.03622169,0.0353245,0.03453224,0.0335589,0.03374054,0.03413772,0.03409133,0.03394378,0.03305772,0.03243669,0.03227964,0.03176655,0.03135682,0.03036234,0.03031901,0.03000061,0.02969779,0.02932744,0.02939242,0.02964992,0.02944679,0.0298153,0.02864055,0.02821544,0.02883505,0.03109985,0.02756957,0.02914181,0.01962476,0.01987976,0.009747243,0.0185336
0.08102413,0.05954988,0.04946945,0.03927232,0.03762513,0.03860023,0.04332979,0.04823821,0.05484491,0.06980462,0.09856971,0.1521804,0.2318393,0.3007356,0.3131077,0.2702234,0.2131371,0.1600266,0.1202737,0.09629628,0.08490763,0.0798341,0.07545758,0.07312375,0.07352817,0.0763516,0.08233066,0.0884857,0.09263872,0.09177711,0.08787038,0.08575777,0.08466146,0.0916608,0.1021294,0.110253,0.1251166,0.1433759,0.1696581,0.1987662,0.2188585
0.02129951,0.02084414,0.02475689,0.02797036,0.02809325,0.0285224,0.02927666,0.03040929,0.03253204,0.03435913,0.03733227,0.03840073,0.03855447,0.03881458,0.03820785,0.03711239,0.03627963,0.03541265,0.03472038,0.03409566,0.03321373,0.03316628,0.03226753,0.03181875,0.03110818,0.03080103,0.03063039,0.02994214,0.02925436,0.02873755,0.02885905,0.02804014,0.02673104,0.0257894,0.02708649,0.02360158,0.02219307,0.01682989,0.01630681,0.01470021,0.01875407
0.3130063,0.2530907,0.142368,0.07968467,0.06490706,0.06692585,0.07012081,0.07319715,0.08670044,0.1146016,0.166913,0.2527223,0.3698866,0.4948999,0.5961859,0.6604014,0.6907349,0.7088089,0.7229342,0.7353471,0.740463,0.7496228,0.7566555,0.7627209,0.7687648,0.7715926,0.7767714,0.7732256,0.7644022,0.7408453,0.7398431,0.7318176,0.7168364,0.7051683,0.6972645,0.688741,0.7076668,0.742547,0.7712006,0.7842922,0.7694112
0.1432976,0.1151712,0.07640604,0.04934619,0.04320553,0.04275858,0.04114933,0.03917635,0.0405544,0.04353727,0.0494482,0.05620395,0.06479478,0.07672447,0.1047834,0.1586586,0.2204883,0.2755539,0.3271677,0.3749713,0.4147742,0.4441644,0.4638224,0.4779684,0.4855656,0.491583,0.4980348,0.5054679,0.5146296,0.5234246,0.5335881,0.5478004,0.5638193,0.5736486,0.588258,0.5960837,0.6023107,0.6038069,0.6014899,0.5964787,0.5736861
0.03795688,0.03874634,0.04244534,0.04453824,0.04454819,0.04418514,0.04231658,0.04204284,0.04307663,0.04429224,0.0488095,0.05557731,0.06422781,0.07235044,0.08206714,0.08556876,0.0782428,0.06887456,0.06153566,0.05629841,0.05237659,0.05052397,0.04912438,0.04858946,0.04838973,0.04866978,0.0505245,0.05264079,0.05645151,0.0610827,0.06930959,0.08030496,0.09583055,0.1139015,0.1404605,0.1672719,0.1880859,0.2032524,0.2078365,0.2018733,0.2039499
0.02594946,0.02476023,0.0308587,0.0347402,0.0357697,0.03514234,0.03498995,0.03496982,0.03540278,0.03554415,0.03741181,0.03944896,0.04097571,0.04285478,0.04510657,0.04687596,0.04618688,0.04490245,0.04376107,0.04311327,0.0421197,0.04038125,0.04045839,0.03966597,0.03958722,0.03922592,0.038874,0.03768756,0.03697441,0.03644069,0.0353343,0.03422338,0.03360015,0.03367816,0.03416734,0.03038467,0.02786797,0.021788,0.02104889,0.01358066,0.015917
0.04557397,0.03809731,0.0438222,0.04559187,0.04956745,0.05310827,0.05989426,0.0655231,0.06758493,0.06791951,0.06737893,0.06726626,0.0657687,0.0640443,0.06146163,0.05686024,0.05272787,0.04885424,0.04638384,0.04430633,0.04249237,0.04178224,0.0408968,0.04064461,0.04106403,0.04127717,0.04215078,0.04387752,0.04602256,0.04991896,0.05444674,0.06158244,0.07252941,0.08952,0.1082302,0.1291875,0.1440185,0.157016,0.1682182,0.1539183,0.1457939
0.03576978,0.04915004,0.05354451,0.06351813,0.0680175,0.07030386,0.0736213,0.07441469,0.07082919,0.06512282,0.05644026,0.05014807,0.04232589,0.03833405,0.03494496,0.03201694,0.02975032,0.02848442,0.02720123,0.02629244,0.02535465,0.02567764,0.02538971,0.02569822,0.02614742,0.02673313,0.02716403,0.02719749,0.02769594,0.0284155,0.0285815,0.02826702,0.0281714,0.02784968,0.02898783,0.02814786,0.02677408,0.02324187,0.02034053,0.01500699,0.005541049
0.03086868,0.04459138,0.04592973,0.05086937,0.05220568,0.0524425,0.05235889,0.05227203,0.05151887,0.04990058,0.04846141,0.04698661,0.04503042,0.0425734,0.04174699,0.03975465,0.03790892,0.0370659,0.03575573,0.03511369,0.03441676,0.03414945,0.03376709,0.03365062,0.03374993,0.03353481,0.03404955,0.0342048,0.03440898,0.03375915,0.03457463,0.03532199,0.0357312,0.03552148,0.03602641,0.03700317,0.03756152,0.03165215,0.02774076,0.02772884,0.02056358
0.2710063,0.3012544,0.3482131,0.3809869,0.4102279,0.4318828,0.4521197,0.4668634,0.4564819,0.417674,0.3562431,0.2901205,0.2314849,0.1824849,0.1455244,0.1193154,0.1001558,0.0861782,0.07655787,0.06992013,0.06568313,0.0634844,0.06220587,0.06193298,0.06274325,0.06531543,0.06779716,0.0725585,0.07995219,0.08946784,0.1027753,0.1203264,0.1437028,0.1704478,0.2004818,0.2292235,0.2533395,0.2629862,0.2707714,0.2670623,0.2455824
0.01539184,0.01673488,0.02251713,0.02945732,0.03075136,0.03084572,0.03027996,0.02989352,0.02986331,0.0281068,0.02593004,0.02546443,0.02486674,0.0240513,0.02386323,0.02338612,0.02381146,0.02340178,0.02266939,0.02293547,0.02305891,0.02315655,0.02264692,0.022944,0.02380834,0.02414845,0.02462674,0.02495375,0.02549661,0.02669703,0.02728128,0.02640332,0.02555031,0.02380315,0.02618361,0.02289919,0.02692543,0.01747909,0.01499814,0.01599228,0.006908724
0.01584042,0.02721781,0.02798182,0.03343578,0.03469425,0.03363621,0.03184782,0.03034745,0.02962527,0.0290264,0.02810134,0.02785351,0.02745649,0.02767197,0.02747965,0.02727562,0.02662043,0.02655002,0.02623138,0.0259282,0.02527485,0.0252477,0.02518581,0.0248295,0.0252447,0.02484132,0.0249314,0.02469404,0.02459213,0.02458889,0.02404833,0.02465003,0.02336811,0.02286914,0.02415989,0.0255679,0.02181086,0.01798583,0.01482728,0.01809979,0.01109145
0.01284855,0.01995585,0.01875363,0.02337703,0.02570057,0.02508931,0.02540575,0.02486315,0.0243877,0.02379276,0.02180417,0.02185227,0.02082927,0.02059461,0.02116714,0.02026711,0.01982743,0.01963353,0.01904989,0.01908342,0.0187547,0.01867939,0.01888401,0.01966588,0.02008828,0.02087492,0.02113063,0.02183763,0.02268458,0.02367826,0.02326861,0.0238613,0.02333168,0.02393309,0.02489973,0.02378636,0.02069039,0.02039037,0.01342082,0.02108459,0.008407478
0.09684207,0.07263321,0.06209982,0.04875529,0.04547284,0.04663598,0.04884453,0.04762919,0.04815293,0.04823081,0.04878331,0.04819034,0.04819818,0.04888887,0.04837404,0.04896833,0.0495826,0.0519637,0.05951266,0.08402377,0.1344234,0.2143017,0.3147737,0.4083331,0.4704736,0.5026361,0.5193401,0.5285072,0.536413,0.54292,0.5505722,0.5582266,0.5692518,0.5795399,0.5936919,0.604458,0.608773,0.6039243,0.5922372,0.5761642,0.5720673
0.028464,0.02856212,0.03462052,0.03948414,0.04101645,0.04167908,0.04227856,0.04192664,0.04187696,0.04055545,0.03936872,0.03788037,0.03756812,0.03790512,0.03864688,0.03776433,0.03795653,0.03817236,0.03845063,0.04018508,0.04066907,0.03992405,0.03834756,0.03769107,0.03709277,0.0367129,0.03667923,0.03686413,0.03711389,0.0379784,0.03752158,0.0366551,0.03658792,0.03781995,0.04017256,0.03725189,0.04028562,0.03101527,0.03304267,0.03079206,0.02012485
0.1428658,0.1417609,0.1382406,0.1249618,0.1118938,0.1017883,0.08107678,0.06628241,0.06198503,0.06137534,0.06042277,0.06013284,0.05932046,0.05870901,0.05832552,0.0574391,0.05821999,0.05989647,0.0711745,0.1067126,0.1737705,0.2739329,0.3923,0.5009769,0.5798607,0.6229115,0.6451626,0.654879,0.6540799,0.6452687,0.6471089,0.6438436,0.6330558,0.6270081,0.6239114,0.6241363,0.6316019,0.6493629,0.6426459,0.6386702,0.6340783
0.01345862,0.012617,0.02084927,0.02192141,0.02255131,0.0216391,0.0174578,0.01435179,0.01402516,0.01295811,0.01262894,0.01183527,0.01226883,0.01237825,0.01303869,0.01320205,0.01373234,0.01331452,0.01331615,0.01412908,0.01437008,0.01453369,0.01453043,0.01495207,0.01491012,0.01516872,0.01499367,0.01470384,0.01452785,0.0133654,0.01359613,0.01315736,0.01170265,0.0130758,0.01231561,0.01378398,0.008987869,0.007617025,0.01012561,0.01034997,0.002995218
0.1706436,0.1848117,0.2009311,0.1976517,0.1850116,0.1762635,0.1599427,0.1478306,0.1422301,0.1383232,0.1340812,0.1267863,0.1188106,0.1130694,0.1068541,0.1009737,0.09628779,0.09115761,0.08871236,0.09958596,0.1327393,0.1932178,0.2625765,0.3249065,0.3780375,0.4209533,0.4494705,0.468256,0.4803862,0.4828999,0.4913177,0.4973393,0.5013316,0.5031127,0.5096253,0.512274,0.5284014,0.533839,0.5411179,0.5237286,0.5173499
0.03970328,0.03845149,0.03557435,0.03232904,0.03139895,0.03229619,0.0351057,0.03546673,0.03668595,0.03627933,0.03640156,0.03690407,0.03709968,0.0390444,0.03976094,0.04175784,0.04390969,0.04746767,0.05408834,0.06458079,0.07914979,0.09695769,0.114243,0.1302965,0.1461481,0.1569957,0.1674741,0.176814,0.1865245,0.1970651,0.2082356,0.2191877,0.2310205,0.2474805,0.2608297,0.2681079,0.2746804,0.2676579,0.2503482,0.2373667,0.220109
0.01618053,0.01456571,0.02427344,0.02700409,0.0279424,0.02731123,0.0244097,0.02265978,0.02327683,0.02228256,0.02098108,0.02115429,0.02194835,0.02225744,0.02244566,0.0230428,0.02327157,0.0240368,0.02413778,0.02439786,0.02438466,0.02448405,0.0239483,0.02407022,0.02380265,0.02400387,0.02342265,0.02319546,0.02283138,0.02364054,0.02290564,0.02090567,0.01944365,0.02161494,0.02103332,0.02199494,0.01989465,0.0116377,0.01220231,0.008456896,0.01771217
0.1884295,0.1524846,0.07929999,0.03444679,0.02397274,0.02314124,0.02217211,0.02071164,0.02469544,0.03372454,0.04734159,0.06638548,0.08963122,0.1191295,0.1765062,0.2883323,0.4179843,0.5125511,0.5739661,0.6109455,0.6339985,0.6503963,0.6603101,0.6723374,0.6817888,0.6883392,0.697144,0.7043564,0.7130897,0.7193502,0.7264102,0.7311483,0.7359272,0.7398797,0.7392722,0.7403683,0.7406944,0.7470824,0.7512404,0.7464091,0.732912
0.07232137,0.05800504,0.04371087,0.03010947,0.02792897,0.02973733,0.03568747,0.04044711,0.04806051,0.0633551,0.09391711,0.1474694,0.2278862,0.2982719,0.3111583,0.2681468,0.2104211,0.156721,0.1160271,0.09295113,0.08096937,0.07424693,0.0699768,0.06813855,0.06842733,0.0718273,0.0782983,0.08481088,0.08904932,0.08846266,0.0850747,0.08120195,0.08146526,0.0871224,0.09886955,0.1065393,0.1221523,0.1387816,0.1589637,0.1772989,0.2096395
0.2407411,0.1942292,0.1224961,0.07504276,0.06386612,0.06209984,0.05946283,0.05637863,0.05798668,0.06453889,0.07762464,0.09279637,0.1126245,0.1419243,0.2015838,0.3190909,0.454688,0.5600389,0.6290237,0.6711897,0.6911562,0.7001854,0.7073752,0.7116795,0.7148576,0.7180588,0.7174751,0.7143159,0.7069081,0.6866213,0.6853729,0.6781703,0.6633539,0.6528205,0.6492262,0.6400751,0.658003,0.6875102,0.7010892,0.7148569,0.7086932
0.04226779,0.03185232,0.04071856,0.03882896,0.03988163,0.03896904,0.0347928,0.03105757,0.0310919,0.03181345,0.03234617,0.03421199,0.03719491,0.04411976,0.05275556,0.06390885,0.07607682,0.08953454,0.1014843,0.1097782,0.1090911,0.09865539,0.07999964,0.0635862,0.05302169,0.04756913,0.04403935,0.04114982,0.03963093,0.04078795,0.04181767,0.04423454,0.04722499,0.0499981,0.05165737,0.05102418,0.04761944,0.04880795,0.05286042,0.05254908,0.0451941
0.04111217,0.03510855,0.03018739,0.02832464,0.02847803,0.03186896,0.039771,0.04526325,0.04680125,0.04696019,0.0482709,0.05113668,0.05758492,0.06393379,0.07141583,0.0769837,0.07894755,0.07458755,0.06442996,0.05659988,0.05257556,0.05085847,0.0490395,0.04801662,0.04842539,0.05108852,0.05533316,0.0598413,0.06300782,0.06310932,0.0600261,0.0580486,0.05960629,0.06376615,0.07126178,0.07618122,0.09023335,0.101234,0.1132841,0.1199431,0.1371681
0.03667751,0.03882982,0.0462443,0.05256272,0.0553504,0.05805272,0.06119917,0.06314713,0.06419108,0.06442396,0.06344774,0.06327509,0.06325521,0.06146793,0.05830593,0.05370678,0.04984414,0.04610528,0.04349113,0.0414524,0.03991401,0.0387647,0.03830936,0.03817132,0.03898386,0.03945484,0.0395328,0.04108504,0.04338282,0.04649217,0.05054153,0.05734606,0.06898856,0.0848359,0.1041168,0.1244841,0.1387799,0.1496464,0.143591,0.1355948,0.1244969
0.0165463,0.02662805,0.04103571,0.04442907,0.04588651,0.04519447,0.03738001,0.0328143,0.03296471,0.03347783,0.03279368,0.0340792,0.03802919,0.04309197,0.0505659,0.0558369,0.05505486,0.0497458,0.04275229,0.03845912,0.03543979,0.03370765,0.03099218,0.02875117,0.0282931,0.02790281,0.02732345,0.02713192,0.02711456,0.02704502,0.0271574,0.02677449,0.02612092,0.02714247,0.0284981,0.02549738,0.02705651,0.02576644,0.02030846,0.02657518,0.02896699
0.1028245,0.09562289,0.08910378,0.08405886,0.08157595,0.08033696,0.07762197,0.07674558,0.07967199,0.08692572,0.09097563,0.09489585,0.1102041,0.1338998,0.1713409,0.2110235,0.2409316,0.2561455,0.2630766,0.2555994,0.2376931,0.2069579,0.1684885,0.1339716,0.1127032,0.100599,0.09174864,0.08555023,0.08129621,0.08282037,0.08575191,0.09345764,0.09994056,0.1057201,0.1093862,0.1074846,0.1124301,0.1122963,0.1225622,0.1286236,0.1351884
0.02179847,0.02635854,0.02882379,0.03239732,0.03277684,0.03302406,0.03343557,0.03352252,0.03338125,0.0324749,0.03243664,0.03221006,0.03212557,0.03190427,0.03181642,0.03227032,0.03209549,0.03172273,0.0310871,0.03116136,0.03085059,0.03080139,0.03030067,0.03059088,0.03063945,0.03091471,0.03002206,0.02983675,0.02939137,0.02899996,0.02842187,0.0276934,0.02744284,0.02794704,0.02930261,0.02488397,0.02271043,0.02105025,0.02514058,0.01891052,0.01146803
0.2663013,0.2940862,0.3279514,0.3619922,0.3910339,0.4144731,0.4471332,0.4633751,0.4501847,0.406092,0.3391717,0.2701599,0.2114474,0.1638955,0.1311401,0.1064922,0.09031793,0.07874701,0.07025258,0.06497122,0.0607964,0.05869225,0.05699425,0.05773515,0.05747437,0.05960429,0.06193535,0.06455125,0.06988877,0.07706864,0.08742133,0.103006,0.1211249,0.147098,0.1729156,0.2015249,0.2210235,0.2342792,0.2449053,0.2394116,0.2287813
0.01564492,0.01608946,0.02978917,0.03104016,0.03315543,0.03294609,0.03057593,0.02972963,0.02937224,0.02753468,0.02541577,0.02419199,0.02451691,0.02447482,0.02326352,0.02260633,0.02274113,0.0224003,0.02207593,0.02202234,0.02238778,0.02235232,0.0220605,0.02238928,0.02305785,0.02406274,0.02397801,0.02410264,0.0249989,0.02562658,0.0267064,0.0260129,0.0253109,0.02663996,0.02637361,0.0258302,0.02616125,0.02476918,0.01911764,0.01347838,0.006852372
0.009045566,0.01642821,0.02004959,0.0247532,0.02624153,0.02460971,0.02138888,0.01938658,0.01900748,0.01802201,0.01755782,0.01702976,0.01670557,0.01648199,0.0165332,0.0166489,0.01621601,0.0160381,0.01567006,0.01541272,0.01532201,0.01511809,0.01496765,0.01493634,0.01498869,0.01549912,0.01492282,0.01505255,0.0149478,0.01508807,0.01564229,0.01489847,0.0141318,0.01400038,0.01440655,0.01513053,0.01005342,0.007967722,0.008614078,0.01268247,3.24E-05
0.1040459,0.08949354,0.06285525,0.0477174,0.04334469,0.04346708,0.04311144,0.04217111,0.04289601,0.04356715,0.04506544,0.04519689,0.04481627,0.04478651,0.04422738,0.04383377,0.04473783,0.04657357,0.05320761,0.07405585,0.119852,0.2030948,0.3389305,0.5047482,0.6349737,0.7089797,0.7510604,0.7736123,0.7890208,0.7985896,0.8100348,0.8149183,0.8189491,0.8178236,0.8165674,0.816871,0.8087463,0.7988687,0.7900465,0.7576369,0.7345953
0.09861327,0.080817,0.05813692,0.0477174,0.04334469,0.04346708,0.04175145,0.0389118,0.03905427,0.03962168,0.04119747,0.04085313,0.04007532,0.03962889,0.04000324,0.03930075,0.04064609,0.04259479,0.04866212,0.06881504,0.1131265,0.1841598,0.2845082,0.3984327,0.5002851,0.5711626,0.6146175,0.6402324,0.6567381,0.6685236,0.6819361,0.6879372,0.6925195,0.6957966,0.695329,0.7021211,0.6992743,0.6902593,0.6785342,0.6625554,0.6441018
0.1024331,0.08885406,0.06285525,0.0477174,0.04334469,0.04346708,0.04311144,0.04217111,0.0424874,0.04354369,0.04495867,0.04419091,0.04368036,0.04450929,0.04422738,0.04374179,0.04473783,0.04657357,0.05265909,0.07405585,0.1180161,0.1912985,0.2967306,0.4207436,0.5335483,0.6117773,0.6565375,0.684271,0.7010132,0.7136733,0.7242471,0.7308453,0.7345906,0.73575,0.7403402,0.7413771,0.7457341,0.7332543,0.7158173,0.6973093,0.6927908
0.09242373,0.07150086,0.0531638,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.109737,0.1815569,0.2828853,0.3957641,0.4896193,0.5495433,0.5867705,0.608387,0.6237852,0.6349721,0.6456977,0.6478768,0.6547038,0.6555109,0.6565027,0.6625497,0.6629337,0.6542858,0.6374233,0.6226213,0.6085643
0.08815094,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05895276,0.1032735,0.1747822,0.271915,0.3769865,0.4639695,0.5213839,0.5545443,0.5730898,0.5864134,0.5955565,0.6042563,0.6094796,0.61229,0.6098719,0.6107344,0.6154757,0.621298,0.6120678,0.6071954,0.5830586,0.5652166
0.05547806,0.05290883,0.04885583,0.04210958,0.04012942,0.03932434,0.03811181,0.03709656,0.03742815,0.03639766,0.03641858,0.03524495,0.03553102,0.03585501,0.03616012,0.03565074,0.03561498,0.03645138,0.03740389,0.03925317,0.04268759,0.05084402,0.07082025,0.1130422,0.1762425,0.241049,0.2929756,0.3304926,0.3587113,0.3828477,0.4108643,0.4345714,0.4618732,0.4873024,0.5107766,0.5290711,0.536593,0.5311162,0.5340532,0.5194178,0.4936609
0.04331064,0.04021212,0.03441564,0.03026423,0.02836019,0.02892201,0.0327,0.03412399,0.034238,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03231206,0.03202974,0.03223907,0.03200113,0.0327113,0.0346512,0.03840369,0.04720459,0.06525094,0.09542735,0.1299486,0.1672123,0.2007862,0.2249825,0.2435713,0.259338,0.2799014,0.3012247,0.3207347,0.3428122,0.3637917,0.3827097,0.3976409,0.4039752,0.3940475,0.3928325,0.3871194
0.03698996,0.03910907,0.03441564,0.03026423,0.02836019,0.02892201,0.03040071,0.02871894,0.02825044,0.02843897,0.02785883,0.02716718,0.02718436,0.02749087,0.02773084,0.02700562,0.02710617,0.02790611,0.02856552,0.03045481,0.03403195,0.04157259,0.06009131,0.09085091,0.127485,0.1614828,0.1883031,0.2075335,0.2226859,0.2364091,0.2538615,0.2696895,0.2912583,0.3083781,0.3311569,0.3458125,0.3582717,0.3656686,0.3644251,0.3535862,0.3398772
0.04331064,0.04021212,0.03441564,0.03026423,0.02836019,0.02892201,0.0327,0.03412399,0.034238,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03231206,0.03202974,0.03223907,0.03200113,0.0327113,0.0346512,0.03840369,0.04720459,0.06525094,0.09542735,0.1299486,0.1672123,0.2007862,0.2249825,0.2435713,0.259338,0.2799014,0.3012247,0.3207347,0.3428122,0.3637917,0.3827097,0.3976409,0.4039752,0.3940475,0.3928325,0.3871194
0.03698996,0.03910907,0.03441564,0.03026423,0.02836019,0.02892201,0.03040071,0.02871894,0.02825044,0.02843897,0.02785883,0.02716718,0.02718436,0.02749087,0.02773084,0.02700562,0.02710617,0.02790611,0.02856552,0.03045481,0.03403195,0.04157259,0.06009131,0.09085091,0.127485,0.1614828,0.1883031,0.2075335,0.2226859,0.2364091,0.2538615,0.2696895,0.2912583,0.3083781,0.3311569,0.3458125,0.3582717,0.3656686,0.3644251,0.3535862,0.3398772
0.03698996,0.03910907,0.03441564,0.03026423,0.02836019,0.02892201,0.03040071,0.02871894,0.02825044,0.02843897,0.02785883,0.02716718,0.02718436,0.02749087,0.02773084,0.02700562,0.02710617,0.02790611,0.02856552,0.03045481,0.03403195,0.04157259,0.06009131,0.09085091,0.127485,0.1614828,0.1883031,0.2075335,0.2226859,0.2364091,0.2538615,0.2696895,0.2912583,0.3083781,0.3311569,0.3458125,0.3582717,0.3656686,0.3644251,0.3535862,0.3398772
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03871171,0.03879991,0.03899963,0.03842162,0.03853456,0.03957367,0.04023793,0.04071519,0.0416547,0.04335536,0.04640397,0.0514995,0.05867278,0.06764765,0.07871964,0.09113009,0.1035186,0.1160162,0.1274877,0.1399543,0.1531708,0.1678953,0.1823859,0.1985129,0.2147814,0.2321038,0.2475065,0.2485722,0.2590703,0.2540132,0.2447079,0.2233355,0.203266
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1027353,0.1143828,0.1268343,0.1388558,0.1526482,0.1645957,0.1805994,0.1955037,0.2119472,0.2266973,0.2348985,0.2386465,0.2294745,0.221604,0.2022363,0.1802042
0.02799942,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1109394,0.1193492,0.1275858,0.1356598,0.1452967,0.1549508,0.1674591,0.1809112,0.1901399,0.1974051,0.20023,0.1915534,0.1811333,0.1653003,0.1436198
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1111615,0.1206598,0.13018,0.1413957,0.1524665,0.1654548,0.1771352,0.1953452,0.2070823,0.2113869,0.2157779,0.2089932,0.2008133,0.1839752,0.1603734
0.02799942,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1109394,0.1193492,0.1275858,0.1356598,0.1452967,0.1549508,0.1674591,0.1809112,0.1901399,0.1974051,0.20023,0.1915534,0.1811333,0.1653003,0.1436198
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.02799942,0.03251515,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07655257,0.0843727,0.09047606,0.09636443,0.103246,0.1093394,0.1157008,0.122795,0.1296192,0.1365953,0.1446415,0.1547705,0.1596588,0.1551941,0.1503969,0.140337,0.1250856,0.1021997
0.02799942,0.03251515,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07655257,0.0843727,0.09047606,0.09636443,0.103246,0.1093394,0.1157008,0.122795,0.1296192,0.1365953,0.1446415,0.1547705,0.1596588,0.1551941,0.1503969,0.140337,0.1250856,0.1021997
0.3256871,0.2647902,0.1328101,0.06763612,0.04852616,0.04812355,0.04824636,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5859221,0.6754508,0.7174327,0.7425795,0.7638457,0.7839098,0.8035302,0.8161561,0.8293147,0.8418751,0.8493713,0.8577081,0.866417,0.8732144,0.8821438,0.8883717,0.8949755,0.8971773,0.9023625,0.9070404,0.9088047,0.9165742,0.9111844,0.9127939,0.9063982,0.9046951,0.8918044,0.896875
0.338274,0.2647902,0.1328101,0.06861715,0.04852616,0.04812355,0.04894176,0.04449917,0.04915225,0.06586622,0.125673,0.2675159,0.4567538,0.622975,0.70782,0.7480959,0.7701431,0.7896075,0.8069727,0.8234644,0.833007,0.845907,0.8543584,0.8593889,0.8654752,0.8753403,0.8816875,0.8875186,0.8919189,0.8980488,0.9034901,0.9074666,0.9075872,0.9088047,0.9211277,0.9113182,0.9127939,0.9133941,0.907888,0.8918044,0.896875
0.3256871,0.2647902,0.1328101,0.06763612,0.04852616,0.04812355,0.04824636,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5859221,0.6754508,0.7174327,0.7425795,0.7638457,0.7839098,0.8035302,0.8161561,0.8293147,0.8418751,0.8493713,0.8577081,0.866417,0.8732144,0.8821438,0.8883717,0.8949755,0.8971773,0.9023625,0.9070404,0.9088047,0.9165742,0.9111844,0.9127939,0.9063982,0.9046951,0.8918044,0.896875
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.2043484,0.1653702,0.09787724,0.05854969,0.04758273,0.04739714,0.04621936,0.04397726,0.04599801,0.0506005,0.05853848,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6198808,0.6622671,0.6844469,0.7009029,0.7121771,0.7239288,0.7297392,0.7419894,0.7507843,0.7583686,0.7646272,0.7724702,0.7791399,0.7866538,0.7868868,0.7870012,0.794807,0.7927728,0.7955254,0.7879575,0.7836528,0.7583629
0.2017675,0.1632528,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6521291,0.6744849,0.6886081,0.7002399,0.7091235,0.7154166,0.7264529,0.7340719,0.7414246,0.7493578,0.7554816,0.7623242,0.7668918,0.7664211,0.7647237,0.7723443,0.7668204,0.7649751,0.7656094,0.7600873,0.741219
0.2017675,0.1631197,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6508981,0.6711254,0.6835052,0.6931059,0.701888,0.7061822,0.7169389,0.7214262,0.7277361,0.732929,0.7406287,0.7468844,0.7488837,0.7523865,0.7514381,0.7562019,0.750147,0.7525352,0.7505775,0.7428053,0.7195476
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.1187986,0.09531173,0.0678957,0.04991981,0.04398308,0.04535895,0.04788919,0.04901615,0.05026438,0.05220531,0.05490608,0.05752467,0.06202832,0.06773348,0.07772156,0.09638441,0.12439,0.165619,0.2213421,0.286461,0.3484519,0.4003468,0.4361061,0.4577075,0.4709428,0.4826406,0.4932584,0.5052879,0.5198355,0.5363634,0.5523737,0.5691349,0.5879929,0.6093961,0.6303486,0.6391755,0.6475665,0.6448969,0.6467033,0.6260586,0.604456
0.103644,0.08978177,0.0642008,0.04971046,0.04398308,0.04535895,0.04762417,0.04802525,0.04860538,0.05017666,0.05242467,0.05505395,0.05837958,0.06340877,0.07159121,0.08506746,0.1066778,0.1412821,0.1882867,0.245779,0.3045931,0.3528728,0.3874935,0.4095839,0.4235984,0.434921,0.4442252,0.4570994,0.4699833,0.4858623,0.5041273,0.5200379,0.5423174,0.5636481,0.5878009,0.6005002,0.6124267,0.6147877,0.5993796,0.5937122,0.5777023
0.09123497,0.08382899,0.05424032,0.0439273,0.04171751,0.04263821,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06017205,0.06693642,0.0791439,0.09640718,0.118865,0.1518713,0.1922601,0.2356822,0.2734491,0.3010676,0.3185166,0.3293644,0.3375053,0.3452638,0.3547836,0.3657967,0.3800128,0.397589,0.4150547,0.4339866,0.4583073,0.4825358,0.4995272,0.5111985,0.5091003,0.5023319,0.4932884,0.4806882
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.07360313,0.06972225,0.05424032,0.04195397,0.03967949,0.04151806,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2451842,0.2709195,0.2868745,0.2962575,0.3046905,0.311336,0.31931,0.3303685,0.343116,0.3587149,0.3742462,0.3952179,0.4168245,0.4424726,0.4617429,0.4761166,0.4702747,0.4703312,0.4439467,0.4364604
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04207764,0.04170315,0.0421561,0.04239535,0.04514472,0.04550234,0.04899653,0.05494541,0.06088728,0.07216016,0.08738005,0.1064452,0.1307868,0.1593559,0.1871139,0.2089619,0.2225753,0.2295783,0.234785,0.2375982,0.2386452,0.2420313,0.2460119,0.2512662,0.2582471,0.265431,0.2761698,0.2895811,0.3042389,0.3144759,0.3162886,0.3216982,0.3115309,0.2971672,0.301649
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.03522424,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05091116,0.05785872,0.06540854,0.07078432,0.07036105,0.06529416,0.05545693,0.04608702,0.03935792,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03228582,0.03223388,0.03477632,0.03036696,0.03067352,0.02705483,0.0292248,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.03684201,0.0375239,0.03682642,0.03783107,0.03936831,0.04346152,0.0481722,0.05303629,0.05618916,0.05671857,0.05489563,0.05107678,0.04614886,0.04134965,0.03724174,0.0345673,0.03289176,0.03268021,0.03188502,0.03135984,0.03118163,0.03145184,0.03189683,0.03105709,0.03192791,0.03064012,0.03231289,0.03021698,0.02732487,0.02427142,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.1255149,0.1123889,0.1125138,0.1188718,0.1351969,0.1601587,0.2032311,0.262961,0.2960578,0.3051834,0.2882686,0.2488342,0.2007978,0.1504029,0.1074363,0.07629816,0.05749425,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.04850635,0.0642662,0.07863406,0.0989053
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1598791,0.2108677,0.2388925,0.245027,0.230154,0.1962056,0.1570361,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1598791,0.2108677,0.2388925,0.245027,0.230154,0.1962056,0.1570361,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.2688843,0.2966235,0.355792,0.3874382,0.4227129,0.4531021,0.4735695,0.4846978,0.4723294,0.4274095,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2881324,0.293884,0.2844844,0.2639519
0.23281,0.2629214,0.3033982,0.3365765,0.3649327,0.3924498,0.4228696,0.4408889,0.4276503,0.3830844,0.316811,0.2462621,0.1880809,0.1428983,0.1095021,0.0870896,0.07178473,0.06123223,0.05351827,0.04896898,0.04586323,0.04472085,0.04363124,0.04433017,0.04528828,0.04710633,0.05058809,0.05406139,0.06078539,0.06885105,0.08276077,0.09865396,0.1194209,0.1482021,0.1778257,0.2060579,0.2336635,0.2485619,0.2453588,0.2478737,0.218082
0.249936,0.2873855,0.3319248,0.3685561,0.3991917,0.4274658,0.4504519,0.464,0.4495569,0.4052133,0.3344162,0.26236,0.2013344,0.1537295,0.1182112,0.09350131,0.07618196,0.06507402,0.05627452,0.05110269,0.0486234,0.04690589,0.04643233,0.04653673,0.04771746,0.05011172,0.05300015,0.05812944,0.06520638,0.07440205,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2279973,0.2534725,0.2746075,0.282062,0.2705893,0.2598407
0.23281,0.2629214,0.3033982,0.3365765,0.3649327,0.3924498,0.4228696,0.4408889,0.4276503,0.3830844,0.316811,0.2462621,0.1880809,0.1428983,0.1095021,0.0870896,0.07178473,0.06123223,0.05351827,0.04896898,0.04586323,0.04472085,0.04363124,0.04433017,0.04528828,0.04710633,0.05058809,0.05406139,0.06078539,0.06885105,0.08276077,0.09865396,0.1194209,0.1482021,0.1778257,0.2060579,0.2336635,0.2485619,0.2453588,0.2478737,0.218082
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2124394,0.2454584,0.2890945,0.3236107,0.3512245,0.3769726,0.3978861,0.4104188,0.3950364,0.3519218,0.2866948,0.2215002,0.1689024,0.1291373,0.09858607,0.07819202,0.06423817,0.0549309,0.04838246,0.04448429,0.04187209,0.04137757,0.0404856,0.04062822,0.0414276,0.04276139,0.04549986,0.04850652,0.05426901,0.06207659,0.07334786,0.08627859,0.1075779,0.1303608,0.1583878,0.1865528,0.2128945,0.2253614,0.2280078,0.2274841,0.218082
0.053046,0.0613562,0.06441329,0.07021084,0.08147339,0.09702184,0.1143275,0.1227319,0.1142039,0.0893453,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.04996867,0.05863305,0.05710107,0.05186882
0.05018153,0.05582905,0.06022081,0.06276968,0.06882717,0.07988303,0.09664762,0.1054844,0.1003865,0.08319592,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.0478667,0.05243737,0.04764706,0.04059133
0.053046,0.0613562,0.06441329,0.07021084,0.08147339,0.09702184,0.1143275,0.1227319,0.1142039,0.0893453,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.04996867,0.05863305,0.05710107,0.05186882
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388792,0.01427863,0.01428684,0.01473639,0.01407972,0.01478593,0.01415828,0.01333504,0.01015423,0.01129939,0.008969994,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388431,0.01404165,0.01428597,0.01473639,0.01407972,0.01478593,0.01399215,0.01333504,0.01015423,0.01043132,0.008422052,0.006544536,0.005880656,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01575588,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388431,0.01404165,0.01428597,0.01473639,0.01407972,0.01478593,0.01399215,0.01333504,0.01015423,0.01043132,0.008422052,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388431,0.01404165,0.01428597,0.01473639,0.01407972,0.01478593,0.01399215,0.01333504,0.01015423,0.01043132,0.008422052,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01155757,0.01140485,0.0129373,0.01261775,0.01278991,0.01327179,0.01260445,0.01201568,0.01354158,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01155757,0.01140485,0.0129373,0.01261775,0.01278991,0.01327179,0.01260445,0.01201568,0.01354158,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01155757,0.01140485,0.0129373,0.01261775,0.01278991,0.01327179,0.01260445,0.01201568,0.01354158,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.02610256,0.02633768,0.03372069,0.03514814,0.03645788,0.03638149,0.03551312,0.03419981,0.03431012,0.03382083,0.03326973,0.03195755,0.03297979,0.033067,0.03390122,0.03405941,0.03358378,0.03360228,0.03329552,0.03297588,0.03321194,0.03309384,0.0324454,0.03279608,0.0327869,0.03224134,0.03168137,0.03153465,0.03093756,0.03077837,0.03092253,0.02991755,0.03007751,0.0290844,0.03013119,0.03025267,0.02770466,0.02361524,0.0169911,0.01518906,0.01107439
0.02610256,0.02633768,0.03089256,0.03410266,0.03427854,0.03391854,0.03250088,0.03116542,0.03098953,0.03093294,0.02990823,0.02927203,0.02907149,0.02944773,0.03011714,0.03031323,0.03081414,0.03026041,0.03042094,0.02996615,0.03005626,0.02950218,0.02924609,0.0289967,0.02960713,0.02944058,0.02882713,0.02868621,0.02841111,0.0285566,0.02857285,0.02696255,0.02715288,0.02673286,0.02732999,0.02838171,0.02594957,0.02026824,0.0125819,0.009682786,0.01107439
0.01051774,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02489323,0.02410646,0.02301902,0.02198064,0.02204595,0.0226095,0.02311479,0.02321929,0.02339581,0.02371418,0.02328381,0.02299368,0.02319173,0.02303656,0.02353589,0.02284114,0.02285583,0.02272309,0.02273718,0.02273991,0.02273455,0.02264393,0.02181389,0.02113987,0.02042363,0.0206233,0.01874162,0.01950913,0.01832734,0.01610775,0.01396865,0.0125819,0.00940229,0.01107439
0.7057671,0.6789532,0.6330914,0.626026,0.6333256,0.6543696,0.6791312,0.6927065,0.7040098,0.717177,0.7253084,0.7354802,0.7451338,0.7565748,0.7633821,0.7692696,0.7764326,0.7820473,0.7899704,0.7936723,0.798737,0.7998063,0.8050102,0.8084641,0.8091791,0.8103862,0.8095345,0.8034207,0.783114,0.7479276,0.7510773,0.7358234,0.720413,0.706217,0.6971353,0.6917403,0.7218378,0.7749033,0.8044812,0.8170788,0.8280656
0.7057671,0.6743922,0.6330914,0.626026,0.6333256,0.6543696,0.6756617,0.6886538,0.6991599,0.7080553,0.717,0.7241989,0.7320629,0.741634,0.7486436,0.7558788,0.7596835,0.7642507,0.7712761,0.7756853,0.779808,0.7851902,0.7880225,0.7912309,0.7914649,0.7916477,0.7888529,0.7819627,0.7632879,0.7284831,0.7263598,0.7107272,0.6948092,0.6860675,0.6738869,0.6736722,0.6955235,0.7473829,0.7920871,0.7957917,0.8046384
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.7057671,0.6743922,0.6330914,0.626026,0.6333256,0.6543696,0.6756617,0.6886538,0.6991599,0.7080553,0.717,0.7241989,0.7320629,0.741634,0.7486436,0.7558788,0.7596835,0.7642507,0.7712761,0.7756853,0.779808,0.7851902,0.7880225,0.7912309,0.7914649,0.7916477,0.7888529,0.7819627,0.7632879,0.7284831,0.7263598,0.7107272,0.6948092,0.6860675,0.6738869,0.6736722,0.6955235,0.7473829,0.7920871,0.7957917,0.8046384
0.701324,0.6697941,0.6322893,0.6234467,0.6318558,0.6491181,0.6713402,0.6875738,0.6975632,0.7067397,0.7135036,0.7221062,0.729415,0.7396819,0.7469515,0.7493986,0.7563204,0.7610223,0.7690587,0.7710507,0.7761879,0.7784992,0.7829866,0.7875262,0.787004,0.7846546,0.7857192,0.7791624,0.7608171,0.7255764,0.7256097,0.7107272,0.6940048,0.6852625,0.6738869,0.6650416,0.6955235,0.7473829,0.7823972,0.7957917,0.7900787
0.6786176,0.6661699,0.6278442,0.6214471,0.6289864,0.6474142,0.6653957,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7694826
0.656487,0.6517852,0.6120933,0.6130379,0.622285,0.6396629,0.6490369,0.6541502,0.6643139,0.6747192,0.6799372,0.6864796,0.6910263,0.697702,0.7033353,0.7091269,0.712886,0.7164083,0.7229369,0.72484,0.7280718,0.7309202,0.735715,0.7357751,0.7349899,0.7359937,0.7324086,0.724634,0.7063811,0.6766566,0.673669,0.6603974,0.6423274,0.6334497,0.6269762,0.623164,0.6426942,0.6872594,0.7020847,0.7221673,0.7229087
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.656487,0.6517852,0.6120933,0.6130379,0.622285,0.6396629,0.6490369,0.6541502,0.6643139,0.6747192,0.6799372,0.6864796,0.6910263,0.697702,0.7033353,0.7091269,0.712886,0.7164083,0.7229369,0.72484,0.7280718,0.7309202,0.735715,0.7357751,0.7349899,0.7359937,0.7324086,0.724634,0.7063811,0.6766566,0.673669,0.6603974,0.6423274,0.6334497,0.6269762,0.623164,0.6426942,0.6872594,0.7020847,0.7221673,0.7229087
0.02260256,0.0243193,0.03214961,0.03546562,0.03765542,0.03776089,0.03544234,0.03464219,0.03456179,0.03409932,0.0328292,0.03344346,0.03312294,0.03344652,0.03392355,0.0342163,0.03428331,0.03454318,0.0349336,0.03622782,0.03652175,0.03667527,0.03599476,0.03505534,0.03535883,0.0348646,0.03391912,0.03426905,0.03318044,0.03357004,0.03289772,0.0313897,0.03098512,0.0316436,0.03032218,0.02698503,0.02543792,0.02487321,0.02196636,0.01778574,0.0110033
0.232916,0.1907804,0.1093886,0.06213805,0.04978037,0.05055122,0.05129743,0.0495851,0.05225412,0.0588291,0.06946747,0.0802298,0.09524081,0.1144171,0.1571833,0.2573758,0.4128905,0.5593053,0.6585255,0.7185784,0.7523246,0.7750496,0.7867237,0.7979523,0.8076178,0.8139758,0.8243101,0.8336065,0.8426794,0.8456269,0.8511181,0.8579973,0.8637933,0.8698798,0.8659603,0.8665676,0.8644059,0.861573,0.8395357,0.8435177,0.8290289
0.1572075,0.1320771,0.08025417,0.05274474,0.04562979,0.04714109,0.04846043,0.04898252,0.05280084,0.06086177,0.07152229,0.08112023,0.09246892,0.1072861,0.1277663,0.1575325,0.2020843,0.2586275,0.328052,0.4007559,0.466533,0.5182254,0.551037,0.5710463,0.5846882,0.5945475,0.6055937,0.6170359,0.627762,0.6420437,0.6587271,0.6731628,0.6903667,0.7061575,0.7188476,0.7348984,0.7401261,0.7453735,0.7187201,0.7058006,0.7023838
0.1283063,0.09270376,0.06542,0.04577472,0.04131603,0.04285079,0.04358937,0.043547,0.04453476,0.04736297,0.05238639,0.05778218,0.06394145,0.07365857,0.08969889,0.1192205,0.1560286,0.1979464,0.2493208,0.3094017,0.3658327,0.4117019,0.439989,0.4582237,0.4722219,0.4821839,0.4918969,0.5028319,0.5158461,0.5278073,0.5449757,0.557345,0.5784832,0.5998928,0.6150197,0.628187,0.6401579,0.6455945,0.6258229,0.616591,0.5737954
0.0420304,0.04626242,0.05121811,0.05948063,0.05760228,0.05820818,0.05834505,0.05914585,0.06041718,0.06419631,0.06869901,0.07539013,0.07778641,0.07513771,0.067908,0.06006043,0.05240669,0.04687068,0.04303834,0.04065715,0.03888124,0.03824416,0.03769828,0.0369594,0.03705533,0.03742451,0.03848828,0.03965025,0.0418438,0.04441442,0.04866131,0.05385816,0.06558927,0.08064173,0.09970665,0.1203415,0.1433812,0.1498745,0.1565246,0.1491478,0.147667
0.4004966,0.4306705,0.478538,0.5201188,0.5455042,0.5717565,0.5896705,0.5998465,0.597373,0.569817,0.5120453,0.4460295,0.3788982,0.3195753,0.2703378,0.2316289,0.201659,0.1783071,0.1627146,0.1499278,0.1421584,0.1366553,0.1329994,0.1329651,0.1356036,0.1393352,0.1454216,0.1542064,0.1673029,0.1835449,0.2059665,0.2335729,0.268315,0.3029028,0.3429102,0.3823295,0.4039384,0.4304192,0.4385524,0.4208575,0.3994046
0.0935195,0.09379414,0.1098081,0.1133314,0.1127944,0.1120637,0.1120234,0.1115955,0.1103584,0.1078311,0.104833,0.1035351,0.1016739,0.1014429,0.1006998,0.09937703,0.09923416,0.09758775,0.09586814,0.09518703,0.09371351,0.09323485,0.09224715,0.09048156,0.08974648,0.08940672,0.08803741,0.08700453,0.08605813,0.08540778,0.0847303,0.08362099,0.08194445,0.08158006,0.08143342,0.08161123,0.08258506,0.06935152,0.06901386,0.06134645,0.0593506
0.02503209,0.02760669,0.03255832,0.03841969,0.03914779,0.03836004,0.03545126,0.03438394,0.03430345,0.03369509,0.03398878,0.03279809,0.03361212,0.03246155,0.03339948,0.03396939,0.03392417,0.03464168,0.03515089,0.03594295,0.0363797,0.03587638,0.03508584,0.03493829,0.03452675,0.03420816,0.03426013,0.0340791,0.03386416,0.03327868,0.03227861,0.03198277,0.0305719,0.03121258,0.03029936,0.02949175,0.03035482,0.02496262,0.02203454,0.02317388,0.01206859
0.02265473,0.0229092,0.03594196,0.04374544,0.04499425,0.04469062,0.03974291,0.03721593,0.03729833,0.03815063,0.03720486,0.03662656,0.03903096,0.04008654,0.04197032,0.04323721,0.04214571,0.0411939,0.04033795,0.04149786,0.04346137,0.04420063,0.04171562,0.03839961,0.03669956,0.03596546,0.03503323,0.03406198,0.03335927,0.03456635,0.03431393,0.03453451,0.03391367,0.03431166,0.03431011,0.0367983,0.03496984,0.02744964,0.03236445,0.02434669,0.03458111
0.2596948,0.2760011,0.3002113,0.3052081,0.2959637,0.2848127,0.2653922,0.2538943,0.2490222,0.2431904,0.2342258,0.2252394,0.2155812,0.2023951,0.1928236,0.1871215,0.1781458,0.1675196,0.1634246,0.1830277,0.2358303,0.3175347,0.3976073,0.454628,0.4949433,0.5281817,0.5468482,0.5594181,0.561441,0.5528452,0.5575382,0.5573135,0.5484504,0.5437342,0.5438085,0.5372235,0.5598796,0.5728011,0.577106,0.585392,0.5599215
0.02399424,0.03176479,0.03457261,0.04039872,0.04225933,0.04225377,0.04022031,0.03827264,0.03910135,0.03918903,0.03797115,0.03884224,0.04095652,0.04244485,0.04515658,0.0466292,0.04787098,0.05067394,0.05283829,0.05571378,0.05590248,0.05280608,0.04741667,0.04234466,0.0400037,0.03841969,0.03798266,0.03700949,0.03662878,0.03631781,0.03707481,0.03766753,0.03704559,0.03674362,0.03816511,0.03547591,0.0345959,0.0291009,0.02794813,0.02648141,0.02036024
0.01046283,0.01567905,0.02311551,0.02746873,0.02970679,0.02919459,0.02681714,0.0251201,0.02498332,0.02383711,0.02270916,0.02198631,0.02109553,0.02114648,0.02106792,0.02034209,0.02026085,0.0199381,0.01904259,0.0190199,0.01845003,0.01895388,0.01879757,0.0191985,0.01919103,0.01982181,0.01972939,0.02032367,0.02123455,0.02196521,0.02214339,0.02255467,0.02323312,0.02450954,0.0268804,0.0207138,0.01930778,0.01518189,0.007442377,0.006674203,0.003538746
0.05404024,0.04709617,0.04553136,0.0432075,0.04338902,0.04408351,0.04462379,0.045198,0.04782269,0.05158186,0.05385694,0.05861804,0.06463517,0.07736425,0.09534813,0.1151701,0.1312427,0.1396433,0.1400894,0.1338988,0.1199201,0.1001998,0.07921087,0.06403503,0.05562246,0.05158323,0.04808445,0.04588038,0.04549382,0.04539798,0.04659286,0.04761672,0.0499391,0.05134513,0.05153113,0.04858345,0.05006074,0.04817383,0.05240638,0.06178416,0.05715162
0.02472124,0.03032711,0.03566512,0.03610672,0.03724743,0.0369622,0.03356232,0.03184705,0.03144251,0.03193378,0.03124362,0.03061187,0.03139446,0.03018475,0.0305882,0.03028171,0.03044485,0.03001915,0.0305742,0.02995619,0.02981041,0.02966267,0.0292463,0.02927062,0.02920037,0.02819732,0.02854268,0.0287041,0.02799455,0.02780574,0.02715024,0.02670047,0.02630208,0.02614713,0.02651155,0.02395854,0.02146269,0.01595366,0.01770427,0.02528186,0.01709474
0.02411983,0.02875951,0.03685575,0.04192835,0.04221993,0.04257513,0.04185139,0.04224319,0.04327152,0.0442586,0.04653114,0.05094868,0.05252446,0.0527269,0.05131005,0.04763423,0.04458748,0.04186607,0.03916851,0.03808938,0.03731348,0.03667033,0.03603135,0.03571813,0.03571584,0.03560469,0.03605898,0.03551977,0.03634519,0.03809826,0.03927907,0.0417887,0.04686819,0.05499904,0.0657297,0.07929142,0.09366738,0.09937328,0.1134196,0.1178636,0.1056542
0.01607449,0.01964086,0.02971139,0.03384084,0.03415239,0.03386654,0.03261947,0.03134769,0.03124146,0.03157624,0.03064423,0.02995348,0.03020921,0.02926697,0.02814181,0.02698475,0.02639986,0.02551026,0.02425846,0.02359414,0.02298943,0.02293308,0.02269376,0.022533,0.02318627,0.02410265,0.02445794,0.02498833,0.02543331,0.02600164,0.02720227,0.02676141,0.02732213,0.02689056,0.02628871,0.02790359,0.02557851,0.02378959,0.02127603,0.02365452,0.02441261
0.2848311,0.2480975,0.1710539,0.1262395,0.1119495,0.1118182,0.1116518,0.1113604,0.115189,0.1265137,0.1454505,0.172074,0.205791,0.2466658,0.3202901,0.4418791,0.5616175,0.6367022,0.6782481,0.7031194,0.7163775,0.7268069,0.7293884,0.7350399,0.7371596,0.7392554,0.7388739,0.7361501,0.720928,0.693011,0.6949389,0.682953,0.6645803,0.6535769,0.642822,0.6379879,0.6612982,0.6949319,0.7080878,0.7200058,0.7323258
0.03632818,0.0398464,0.04149356,0.0431299,0.04536494,0.04863739,0.05309036,0.05639698,0.05836431,0.05968895,0.06032934,0.06295021,0.06644501,0.07007808,0.07073036,0.06640696,0.05790777,0.04923019,0.04244174,0.03843738,0.03668624,0.03612298,0.03529959,0.03517615,0.03534319,0.03660529,0.03785285,0.03944686,0.04008191,0.03935153,0.03912555,0.03761359,0.0380106,0.03839075,0.04263762,0.04636941,0.05444215,0.06089113,0.06491647,0.07582571,0.09305329
0.1758775,0.1990048,0.2225013,0.2496201,0.2749164,0.300864,0.3260184,0.3441982,0.3399468,0.3031659,0.24261,0.1835237,0.1354947,0.1029505,0.08010946,0.06494545,0.05481278,0.04784078,0.04240309,0.03954971,0.03782164,0.03670148,0.03610087,0.0364103,0.03684151,0.03781263,0.03943581,0.041904,0.04485812,0.0488487,0.05288697,0.0594762,0.07000061,0.08122903,0.09812435,0.1156463,0.1324062,0.1417232,0.1589472,0.1630602,0.1554929
0.002747101,0.0051582,0.01830265,0.02382902,0.0253506,0.025031,0.02257161,0.02103628,0.02049727,0.01997692,0.01765068,0.01713765,0.01661485,0.01681451,0.0172598,0.01686289,0.01675729,0.01669255,0.01638031,0.01648872,0.0163231,0.01685507,0.01731342,0.0172846,0.0181313,0.01889592,0.01908819,0.02001207,0.02085221,0.02168803,0.02183616,0.02111937,0.02057096,0.0215162,0.02462897,0.02474883,0.02097864,0.01310674,0.009626657,0.01270346,0.008951898
0.1012985,0.1285604,0.1464555,0.1615409,0.1791883,0.1988218,0.2108468,0.2158447,0.2007695,0.1634696,0.1197238,0.08377934,0.06219191,0.04799903,0.04098884,0.03634355,0.0331447,0.03106675,0.02909905,0.02804389,0.02771744,0.02736041,0.02739609,0.02753893,0.02758439,0.02776815,0.02800574,0.0286685,0.02918994,0.03092154,0.03276192,0.03628694,0.03944752,0.04685311,0.05518873,0.06716474,0.07209579,0.07859939,0.08222262,0.07367743,0.06786408
0.05307882,0.04637257,0.03785295,0.03781653,0.0379561,0.0369939,0.03354233,0.0313258,0.03121409,0.03158858,0.03107008,0.03139341,0.03140841,0.03114505,0.03199465,0.03244867,0.0331602,0.03541594,0.04042645,0.05427452,0.07974308,0.1131579,0.1479329,0.1764805,0.1981925,0.2137835,0.2240776,0.2346306,0.2427733,0.2543123,0.2628708,0.2726315,0.2844834,0.2932037,0.3012541,0.3067606,0.3080268,0.3035363,0.2918087,0.2726976,0.2556106
0.02465471,0.03638984,0.04388426,0.04857644,0.04797444,0.04654265,0.04169365,0.03922632,0.03801602,0.03740705,0.03649191,0.03639681,0.03536976,0.03584887,0.0359364,0.03648296,0.03657374,0.0377744,0.03969687,0.04618855,0.05148744,0.05302768,0.05142226,0.05009387,0.04887677,0.05029096,0.05276991,0.05572331,0.05692294,0.05657743,0.05350093,0.05198855,0.05133567,0.05307903,0.05852935,0.06216973,0.0685137,0.07397796,0.09012321,0.1005411,0.1099566
0.02823638,0.02394657,0.04033828,0.04474035,0.04510227,0.04406824,0.04016029,0.03773775,0.0369212,0.03602308,0.03499686,0.03385416,0.03348192,0.03304867,0.03235965,0.03243781,0.03228609,0.03271956,0.03302311,0.03527775,0.03567183,0.03597197,0.03479931,0.03390599,0.03394674,0.03337319,0.03326679,0.03317999,0.03381046,0.0354254,0.03728145,0.04058631,0.04522346,0.05292991,0.06400233,0.07129546,0.08265067,0.08818578,0.09601736,0.09285875,0.06410619
0.02349375,0.03132045,0.03488309,0.04059685,0.04185701,0.04124362,0.03685552,0.03406237,0.03393348,0.03439217,0.03397334,0.03415083,0.03521042,0.03705688,0.03930424,0.0398253,0.03933143,0.03813926,0.03762521,0.03888125,0.04031912,0.04193839,0.03892384,0.03566111,0.03369706,0.03294421,0.03201123,0.03188506,0.03121594,0.03059462,0.03145095,0.03151139,0.03241915,0.0343135,0.03321844,0.03568565,0.03570221,0.02697622,0.02730454,0.02119811,0.0130448
0.2454629,0.2527319,0.2809669,0.2840523,0.273644,0.2671798,0.2538609,0.2481556,0.2440432,0.2388041,0.2317284,0.2225833,0.210896,0.1979726,0.1915403,0.1858645,0.1759954,0.166188,0.1623726,0.1804889,0.2325637,0.3133624,0.392992,0.4495559,0.4901819,0.520874,0.5358241,0.5448203,0.5462468,0.5393535,0.5430881,0.5403215,0.5299723,0.5271712,0.5221292,0.5221311,0.536266,0.5435905,0.5492842,0.5621619,0.5597023
0.08157858,0.07267051,0.04600098,0.03614384,0.03342225,0.03347617,0.0328251,0.0312899,0.03210536,0.03342285,0.03725128,0.04191683,0.04621515,0.05284625,0.06285203,0.07808221,0.09236682,0.106988,0.1267947,0.155776,0.1890395,0.2239145,0.2541737,0.2810911,0.3027934,0.3213192,0.3322657,0.3454116,0.3551551,0.3673584,0.3789204,0.3881465,0.3990583,0.4097847,0.4180943,0.4233093,0.4289476,0.4079029,0.3992716,0.382971,0.3478333
0.05178233,0.03721142,0.0351055,0.03605385,0.03631994,0.03638793,0.03489234,0.03410259,0.03469924,0.03496596,0.03514182,0.03586062,0.03628428,0.03867033,0.04083249,0.04409391,0.04749733,0.05462336,0.06412757,0.07956047,0.09821781,0.1189884,0.1367524,0.1527058,0.1642058,0.1743606,0.1810304,0.1878511,0.1946632,0.2027736,0.2118712,0.2232459,0.2315086,0.2451108,0.2593591,0.2678072,0.2675186,0.258263,0.2525754,0.2272682,0.2220395
0.02325409,0.03232036,0.03968953,0.0450363,0.04740862,0.04605071,0.04075745,0.03722888,0.03727634,0.03792623,0.0364398,0.03698167,0.03759969,0.03859955,0.03921927,0.03948086,0.03933101,0.03907398,0.03725497,0.03606022,0.03570187,0.03556919,0.03499332,0.03468073,0.03491787,0.03582684,0.03630695,0.03761128,0.03739334,0.03710777,0.03653695,0.03560258,0.03528683,0.03567457,0.03964219,0.0420812,0.04413455,0.04346634,0.04911715,0.0461752,0.05484818
0.02045232,0.02423849,0.03518672,0.03994649,0.04123784,0.04165492,0.03939302,0.03877819,0.03909685,0.039203,0.03790199,0.03668254,0.03530499,0.03452771,0.03407853,0.03452471,0.03324259,0.03357728,0.03281228,0.03270767,0.03225209,0.03187873,0.03179884,0.03180058,0.0313045,0.03165336,0.03123438,0.03147109,0.03132604,0.03190621,0.03219032,0.03238056,0.03499543,0.0372972,0.04367761,0.04448014,0.05188483,0.04643507,0.0510842,0.0573094,0.03201418
0.004588764,0.02088373,0.02277979,0.0311667,0.03277232,0.03147388,0.02656707,0.02336376,0.0225321,0.02182221,0.02026264,0.01969197,0.01930964,0.01832735,0.01874331,0.01891085,0.01798015,0.0178638,0.01748753,0.01734308,0.01683083,0.0167723,0.01644115,0.01657184,0.01692235,0.0169977,0.01738072,0.01821129,0.01803421,0.01877715,0.01932628,0.01955779,0.01890275,0.01881823,0.02173507,0.02044268,0.02077603,0.01143975,0.008856819,0.009428473,0.003999863
0.1835807,0.1516187,0.08187915,0.04314814,0.03369245,0.03357257,0.03215878,0.02922617,0.03154774,0.03791992,0.0466993,0.06011683,0.07332052,0.09461109,0.1379459,0.2350489,0.3654891,0.4727299,0.5466808,0.591586,0.620983,0.6377348,0.6495641,0.6582228,0.6655925,0.6711958,0.6798096,0.6874623,0.6944404,0.6994425,0.7052783,0.7090272,0.718024,0.7232809,0.7197491,0.7221104,0.7208121,0.718406,0.7076946,0.7175215,0.6858422
0.04829744,0.04318643,0.04102992,0.04252699,0.04119751,0.0419672,0.04072071,0.04049789,0.04296516,0.0477,0.04969594,0.05440719,0.06126828,0.07275413,0.09143394,0.1123981,0.1270909,0.1345534,0.1334007,0.127294,0.113994,0.09509298,0.07484569,0.06068922,0.0525598,0.04778108,0.04498392,0.04271573,0.04214634,0.04265247,0.04354617,0.04408886,0.04615414,0.0477069,0.04720571,0.04817537,0.04967494,0.04297751,0.03979474,0.04372815,0.03791397
0.04517856,0.03964513,0.04609138,0.04776232,0.04831692,0.04801515,0.04597274,0.04580304,0.04707724,0.04888413,0.05246948,0.06195374,0.07182342,0.08458726,0.1054404,0.1216133,0.1093449,0.08496428,0.06669138,0.05678799,0.05224936,0.05038674,0.04877994,0.04810219,0.04811296,0.04911551,0.05145107,0.05398359,0.05553905,0.0549313,0.05210133,0.05107518,0.05163625,0.05427397,0.05855106,0.06365287,0.06897996,0.07002042,0.0835258,0.09012715,0.1106707
0.04066879,0.05138901,0.06358908,0.06908809,0.07079422,0.07168212,0.07281394,0.07439675,0.07756078,0.08223414,0.07987291,0.07445404,0.06998663,0.06471242,0.05654611,0.04983714,0.04468709,0.04042964,0.03751559,0.03613305,0.03484919,0.03387311,0.03379624,0.03344627,0.03346398,0.03399895,0.03401504,0.03539988,0.0361455,0.03797618,0.0398469,0.04298484,0.04936738,0.05486409,0.06358007,0.06766771,0.07625497,0.0736259,0.07333409,0.07556639,0.06678188
0.02699766,0.02452348,0.03310728,0.03965021,0.04015655,0.03888382,0.03187369,0.02715371,0.02629308,0.02567652,0.02493345,0.02464618,0.02533967,0.02591163,0.02575859,0.0254522,0.02568625,0.02536711,0.02490162,0.02497632,0.02443136,0.02450908,0.02423438,0.02416983,0.02386361,0.02365084,0.02339879,0.02394697,0.02320346,0.02359248,0.02223316,0.02221464,0.02255863,0.02187233,0.02246028,0.02337631,0.01968759,0.01358194,0.014552,0.0110944,0.007303395
0.1805051,0.1665461,0.1481797,0.1387714,0.1338427,0.1360844,0.1363936,0.139577,0.1482732,0.1630307,0.170789,0.1760102,0.1975283,0.2312998,0.2753241,0.3233471,0.3545781,0.3721301,0.3775689,0.3737858,0.356539,0.324767,0.282476,0.2397281,0.2105688,0.191151,0.1774719,0.166542,0.1598796,0.1616511,0.168985,0.1798719,0.1919442,0.1993764,0.2004883,0.2035844,0.2039387,0.2146782,0.2252199,0.2276545,0.2365582
0.1496232,0.1658112,0.1824413,0.203014,0.2243407,0.2477423,0.2739716,0.2926897,0.2888848,0.2555772,0.2017624,0.1520127,0.1136544,0.08791991,0.0693519,0.0575229,0.04966944,0.04475571,0.04041722,0.03838695,0.03690142,0.03591716,0.03550433,0.03512333,0.03602879,0.03677874,0.0373773,0.03934893,0.04074864,0.04394863,0.04698669,0.05144964,0.05773341,0.06531539,0.07901899,0.09107996,0.1001291,0.1064721,0.119554,0.1204296,0.1248383
0.04600819,0.05072923,0.06124453,0.07261554,0.08120137,0.08924968,0.09358457,0.09637836,0.09081164,0.07366463,0.05433403,0.04273548,0.03605264,0.03195716,0.02947616,0.02815515,0.02756989,0.02744522,0.02640648,0.02661139,0.02666334,0.02597527,0.02577789,0.02564054,0.02567653,0.02597366,0.02588899,0.02570384,0.0260956,0.02636137,0.02611952,0.02600247,0.02672084,0.02931664,0.03115909,0.03495279,0.03488351,0.03025889,0.02888098,0.0325233,0.03926004
0.01907542,0.02578628,0.02917897,0.03498509,0.03573221,0.03471584,0.0321976,0.03075438,0.03071414,0.03047191,0.02889281,0.02784657,0.02876308,0.02934467,0.02970506,0.02926659,0.02932028,0.02909171,0.02879423,0.02930879,0.02899846,0.02896492,0.02837011,0.02820533,0.02867756,0.02834986,0.02806468,0.02814236,0.02779704,0.02733035,0.02710633,0.02676073,0.0261115,0.02651844,0.0279561,0.02644011,0.02737396,0.02489313,0.01363887,0.01556535,0.01215104
0.361741,0.3943119,0.4474601,0.4910624,0.5145782,0.5356964,0.5443927,0.5461043,0.5403784,0.5072127,0.4505541,0.3882415,0.3263041,0.2754875,0.2348457,0.2046807,0.1815158,0.1633412,0.150593,0.1406792,0.1343288,0.1307114,0.1275356,0.1267398,0.1269823,0.1293118,0.1334892,0.139834,0.1498035,0.1623502,0.1796472,0.2022664,0.2307578,0.2613652,0.2948502,0.3260722,0.3448131,0.3594444,0.3637397,0.3595156,0.3417759
0.08358951,0.1087523,0.1248311,0.1396703,0.1448343,0.1496511,0.1474017,0.1456814,0.1408525,0.1328876,0.1181106,0.107293,0.09589108,0.08725579,0.07852994,0.07036436,0.06434258,0.05851678,0.05301991,0.04875565,0.04528052,0.04304881,0.04069932,0.03873236,0.03792906,0.03700965,0.03626637,0.03618833,0.0353784,0.03542595,0.03506831,0.0342929,0.03442232,0.034051,0.03537547,0.034618,0.03333546,0.02403154,0.02523548,0.02276359,0.02537957
0.07687046,0.08747893,0.1002649,0.1038462,0.1033572,0.1034871,0.105142,0.1058747,0.1060164,0.1049144,0.1016605,0.09969764,0.09796178,0.09741293,0.09623951,0.09524996,0.09523616,0.09312776,0.09278987,0.09135804,0.0904478,0.08979459,0.08849125,0.0871496,0.08643456,0.0861249,0.08509199,0.08446985,0.08313897,0.08207762,0.08160276,0.08008555,0.07746027,0.07612266,0.07783284,0.07928887,0.07676487,0.07002996,0.07328942,0.06460402,0.06449215
0.08916308,0.06710717,0.05781178,0.04829485,0.04576435,0.04517859,0.04271214,0.04052847,0.04029056,0.0399172,0.04119807,0.04173184,0.03965883,0.04068719,0.04064887,0.04000647,0.04093697,0.04178338,0.04556233,0.05809558,0.08406693,0.1315091,0.2030337,0.2866894,0.3712857,0.4444027,0.496214,0.535887,0.5624892,0.5868934,0.6070646,0.6250997,0.6444444,0.6587073,0.6699245,0.6743785,0.6821716,0.6806788,0.6674792,0.6523537,0.6266637
0.1222496,0.09959769,0.07454438,0.04935678,0.04365322,0.04396167,0.04368445,0.04178357,0.0428126,0.04626754,0.05220381,0.05636146,0.05651122,0.05531437,0.05438627,0.05373123,0.05459461,0.05635806,0.06579159,0.09730287,0.1628812,0.2747971,0.4399508,0.6109312,0.7240692,0.7839974,0.8127348,0.8343109,0.846048,0.8575861,0.8617624,0.8702325,0.874421,0.8744872,0.8737071,0.8701666,0.8595761,0.8504002,0.834275,0.8074119,0.7771146
0.09567961,0.07915498,0.05692456,0.04304288,0.03972063,0.04089409,0.04051843,0.03977989,0.03989255,0.03986948,0.04163167,0.04261873,0.03991997,0.0411224,0.04097134,0.04123109,0.04234021,0.04440603,0.0515632,0.07548552,0.1246129,0.2054905,0.3179702,0.4278208,0.4989902,0.537008,0.5591619,0.576521,0.5893982,0.6038485,0.6207118,0.6346047,0.6538104,0.6695351,0.6828331,0.6905553,0.6955961,0.6917533,0.6825661,0.6596978,0.6340357
0.03173418,0.03407754,0.05808028,0.06182864,0.05948912,0.05644003,0.05259556,0.0498446,0.04868888,0.0462037,0.04447022,0.04310611,0.04135416,0.0412727,0.04043451,0.03924048,0.0387423,0.03874812,0.04068938,0.04422089,0.04705925,0.04785311,0.046195,0.04545891,0.0451058,0.04569622,0.04674199,0.04900244,0.05245609,0.05659083,0.0639421,0.07305718,0.08792551,0.1085275,0.1353715,0.1636173,0.189058,0.2072266,0.215392,0.2170515,0.2245234
0.06469463,0.06387779,0.08866002,0.09709938,0.09620501,0.09473538,0.09026558,0.08855562,0.08648532,0.08114311,0.074603,0.06513103,0.05736837,0.05122323,0.04669937,0.04268422,0.04023638,0.03798025,0.03723673,0.03743703,0.03704221,0.03689571,0.03620326,0.03659304,0.03643966,0.03660404,0.03761638,0.03899847,0.04012912,0.0428222,0.04774561,0.0559826,0.07015784,0.08888283,0.121547,0.1519866,0.1889002,0.2129295,0.2280704,0.2179282,0.215628
0.09722971,0.08219851,0.06265872,0.04646897,0.04284555,0.04381318,0.0433945,0.04231643,0.04354036,0.04777522,0.05782126,0.06666169,0.07177594,0.07367232,0.07364034,0.07626719,0.08237267,0.09249172,0.1097583,0.1397263,0.1794427,0.2299199,0.2809689,0.3270864,0.3674625,0.4030441,0.4322606,0.4603352,0.4865404,0.512779,0.537929,0.5616603,0.5850227,0.6036829,0.6211132,0.6273922,0.6335062,0.619005,0.5934808,0.5800703,0.5455809
0.03565522,0.03749567,0.04435217,0.04711995,0.04732496,0.0492682,0.05027051,0.05140853,0.05231701,0.05309263,0.05183918,0.05177907,0.05089893,0.04926253,0.0472455,0.04533567,0.04434846,0.04262735,0.04125639,0.04058811,0.04006681,0.03933354,0.03882931,0.03855175,0.03889198,0.03842577,0.03887006,0.04028955,0.04174112,0.04502361,0.04794512,0.05361346,0.06345657,0.07620551,0.09606845,0.1164387,0.1406507,0.1552863,0.1642404,0.1627718,0.1527219
0.169042,0.1340543,0.08705279,0.05055897,0.04299348,0.04438167,0.04578221,0.0456082,0.04810396,0.05621814,0.0754188,0.09755642,0.1133189,0.1273836,0.1467693,0.1745926,0.2154777,0.2689638,0.3346414,0.406517,0.4723603,0.5210163,0.5554452,0.575117,0.5879114,0.5977784,0.6067156,0.6185151,0.6310218,0.6449712,0.6625183,0.6759637,0.6951606,0.7113501,0.7267265,0.7408427,0.7402493,0.735267,0.729159,0.7141305,0.6905535
0.0387078,0.03498404,0.0455737,0.04639685,0.04679411,0.04735703,0.04734326,0.04861634,0.05000031,0.05220394,0.05684555,0.06583141,0.07321678,0.07709696,0.07800224,0.07264863,0.06303766,0.05496667,0.05014781,0.04654988,0.04365305,0.04272001,0.04149365,0.04081786,0.04074704,0.04159507,0.04280954,0.04515838,0.04825254,0.05358684,0.06153025,0.0737357,0.09294763,0.1238521,0.160098,0.2030209,0.2479781,0.275548,0.2854702,0.2905651,0.2808867
0.2785716,0.235027,0.1460454,0.09226872,0.07718993,0.07707733,0.07646337,0.07310239,0.07658773,0.08503224,0.09926461,0.1186345,0.143059,0.1769648,0.2463993,0.3857201,0.5568521,0.6766109,0.7451878,0.782258,0.8016527,0.8135268,0.8215318,0.8268235,0.8327474,0.8345177,0.8363885,0.8429271,0.8385889,0.8240191,0.8272143,0.8231313,0.8131699,0.8041084,0.8000772,0.7943774,0.8165637,0.8340182,0.8331667,0.8394836,0.8239851
0.04883912,0.06244007,0.06158019,0.06652669,0.07258288,0.08238561,0.09634596,0.1072252,0.1123245,0.1141183,0.1106847,0.1051339,0.09750076,0.08607882,0.07524732,0.06490044,0.05658077,0.05029839,0.04577285,0.04232513,0.04081624,0.03977073,0.03896832,0.03856878,0.03924366,0.04028042,0.04204057,0.04514387,0.04958761,0.05540855,0.06379201,0.07653919,0.09555809,0.1226564,0.1571164,0.1961159,0.2326484,0.2554477,0.2729144,0.273048,0.2504091
0.02326605,0.01223691,0.02824616,0.03304919,0.03399624,0.03448122,0.0343645,0.03357636,0.03306945,0.03221276,0.03075148,0.02943532,0.02815598,0.02794321,0.02789305,0.02727048,0.02718239,0.02652171,0.02560631,0.02552836,0.02542559,0.02485355,0.0246489,0.02456279,0.02473349,0.02546204,0.02506306,0.02568874,0.02589164,0.02705672,0.02719622,0.02783816,0.02821125,0.02743958,0.02761992,0.02663826,0.02866576,0.02130105,0.0223942,0.01634196,0.01547934
0.2468258,0.2222776,0.1532348,0.1218264,0.118901,0.1319535,0.1504149,0.1609806,0.1681254,0.1762788,0.185026,0.1959591,0.2122495,0.2336571,0.2608532,0.2955634,0.3412947,0.3896794,0.4455341,0.5023732,0.5516913,0.5878038,0.612431,0.6259536,0.6349976,0.6418621,0.6453335,0.6536802,0.6517995,0.6501303,0.6599696,0.6617608,0.6617397,0.6623568,0.6757148,0.6717113,0.6873605,0.7106883,0.7154069,0.7120718,0.7077519
0.02790843,0.02774298,0.04067962,0.04564494,0.04544006,0.04574659,0.04506471,0.04486578,0.04446023,0.04404038,0.04180253,0.04107762,0.04135673,0.03995029,0.04040548,0.03893163,0.03849758,0.03783924,0.03705739,0.03696666,0.035852,0.03607008,0.03560241,0.03555835,0.03550235,0.0350608,0.03529227,0.03492323,0.03531163,0.03568399,0.03663798,0.03574351,0.03550717,0.03605117,0.03701652,0.03402959,0.03024074,0.02711279,0.03267368,0.02590049,0.01824661
0.3713366,0.3961153,0.4600674,0.5015831,0.530782,0.5528692,0.5722919,0.584492,0.5734551,0.5352893,0.4709013,0.3978189,0.3295668,0.2717925,0.2244501,0.1880116,0.1614047,0.1407157,0.1262608,0.1157438,0.1094404,0.1053068,0.103969,0.1029452,0.1053147,0.1081349,0.1138378,0.1208611,0.1328532,0.1478773,0.1688687,0.1940796,0.2295293,0.2659963,0.3043454,0.3427681,0.3674471,0.3895708,0.4052093,0.4008677,0.3788451
0.01422761,0.01758725,0.02803371,0.03097076,0.03160018,0.03178899,0.03166188,0.03138971,0.03103789,0.03006902,0.02861913,0.02728354,0.02794461,0.02704393,0.02692222,0.02620673,0.02696784,0.02666548,0.02698256,0.02769973,0.02764426,0.0272952,0.02538895,0.02559475,0.02603593,0.02600122,0.0261246,0.02644025,0.02677643,0.02814456,0.02841542,0.02826322,0.0275648,0.0275205,0.03132997,0.02851985,0.02943948,0.02085795,0.02509393,0.01698938,0.0126459
0.03737106,0.04107008,0.04946067,0.055178,0.05248376,0.05249027,0.05442208,0.05410326,0.05404881,0.05244831,0.05099381,0.0487081,0.04756188,0.04706739,0.04634611,0.04526332,0.04436761,0.04397191,0.04341505,0.04375445,0.04545815,0.04637702,0.04668596,0.04661214,0.04759925,0.04847632,0.05113163,0.05282135,0.0541853,0.05346959,0.05185284,0.05114665,0.05166629,0.05468269,0.06017433,0.06757579,0.08146481,0.09669764,0.1178319,0.1508785,0.1634363
0.01116925,0.02306485,0.02508881,0.0292884,0.02895912,0.0289777,0.0285025,0.02772846,0.02773138,0.02682885,0.02488224,0.02362995,0.02354473,0.02404919,0.0233191,0.023052,0.02295703,0.02294687,0.02237623,0.0223421,0.02192826,0.02200738,0.02157676,0.02065572,0.02098743,0.02115985,0.02138463,0.02145234,0.02191942,0.02251584,0.02235974,0.0224291,0.02280266,0.02234517,0.02155746,0.0215768,0.0231172,0.01707815,0.01312624,0.01400751,0.009746292
0.06497952,0.06152093,0.05897856,0.04712481,0.04504521,0.04451709,0.04362904,0.0429193,0.04380265,0.045538,0.04827373,0.05217423,0.05523154,0.05872566,0.06480205,0.07290841,0.08051394,0.08983099,0.1024696,0.1231811,0.1500889,0.1799038,0.2127387,0.2454399,0.2729863,0.2986619,0.3214446,0.342934,0.3618331,0.3819983,0.4034436,0.4229228,0.4426719,0.4601945,0.4760382,0.4829495,0.4903048,0.4860416,0.457316,0.4425016,0.4111658
0.01470276,0.01350238,0.03117706,0.03214209,0.0342078,0.0352476,0.03454919,0.03500539,0.03596118,0.03542511,0.03385926,0.03445555,0.03389947,0.03460918,0.03365006,0.03490684,0.03529873,0.03504767,0.03520067,0.03517413,0.03514404,0.03518422,0.0342276,0.03426607,0.03410163,0.03396599,0.03432058,0.03379146,0.03309983,0.03309729,0.03304838,0.03248406,0.03149774,0.02977314,0.03162239,0.03060514,0.03239603,0.02531038,0.02393976,0.01795837,0.009228001
0.2101075,0.1929128,0.1090029,0.0598735,0.04683647,0.04674644,0.04443052,0.04053918,0.04308276,0.05055641,0.06425092,0.08084924,0.0980014,0.1208264,0.1678229,0.2687754,0.4050906,0.524351,0.6108628,0.6608897,0.6897828,0.7098077,0.7234212,0.733485,0.744301,0.7525952,0.7645576,0.7777924,0.7889277,0.7955152,0.8038809,0.8120765,0.8182673,0.8201538,0.8223483,0.8284818,0.8289331,0.8243273,0.819601,0.8142239,0.7790395
0.04834972,0.04967045,0.05843864,0.06127825,0.06175287,0.06111973,0.06089866,0.06129777,0.06458744,0.07885082,0.1220855,0.1572995,0.1402107,0.1089484,0.08517804,0.06927787,0.05834317,0.05189356,0.04745074,0.04374079,0.04192561,0.04066226,0.03950678,0.03946851,0.03959964,0.04033201,0.04171498,0.04299111,0.04569522,0.05023919,0.05568751,0.06390524,0.07732953,0.09563345,0.114187,0.1410471,0.1643116,0.1755382,0.189997,0.1861788,0.1714553
0.3614429,0.3096529,0.2003234,0.1278615,0.107855,0.1074682,0.1054203,0.1014417,0.1086496,0.1395179,0.2389757,0.4076059,0.5622028,0.6586153,0.6998328,0.7222846,0.7348529,0.7496422,0.7628073,0.7735458,0.7824371,0.79108,0.7976891,0.8034709,0.807669,0.8100591,0.812793,0.8115009,0.8034062,0.7789908,0.780122,0.7730005,0.7547444,0.7415128,0.7311486,0.7293996,0.7570113,0.7989433,0.8111511,0.8427552,0.8147268
0.02270785,0.03163301,0.0402737,0.04270857,0.04259005,0.04224516,0.04056984,0.03845327,0.03830422,0.03731255,0.03638386,0.03629657,0.03699069,0.03604409,0.03654604,0.03646309,0.03692399,0.03660367,0.03685677,0.03644623,0.03629403,0.03631327,0.03635745,0.03662832,0.03619036,0.03579594,0.03589099,0.03541741,0.03505199,0.03469986,0.03429018,0.03343839,0.03280022,0.03271947,0.03386856,0.03199106,0.03355319,0.02748681,0.02586715,0.0245658,0.0315286
0.4055421,0.4307871,0.4397109,0.4727188,0.4990321,0.5297125,0.5608746,0.5915904,0.6133826,0.6225975,0.615533,0.593935,0.5562119,0.5113456,0.455668,0.3905944,0.3238798,0.2635578,0.2140426,0.1835155,0.1672366,0.1590116,0.1534022,0.1497598,0.1511259,0.1581946,0.1701126,0.1823543,0.1909972,0.1902737,0.1846759,0.1788754,0.1793318,0.1941219,0.2080832,0.2292972,0.2583498,0.2853048,0.3242778,0.3576156,0.3742231
0.06408889,0.0549253,0.04464291,0.04006623,0.03836793,0.0382627,0.03838135,0.03777404,0.03809878,0.03843471,0.03930437,0.0394559,0.0376063,0.038182,0.03783633,0.03780576,0.03828351,0.0393293,0.04271644,0.05298282,0.07688779,0.1195922,0.1783875,0.2391574,0.2926126,0.3377203,0.3709604,0.3938978,0.4082393,0.4238275,0.4389394,0.4520059,0.4684902,0.4835239,0.4974706,0.5067678,0.5137221,0.5068779,0.5021325,0.4891343,0.4786913
0.06404198,0.05523291,0.04767902,0.03980994,0.03818443,0.03914636,0.03862915,0.03743969,0.03748893,0.0377694,0.03793516,0.03771005,0.03769534,0.03745601,0.03785335,0.03839534,0.03910974,0.04155772,0.04764935,0.06850775,0.1103523,0.1728278,0.246039,0.3121123,0.3542758,0.375046,0.3871756,0.3927689,0.399896,0.4083867,0.4176709,0.4277189,0.4380087,0.453331,0.4696159,0.4735706,0.486925,0.4847232,0.4754146,0.4564047,0.4339929
0.03016246,0.0349959,0.04329904,0.0455564,0.04591314,0.04448364,0.04206031,0.04072758,0.04017771,0.03946673,0.03856843,0.03805844,0.03622994,0.03706645,0.03703377,0.03653766,0.03752681,0.03780868,0.03981749,0.04373574,0.04723469,0.04813447,0.04663373,0.0456594,0.04514901,0.04475431,0.0447357,0.04526116,0.04755787,0.05034483,0.0554338,0.0614104,0.07082801,0.08526175,0.1037502,0.1214801,0.1346056,0.149348,0.1444836,0.151953,0.1499872
0.02859512,0.03170645,0.04373839,0.04879315,0.0481471,0.04773385,0.04580032,0.04477736,0.04469238,0.04261105,0.04139812,0.03981079,0.03857359,0.03778271,0.0377762,0.03766733,0.03684921,0.03636176,0.03539332,0.03609828,0.03715906,0.0379216,0.03821598,0.03757758,0.03886128,0.04008033,0.04119658,0.0428274,0.0428889,0.04246595,0.04143458,0.0401709,0.0398742,0.04192288,0.04668327,0.04547903,0.04843481,0.05148676,0.06784618,0.07754814,0.08247109
0.01390201,0.01857913,0.02266471,0.02925354,0.03118097,0.03042394,0.02805738,0.0259545,0.02556504,0.02494355,0.02315205,0.02282773,0.02293852,0.02253751,0.02251387,0.02191154,0.02195098,0.02194529,0.02186402,0.0221699,0.02225911,0.0218554,0.02093931,0.02069563,0.02078623,0.02130548,0.02108841,0.02141286,0.02175033,0.02251947,0.02190243,0.02116736,0.02089394,0.0216385,0.02364179,0.02389878,0.01941807,0.01515102,0.01849357,0.008486952,0.008681594
0.02396429,0.04182617,0.04956207,0.05452372,0.05555736,0.05560227,0.05337076,0.05274734,0.05397289,0.05374205,0.05248049,0.05288115,0.05166879,0.04954482,0.04785545,0.04614602,0.04445745,0.04343687,0.04219579,0.04120612,0.04054067,0.04033425,0.03898167,0.03900229,0.03938181,0.03963681,0.03986109,0.04101176,0.0422995,0.04460296,0.0481553,0.05319203,0.06131972,0.07383369,0.08975284,0.107777,0.121277,0.1185791,0.1311837,0.1225819,0.1016756
0.1923961,0.1589023,0.09663731,0.05476578,0.04450543,0.04384378,0.04232002,0.03937546,0.04128104,0.04800873,0.06160025,0.07903389,0.09565309,0.1192889,0.166245,0.2662434,0.3883569,0.4828395,0.5463294,0.5874712,0.6092328,0.6227835,0.6331433,0.6436245,0.6533472,0.6632899,0.6748992,0.6899341,0.7012568,0.7142007,0.7300986,0.7389468,0.7504186,0.7534721,0.7649815,0.7657538,0.7740947,0.7672053,0.7451077,0.737996,0.7334732
0.0189837,0.01215392,0.02552094,0.02777276,0.02972008,0.02949879,0.03009384,0.03144192,0.03142103,0.03291403,0.03394367,0.03528643,0.03551792,0.03505068,0.03469932,0.03459491,0.03469544,0.03391104,0.03316339,0.03327374,0.03261162,0.03281335,0.03223297,0.03171673,0.03182095,0.03153995,0.03162988,0.03125357,0.03012202,0.03065396,0.03023947,0.02878731,0.02872402,0.02812897,0.02848596,0.02908977,0.02429677,0.02022099,0.02481485,0.01643503,0.0165109
0.03988768,0.03773884,0.04041507,0.0463046,0.04628803,0.04557553,0.04335514,0.04206201,0.04281896,0.04381532,0.04693468,0.053747,0.05881203,0.06248222,0.06515178,0.06385937,0.0580435,0.05228066,0.0477811,0.04549812,0.04361662,0.04264347,0.04133727,0.04120139,0.04088535,0.04130665,0.04164921,0.04228364,0.04393017,0.04572707,0.05026164,0.05513254,0.06439419,0.07628017,0.09215904,0.1086791,0.1241028,0.1358353,0.13389,0.1243079,0.1131578
0.01664302,0.0267625,0.03019439,0.0365131,0.03852024,0.03785714,0.03654769,0.03549109,0.03576338,0.03484906,0.0350324,0.03547868,0.03468079,0.03451034,0.03352266,0.0325075,0.03117929,0.02961541,0.02817536,0.0274063,0.02700562,0.02696188,0.02598752,0.02572861,0.02589231,0.02620409,0.02682815,0.0272715,0.02761472,0.02860562,0.02863975,0.02869996,0.02929103,0.02795376,0.02871358,0.02593926,0.02516391,0.02243633,0.01858604,0.02538781,0.01460111
0.24143,0.2015495,0.1306047,0.08905481,0.07618591,0.07482612,0.07424393,0.07151256,0.07390926,0.08040241,0.09343705,0.1116453,0.1341352,0.16764,0.2297819,0.346362,0.4730149,0.5649296,0.6252894,0.6609878,0.679474,0.6894388,0.6968407,0.7035007,0.7082243,0.7089771,0.710753,0.7067864,0.6945499,0.6706801,0.6728663,0.6621431,0.6419143,0.634286,0.6215017,0.6144381,0.6473935,0.6875787,0.6975878,0.7021335,0.6957162
0.02338704,0.02337385,0.03311582,0.03296789,0.03474847,0.03528815,0.03643118,0.03740806,0.03737059,0.03659093,0.03607424,0.03522975,0.03584552,0.03565147,0.03680667,0.03665294,0.03601238,0.03593409,0.03538905,0.03543173,0.03518308,0.03553803,0.03470633,0.0339136,0.03393038,0.03399889,0.03370416,0.03371948,0.03321903,0.03338104,0.03377488,0.03278262,0.03305886,0.0312245,0.03401315,0.03231938,0.0283436,0.02605217,0.02673208,0.01669744,0.00606792
0.1507056,0.1625591,0.1835518,0.2085195,0.2327575,0.2546549,0.2817376,0.3048165,0.3020118,0.270075,0.2184528,0.1646272,0.1253924,0.09570907,0.07574712,0.06353111,0.05494332,0.0486251,0.04390049,0.040898,0.03970942,0.03878829,0.03793494,0.03817779,0.03853792,0.03940051,0.04058723,0.04164417,0.04370908,0.04634042,0.0488382,0.0510585,0.05534734,0.06267251,0.07210438,0.07855205,0.0854765,0.09750951,0.1055669,0.1132262,0.1010614
0.02297872,0.02307428,0.0260538,0.03332558,0.03408201,0.03322788,0.03223284,0.03159771,0.03068088,0.02900844,0.02808991,0.02728087,0.02620436,0.02584648,0.02564426,0.02571074,0.0255885,0.02521054,0.02455634,0.02429895,0.02402421,0.024173,0.02405332,0.02403725,0.02452758,0.02508419,0.02553608,0.02632389,0.02679598,0.02736851,0.02838858,0.0285623,0.02760217,0.02896429,0.03076832,0.02823221,0.02440668,0.02189716,0.02321498,0.01763368,0.01055174
0.02481091,0.02348182,0.03432543,0.03806255,0.03944584,0.03928858,0.03876814,0.03885993,0.03960124,0.03891797,0.0372631,0.03655473,0.03639606,0.03750313,0.03787547,0.03757697,0.03728891,0.03689774,0.0368858,0.03668482,0.0368024,0.03732011,0.03684468,0.03653803,0.03681494,0.03704386,0.03670251,0.03653846,0.03604848,0.0352902,0.03509241,0.03405782,0.03300381,0.03337917,0.03597736,0.03495143,0.03234804,0.02545218,0.02151352,0.02366838,0.01696888
0.02687323,0.02421698,0.04274615,0.04639274,0.04698857,0.04642253,0.04445685,0.04381835,0.04347489,0.04241926,0.04065867,0.04041449,0.03871216,0.03936116,0.03867909,0.03765526,0.03737482,0.03658128,0.03580549,0.03528411,0.03479012,0.03504103,0.03398883,0.03407535,0.03440964,0.03415249,0.03440644,0.03419968,0.03400471,0.03443477,0.0346892,0.03448898,0.03331795,0.03322132,0.03472634,0.03714015,0.03366551,0.02758905,0.02853612,0.02602099,0.01897101
0.03896898,0.05041397,0.06652363,0.06861691,0.06919745,0.06789931,0.06596122,0.06410154,0.06268372,0.0618046,0.06098315,0.05910321,0.05874321,0.05849675,0.05691786,0.05670523,0.05648519,0.05623002,0.0553327,0.05444364,0.05412405,0.05366922,0.05293827,0.05309065,0.05213416,0.05234016,0.05142532,0.05108598,0.05099639,0.0502049,0.04891316,0.04887922,0.04894679,0.0465397,0.0463037,0.04678959,0.04646255,0.03790566,0.03693075,0.03207015,0.02373821
0.08438421,0.06810947,0.05203332,0.04136797,0.03764316,0.03811716,0.0378464,0.03682401,0.03788839,0.04041419,0.04515938,0.04759204,0.04810369,0.04685268,0.04629664,0.04632254,0.04655429,0.04807093,0.05534347,0.08063621,0.1318494,0.2109847,0.3094044,0.4043488,0.4767347,0.5164874,0.5437188,0.5611618,0.5748526,0.5863303,0.5981686,0.6034226,0.6124902,0.6179152,0.6228994,0.6197323,0.6201639,0.6142184,0.6030658,0.5926285,0.5882233
0.03337228,0.02777838,0.03347067,0.03719084,0.03874693,0.0389018,0.03806279,0.03742588,0.03767184,0.03740451,0.0364444,0.0364547,0.03627926,0.03709485,0.03793835,0.03828413,0.03884544,0.04036173,0.04563457,0.06108752,0.08516557,0.102464,0.09640467,0.07942729,0.06582328,0.05785899,0.05282004,0.04910505,0.04738877,0.04656001,0.04731557,0.04877272,0.05179521,0.05441576,0.0552824,0.05363909,0.05135524,0.05618833,0.05074362,0.05976648,0.06617002
0.03093997,0.03881564,0.03618709,0.04102666,0.04118323,0.04115324,0.04231872,0.0419701,0.04200361,0.04152446,0.04007526,0.04038043,0.04027854,0.03995829,0.03959075,0.03923815,0.03944248,0.04008076,0.04191219,0.04620252,0.04937238,0.05019011,0.0486936,0.04781313,0.04713105,0.04656018,0.04739677,0.04805657,0.04964003,0.05244287,0.05712846,0.06317883,0.07157973,0.08627096,0.1023693,0.1213347,0.1364899,0.148138,0.1396249,0.1383733,0.1422497
0.147031,0.1418779,0.1358838,0.1297227,0.1149857,0.1046836,0.09237831,0.08397486,0.07969472,0.07766135,0.07756578,0.07657267,0.07499337,0.07379153,0.07448615,0.07374701,0.07352305,0.07554973,0.08804828,0.1271343,0.1991517,0.3005054,0.4133348,0.5133992,0.5794903,0.6143813,0.629239,0.6357911,0.6307172,0.6161221,0.6171198,0.6100522,0.5942776,0.5857482,0.5729012,0.5651048,0.5846965,0.605161,0.6049111,0.6112294,0.5995832
0.06208431,0.06317884,0.05113391,0.04711104,0.04589288,0.04437042,0.03934833,0.03536052,0.03557457,0.04079166,0.05473336,0.06952311,0.07038209,0.06556963,0.06153473,0.05850471,0.05563956,0.05233069,0.05103586,0.05623,0.07421298,0.1098567,0.1567315,0.2006917,0.242492,0.2791222,0.3068425,0.3267483,0.3396099,0.354222,0.3668583,0.3830137,0.3969945,0.409869,0.424315,0.4333769,0.4439104,0.4427108,0.4485029,0.4332181,0.4281546
0.03505689,0.04077172,0.04893292,0.05551765,0.05617856,0.05276446,0.04694688,0.04330729,0.04173241,0.04065145,0.03880303,0.03776909,0.03598435,0.03538666,0.03479802,0.03420943,0.03402609,0.03327373,0.03280071,0.03324239,0.03353894,0.03474465,0.03525256,0.03526894,0.0360603,0.03679901,0.03791891,0.03924307,0.03958607,0.03939351,0.03825279,0.03781155,0.03791525,0.03894524,0.04285426,0.04428261,0.04919707,0.04932949,0.05617511,0.06056067,0.07585559
0.02831637,0.02831062,0.03847909,0.04532976,0.0450244,0.04296459,0.03668264,0.03386422,0.03305112,0.03192386,0.03082601,0.03023753,0.03027179,0.03008271,0.0297042,0.03007736,0.03011592,0.02994818,0.03032072,0.03103183,0.03192841,0.03269209,0.03173564,0.03128819,0.03113537,0.03136463,0.03081167,0.03095568,0.03097855,0.0316266,0.03233227,0.03476317,0.03736576,0.0412202,0.05021895,0.05611752,0.06164625,0.06586156,0.06696594,0.05943314,0.04923935
0.04727934,0.05503867,0.04026538,0.03510486,0.03452741,0.03434178,0.03090918,0.02904486,0.03017387,0.03263802,0.04149365,0.04860293,0.05282012,0.0537415,0.05374713,0.05566488,0.05998374,0.06665862,0.07733312,0.09399085,0.115226,0.1381697,0.1597273,0.1799606,0.1960559,0.2093859,0.2219706,0.2323129,0.2419476,0.2528949,0.2635577,0.2749018,0.2846643,0.2953968,0.3025375,0.3052183,0.3106421,0.3037873,0.2875708,0.2702493,0.2413225
0.02460581,0.03108763,0.03953692,0.04366005,0.04487174,0.04349925,0.03859621,0.0356613,0.03562061,0.03456907,0.03450407,0.03425566,0.03394686,0.03322521,0.03329034,0.03264139,0.03221871,0.03222026,0.03152237,0.03158989,0.03123228,0.03077593,0.03046918,0.03010502,0.03045424,0.03052084,0.03042675,0.03030784,0.03051851,0.03069287,0.03172513,0.03362983,0.03548501,0.03882488,0.04522284,0.04783175,0.05066092,0.05156345,0.05178428,0.0476763,0.05143951
0.01579583,0.02819651,0.02967598,0.03558936,0.03808639,0.03660893,0.03190118,0.02924629,0.02824062,0.02720754,0.02641376,0.02521982,0.02433686,0.02449769,0.02432273,0.02410756,0.02373518,0.02312958,0.02266427,0.02209199,0.02161871,0.02135418,0.02116719,0.02053683,0.02082136,0.02120139,0.02149006,0.02209305,0.02277185,0.02326181,0.02316659,0.02381969,0.02346365,0.02405966,0.02554121,0.0234099,0.01730477,0.01624969,0.01657996,0.01746752,0.01195475
0.06522256,0.05481838,0.0499091,0.04580877,0.04383145,0.04399136,0.04160288,0.03971646,0.04186155,0.05253512,0.09941693,0.1969093,0.2664518,0.2639405,0.2245794,0.1751379,0.1321267,0.09770879,0.07493622,0.06232933,0.05583922,0.0525815,0.05057569,0.04965003,0.05001385,0.05165112,0.05502472,0.05855227,0.06089225,0.06101579,0.05883774,0.05631971,0.05772902,0.06042733,0.06836298,0.07472352,0.08212853,0.09371066,0.1107581,0.1199446,0.135106
0.04871263,0.04388264,0.04617955,0.04776958,0.04754108,0.0479141,0.04645638,0.04675465,0.04699718,0.04852642,0.05292453,0.0607726,0.07251721,0.08748822,0.1166926,0.1504395,0.1500681,0.121318,0.09393279,0.07693134,0.06916073,0.06517207,0.06224128,0.06089485,0.06060994,0.0626055,0.06633268,0.07003464,0.07223697,0.07230345,0.06907699,0.06628288,0.06596619,0.06911684,0.07679174,0.08140585,0.0886538,0.1046797,0.1173705,0.1220276,0.1402919
0.04388443,0.04051534,0.04758084,0.0531892,0.05414438,0.05257482,0.04922716,0.04804293,0.04827757,0.05044766,0.05408261,0.06104548,0.06822799,0.07178144,0.07246591,0.06800625,0.05966067,0.05266194,0.04792749,0.04450396,0.04232472,0.04092941,0.03986731,0.03984103,0.0398953,0.04054647,0.0409638,0.04285779,0.0447924,0.04858834,0.0536483,0.06139868,0.07245044,0.08773922,0.1093215,0.1248839,0.1416807,0.1524443,0.1561639,0.1546482,0.1448179
0.2133608,0.1925629,0.1396629,0.1157667,0.1137635,0.1234958,0.1372011,0.1484225,0.154129,0.1595245,0.1672873,0.1784505,0.1928173,0.21314,0.2373623,0.2687969,0.3045877,0.3442312,0.3851229,0.4260955,0.4575093,0.4806992,0.4964945,0.5056941,0.5100696,0.5120378,0.5132286,0.513992,0.5099975,0.5050022,0.5091117,0.5102941,0.5059359,0.5069242,0.5059805,0.5017247,0.5225649,0.5439586,0.5510228,0.54326,0.5332566
0.0235649,0.01693983,0.02662979,0.03060488,0.03168,0.03175081,0.03315655,0.0343122,0.0349193,0.03391338,0.03440365,0.03356471,0.03299405,0.03331295,0.0333437,0.03376802,0.03345067,0.03367353,0.03321551,0.0331357,0.03285127,0.0332345,0.03311245,0.03297968,0.03332277,0.03286149,0.03250987,0.03216363,0.03158952,0.03206016,0.03211707,0.03082091,0.03056535,0.0288556,0.02875384,0.03111371,0.028454,0.02656506,0.02374598,0.0214391,0.01982249
0.1177929,0.133205,0.1529787,0.1718364,0.1908382,0.2079009,0.2237334,0.229516,0.2191766,0.1839811,0.1399051,0.1008343,0.07476542,0.05635409,0.04571676,0.03866557,0.03469066,0.03197249,0.02972626,0.0277724,0.02745735,0.02699822,0.02593408,0.0264988,0.02693842,0.02707078,0.02717274,0.02833647,0.02989464,0.03168191,0.03548173,0.03900114,0.04424384,0.05306158,0.06603213,0.07856689,0.08811324,0.09235965,0.09894051,0.08997416,0.0857836
0.2975451,0.327867,0.361407,0.3918011,0.4212502,0.442794,0.4648801,0.4802777,0.4779121,0.4464029,0.3901212,0.3238535,0.2636519,0.2128057,0.1722941,0.1440556,0.1222034,0.1061804,0.09440551,0.08619755,0.08153019,0.07853796,0.07673273,0.07721862,0.07837107,0.08052775,0.08493848,0.09045104,0.09918546,0.1107237,0.1255672,0.1459925,0.1733741,0.2030953,0.2354718,0.2644199,0.2873989,0.3031186,0.3151593,0.3157957,0.3001751
0.01758543,0.02386908,0.0306602,0.03222189,0.03339462,0.03212705,0.02828617,0.02621224,0.02530409,0.02440194,0.02315637,0.02288551,0.02270844,0.0222329,0.02152049,0.02214365,0.0220707,0.02120753,0.02057232,0.02025015,0.02005092,0.01954922,0.0192998,0.0194085,0.01981655,0.02027176,0.02030074,0.02114783,0.0207232,0.02135305,0.02130608,0.02066078,0.02155928,0.02115221,0.02241961,0.02487756,0.0207014,0.01696896,0.0197701,0.01294574,0.01604135
0.05268814,0.06304202,0.0759452,0.08504984,0.08850662,0.08945578,0.0901021,0.08808477,0.08414464,0.07814593,0.07078054,0.06361771,0.0581204,0.05232944,0.04771949,0.04395385,0.04059194,0.03844434,0.03543746,0.03375397,0.03204459,0.0308867,0.03081166,0.03039115,0.03017859,0.03066463,0.0308734,0.03054883,0.0310567,0.03156459,0.03205396,0.03235986,0.03249824,0.03198416,0.03443633,0.0336694,0.03100695,0.02472828,0.02200975,0.01731765,0.02513792
0.1231215,0.09568559,0.07174259,0.05288806,0.04757422,0.04879663,0.04893308,0.04729742,0.04891881,0.05080676,0.05235696,0.05275965,0.05138892,0.05139426,0.05170058,0.05013039,0.05099457,0.05286527,0.0606849,0.0871351,0.1429769,0.2339653,0.3661242,0.526448,0.6587031,0.7364704,0.7770975,0.8034564,0.8236009,0.8373652,0.845323,0.8556515,0.8612009,0.8627456,0.8690342,0.8714971,0.8682366,0.8571153,0.8392699,0.8302221,0.8047771
0.02749287,0.03230481,0.03669544,0.0416962,0.04237842,0.04245512,0.04357928,0.04270038,0.04247969,0.04135699,0.03938254,0.03860698,0.03809353,0.03835268,0.0383742,0.03817667,0.03858174,0.03890406,0.0395782,0.04115121,0.04139507,0.0407376,0.03918826,0.03873778,0.03843582,0.0383372,0.03875853,0.03882654,0.03940219,0.03984802,0.04006896,0.04097623,0.03926353,0.04143143,0.04171992,0.04284785,0.04728964,0.03541952,0.03585125,0.02427908,0.01504327
0.05819474,0.07306062,0.09165712,0.1014762,0.09838537,0.0947737,0.08963349,0.08440634,0.0805874,0.07735793,0.07172022,0.06654605,0.06057063,0.05574793,0.05300303,0.0499315,0.04774963,0.04614558,0.04526298,0.04544741,0.04631003,0.04698078,0.04660219,0.04648576,0.04691009,0.04689367,0.04769605,0.0489998,0.05139257,0.05493906,0.06029268,0.06994771,0.08704756,0.1131578,0.1499447,0.1941511,0.2405501,0.264357,0.2844768,0.2880471,0.2702343
0.02205548,0.02554961,0.03078384,0.03393693,0.03417248,0.03488812,0.03574785,0.03581711,0.03588471,0.03464875,0.03433967,0.03441311,0.0341451,0.03420662,0.03455985,0.03494025,0.03497179,0.0349859,0.03446162,0.03563024,0.03562796,0.03630543,0.03564787,0.03566938,0.03576446,0.03553835,0.03543559,0.0351954,0.03482493,0.03422342,0.03435533,0.03344404,0.03314503,0.03335022,0.0307935,0.03347986,0.02896097,0.02078326,0.02400018,0.02236393,0.01612295
0.07555881,0.06254031,0.05299254,0.04803843,0.04623168,0.04649998,0.04631577,0.04475396,0.04580081,0.04747886,0.04892327,0.0511018,0.05352766,0.05530054,0.05867735,0.06243455,0.06618384,0.07223141,0.08279842,0.1001912,0.1253035,0.1568885,0.1921785,0.2275413,0.2607535,0.2903173,0.31822,0.3427149,0.3682906,0.3953042,0.4189825,0.4428312,0.4692729,0.4925744,0.511954,0.5279103,0.5305606,0.5233646,0.5114298,0.4912777,0.4564423
0.05104252,0.06019911,0.05214747,0.04501565,0.04312539,0.04393793,0.04290276,0.04167458,0.04296927,0.04330302,0.04406105,0.04300604,0.04338467,0.04504392,0.04555058,0.04671218,0.04902558,0.05229724,0.05954737,0.07235077,0.09429382,0.1257851,0.1613084,0.1963454,0.2305177,0.2596351,0.2870706,0.3106442,0.3364565,0.3621255,0.388905,0.4161417,0.4413559,0.4653382,0.4903975,0.5055677,0.5175472,0.5012086,0.4824944,0.4659092,0.4316597
0.03012758,0.03851523,0.03893128,0.04222057,0.04348969,0.04523404,0.04549711,0.04609683,0.04753238,0.04717871,0.04709691,0.04649737,0.04660223,0.04709996,0.04696492,0.04593012,0.04572991,0.04509274,0.04490921,0.04480618,0.04434344,0.0437664,0.04293514,0.04296957,0.0434712,0.04391792,0.04464577,0.04562868,0.04722031,0.05062875,0.05476515,0.06103486,0.07305474,0.08735904,0.1109677,0.1449603,0.1668465,0.1856328,0.1934464,0.1960003,0.1705762
0.02467313,0.02676363,0.03368701,0.03832751,0.03869821,0.0392361,0.03952592,0.03949933,0.03941888,0.03920887,0.03755947,0.03700091,0.03637846,0.03704264,0.0361497,0.03621649,0.03625088,0.03538449,0.03500269,0.03461817,0.03398432,0.03386107,0.03282042,0.03197057,0.03205873,0.03199973,0.03218141,0.03196125,0.03194026,0.03255701,0.03362057,0.03209546,0.03218893,0.03290347,0.03150073,0.03473901,0.03593583,0.02565565,0.0281307,0.02517549,0.02257142
0.02490929,0.02706316,0.03369312,0.04031769,0.04091349,0.04176878,0.04016278,0.03896677,0.03948968,0.03931432,0.03873663,0.0384047,0.03863809,0.03906492,0.03945734,0.03971138,0.0400427,0.03993021,0.04038664,0.04058075,0.04055738,0.04122299,0.04011173,0.04011189,0.03987677,0.03944168,0.03956275,0.03883242,0.03875049,0.03832428,0.03780919,0.03742792,0.03581258,0.03656383,0.03740252,0.03723858,0.03293792,0.02879764,0.02949175,0.02631967,0.01866756
0.02541398,0.0339521,0.037374,0.03748098,0.03803394,0.03841266,0.03815297,0.03870919,0.04057499,0.04247434,0.04416729,0.04508813,0.04516075,0.04493014,0.04435228,0.0426561,0.04234212,0.04136539,0.04042371,0.03976143,0.03914318,0.03869535,0.03808517,0.03735428,0.03730921,0.03677674,0.03688826,0.03635026,0.03563749,0.03479792,0.03415685,0.03380431,0.03172997,0.03204458,0.03419904,0.03146539,0.03214719,0.02355848,0.02458197,0.02218348,0.02114346
0.02201551,0.0312143,0.03555587,0.04343284,0.04404708,0.04423909,0.04218803,0.04130059,0.04165466,0.04168607,0.04328497,0.0452652,0.04625826,0.04802644,0.04733074,0.04621768,0.04340888,0.04067752,0.03823974,0.03659948,0.03531302,0.03419396,0.0334732,0.03304256,0.0329849,0.03295501,0.0328498,0.03267735,0.03316986,0.03300693,0.0329695,0.03314161,0.03328278,0.03136427,0.03277859,0.03176624,0.03370869,0.02763094,0.02467627,0.02351343,0.02189954
0.01787777,0.0257477,0.02883876,0.03315722,0.03504251,0.03482178,0.03503956,0.03494105,0.03478442,0.03347369,0.03178149,0.0311285,0.03181143,0.03093903,0.03113113,0.03003303,0.02981695,0.02941088,0.02829702,0.02808486,0.02741314,0.02708971,0.02723876,0.02734612,0.02744119,0.02746033,0.02785685,0.02823547,0.02831327,0.02809332,0.02896846,0.02994807,0.02805208,0.02847491,0.03175625,0.02964843,0.02783278,0.02172662,0.01915132,0.01732869,0.016827
0.3258665,0.3405034,0.3368459,0.36478,0.3945461,0.4241682,0.4748597,0.5295557,0.5580198,0.5652934,0.5524288,0.5236897,0.478832,0.4227377,0.3596571,0.2925746,0.23136,0.1790713,0.138516,0.1148212,0.1045092,0.0982028,0.09331416,0.09132043,0.0917753,0.09650505,0.10535,0.1128518,0.1189255,0.1194679,0.1147815,0.1113394,0.1138106,0.1208037,0.1322059,0.1454454,0.1650539,0.1910505,0.2231629,0.2481143,0.2719406
0.03702763,0.04708131,0.0533348,0.0592098,0.0608863,0.05869905,0.05494605,0.05216221,0.05102414,0.04930251,0.04914128,0.04851249,0.04800284,0.04724673,0.0465683,0.04608475,0.04654864,0.04615999,0.04540288,0.04449316,0.04408248,0.04370561,0.0432059,0.04283782,0.04268569,0.04242547,0.04150057,0.04134639,0.04034436,0.03980125,0.0395361,0.03965225,0.03885775,0.03865367,0.03859336,0.03680728,0.03607829,0.02718715,0.02929281,0.02641693,0.013089
0.1086122,0.09313567,0.07065753,0.05455964,0.05043757,0.05042668,0.04820288,0.04434758,0.04517256,0.04632022,0.04820461,0.04889918,0.04895083,0.05045197,0.05027546,0.05082384,0.05117556,0.05333655,0.06117087,0.08843111,0.1444562,0.2336781,0.3504108,0.4736762,0.5765289,0.64163,0.6791129,0.7040121,0.721902,0.7340517,0.7442001,0.7513428,0.7603061,0.765528,0.7720873,0.7811004,0.7832978,0.7692615,0.7531546,0.7426703,0.7260191
0.02436341,0.02879338,0.0359308,0.04005177,0.04098165,0.04193738,0.04219131,0.04158313,0.0414937,0.04017673,0.03899933,0.0378648,0.03760374,0.03700544,0.03742707,0.03717813,0.03739991,0.03787691,0.03855903,0.03995382,0.03987334,0.03968211,0.0381376,0.03749037,0.03758302,0.03718327,0.03725706,0.0381238,0.03812529,0.03843802,0.03849145,0.03847658,0.03671078,0.0377157,0.03894609,0.04267869,0.0389737,0.03343333,0.02890819,0.02403305,0.02704169
0.1392312,0.1335904,0.1225566,0.1098665,0.09765001,0.09078069,0.08123882,0.0718585,0.06964443,0.068624,0.06823797,0.06861967,0.06606813,0.06635322,0.06592452,0.0654485,0.06576612,0.06787259,0.07908479,0.1151439,0.1851082,0.2864153,0.4074939,0.5226054,0.6062249,0.6553015,0.6805898,0.6924031,0.6956367,0.6859806,0.690624,0.6863352,0.6788126,0.6674107,0.6678696,0.6605872,0.67693,0.6971362,0.6931938,0.691238,0.6630138
0.1702079,0.1762715,0.1955345,0.1914201,0.1792986,0.1727494,0.1644664,0.1581996,0.1554172,0.1490635,0.1446227,0.1373464,0.1298268,0.1235098,0.117088,0.1124768,0.1061577,0.1002756,0.09819225,0.1090816,0.1442637,0.2088346,0.2829052,0.3484782,0.4044464,0.4474104,0.48014,0.4998009,0.5121504,0.5146033,0.5248295,0.5323829,0.5361649,0.5434311,0.5461575,0.5521255,0.5694583,0.5713697,0.5800712,0.5665128,0.5477971
0.06309774,0.05012363,0.04233058,0.03442348,0.03336653,0.03468424,0.03672574,0.03761055,0.03967268,0.04189745,0.04420343,0.04547688,0.04741734,0.0485923,0.04924085,0.05063682,0.05411581,0.05971034,0.06843304,0.08336251,0.1035963,0.1269422,0.151527,0.1751208,0.1962834,0.2148709,0.2326403,0.2493833,0.2661609,0.2844433,0.3043148,0.3233957,0.3466833,0.3678403,0.3855648,0.4010752,0.4066024,0.3949791,0.3790578,0.3622266,0.3425608
0.01730706,0.02313925,0.03308032,0.03758604,0.03774333,0.03813648,0.03801488,0.03683286,0.03669024,0.03622169,0.0353245,0.03453224,0.0335589,0.03374054,0.03413772,0.03409133,0.03394378,0.03305772,0.03243669,0.03227964,0.03176655,0.03135682,0.03036234,0.03031901,0.03000061,0.02969779,0.02932744,0.02939242,0.02964992,0.02944679,0.0298153,0.02864055,0.02821544,0.02883505,0.03109985,0.02756957,0.02914181,0.01962476,0.01987976,0.009747243,0.0185336
0.08102413,0.05954988,0.04946945,0.03927232,0.03762513,0.03860023,0.04332979,0.04823821,0.05484491,0.06980462,0.09856971,0.1521804,0.2318393,0.3007356,0.3131077,0.2702234,0.2131371,0.1600266,0.1202737,0.09629628,0.08490763,0.0798341,0.07545758,0.07312375,0.07352817,0.0763516,0.08233066,0.0884857,0.09263872,0.09177711,0.08787038,0.08575777,0.08466146,0.0916608,0.1021294,0.110253,0.1251166,0.1433759,0.1696581,0.1987662,0.2188585
0.02129951,0.02084414,0.02475689,0.02797036,0.02809325,0.0285224,0.02927666,0.03040929,0.03253204,0.03435913,0.03733227,0.03840073,0.03855447,0.03881458,0.03820785,0.03711239,0.03627963,0.03541265,0.03472038,0.03409566,0.03321373,0.03316628,0.03226753,0.03181875,0.03110818,0.03080103,0.03063039,0.02994214,0.02925436,0.02873755,0.02885905,0.02804014,0.02673104,0.0257894,0.02708649,0.02360158,0.02219307,0.01682989,0.01630681,0.01470021,0.01875407
0.3130063,0.2530907,0.142368,0.07968467,0.06490706,0.06692585,0.07012081,0.07319715,0.08670044,0.1146016,0.166913,0.2527223,0.3698866,0.4948999,0.5961859,0.6604014,0.6907349,0.7088089,0.7229342,0.7353471,0.740463,0.7496228,0.7566555,0.7627209,0.7687648,0.7715926,0.7767714,0.7732256,0.7644022,0.7408453,0.7398431,0.7318176,0.7168364,0.7051683,0.6972645,0.688741,0.7076668,0.742547,0.7712006,0.7842922,0.7694112
0.1432976,0.1151712,0.07640604,0.04934619,0.04320553,0.04275858,0.04114933,0.03917635,0.0405544,0.04353727,0.0494482,0.05620395,0.06479478,0.07672447,0.1047834,0.1586586,0.2204883,0.2755539,0.3271677,0.3749713,0.4147742,0.4441644,0.4638224,0.4779684,0.4855656,0.491583,0.4980348,0.5054679,0.5146296,0.5234246,0.5335881,0.5478004,0.5638193,0.5736486,0.588258,0.5960837,0.6023107,0.6038069,0.6014899,0.5964787,0.5736861
0.03795688,0.03874634,0.04244534,0.04453824,0.04454819,0.04418514,0.04231658,0.04204284,0.04307663,0.04429224,0.0488095,0.05557731,0.06422781,0.07235044,0.08206714,0.08556876,0.0782428,0.06887456,0.06153566,0.05629841,0.05237659,0.05052397,0.04912438,0.04858946,0.04838973,0.04866978,0.0505245,0.05264079,0.05645151,0.0610827,0.06930959,0.08030496,0.09583055,0.1139015,0.1404605,0.1672719,0.1880859,0.2032524,0.2078365,0.2018733,0.2039499
0.02594946,0.02476023,0.0308587,0.0347402,0.0357697,0.03514234,0.03498995,0.03496982,0.03540278,0.03554415,0.03741181,0.03944896,0.04097571,0.04285478,0.04510657,0.04687596,0.04618688,0.04490245,0.04376107,0.04311327,0.0421197,0.04038125,0.04045839,0.03966597,0.03958722,0.03922592,0.038874,0.03768756,0.03697441,0.03644069,0.0353343,0.03422338,0.03360015,0.03367816,0.03416734,0.03038467,0.02786797,0.021788,0.02104889,0.01358066,0.015917
0.04557397,0.03809731,0.0438222,0.04559187,0.04956745,0.05310827,0.05989426,0.0655231,0.06758493,0.06791951,0.06737893,0.06726626,0.0657687,0.0640443,0.06146163,0.05686024,0.05272787,0.04885424,0.04638384,0.04430633,0.04249237,0.04178224,0.0408968,0.04064461,0.04106403,0.04127717,0.04215078,0.04387752,0.04602256,0.04991896,0.05444674,0.06158244,0.07252941,0.08952,0.1082302,0.1291875,0.1440185,0.157016,0.1682182,0.1539183,0.1457939
0.03576978,0.04915004,0.05354451,0.06351813,0.0680175,0.07030386,0.0736213,0.07441469,0.07082919,0.06512282,0.05644026,0.05014807,0.04232589,0.03833405,0.03494496,0.03201694,0.02975032,0.02848442,0.02720123,0.02629244,0.02535465,0.02567764,0.02538971,0.02569822,0.02614742,0.02673313,0.02716403,0.02719749,0.02769594,0.0284155,0.0285815,0.02826702,0.0281714,0.02784968,0.02898783,0.02814786,0.02677408,0.02324187,0.02034053,0.01500699,0.005541049
0.03086868,0.04459138,0.04592973,0.05086937,0.05220568,0.0524425,0.05235889,0.05227203,0.05151887,0.04990058,0.04846141,0.04698661,0.04503042,0.0425734,0.04174699,0.03975465,0.03790892,0.0370659,0.03575573,0.03511369,0.03441676,0.03414945,0.03376709,0.03365062,0.03374993,0.03353481,0.03404955,0.0342048,0.03440898,0.03375915,0.03457463,0.03532199,0.0357312,0.03552148,0.03602641,0.03700317,0.03756152,0.03165215,0.02774076,0.02772884,0.02056358
0.2710063,0.3012544,0.3482131,0.3809869,0.4102279,0.4318828,0.4521197,0.4668634,0.4564819,0.417674,0.3562431,0.2901205,0.2314849,0.1824849,0.1455244,0.1193154,0.1001558,0.0861782,0.07655787,0.06992013,0.06568313,0.0634844,0.06220587,0.06193298,0.06274325,0.06531543,0.06779716,0.0725585,0.07995219,0.08946784,0.1027753,0.1203264,0.1437028,0.1704478,0.2004818,0.2292235,0.2533395,0.2629862,0.2707714,0.2670623,0.2455824
0.01539184,0.01673488,0.02251713,0.02945732,0.03075136,0.03084572,0.03027996,0.02989352,0.02986331,0.0281068,0.02593004,0.02546443,0.02486674,0.0240513,0.02386323,0.02338612,0.02381146,0.02340178,0.02266939,0.02293547,0.02305891,0.02315655,0.02264692,0.022944,0.02380834,0.02414845,0.02462674,0.02495375,0.02549661,0.02669703,0.02728128,0.02640332,0.02555031,0.02380315,0.02618361,0.02289919,0.02692543,0.01747909,0.01499814,0.01599228,0.006908724
0.01584042,0.02721781,0.02798182,0.03343578,0.03469425,0.03363621,0.03184782,0.03034745,0.02962527,0.0290264,0.02810134,0.02785351,0.02745649,0.02767197,0.02747965,0.02727562,0.02662043,0.02655002,0.02623138,0.0259282,0.02527485,0.0252477,0.02518581,0.0248295,0.0252447,0.02484132,0.0249314,0.02469404,0.02459213,0.02458889,0.02404833,0.02465003,0.02336811,0.02286914,0.02415989,0.0255679,0.02181086,0.01798583,0.01482728,0.01809979,0.01109145
0.01284855,0.01995585,0.01875363,0.02337703,0.02570057,0.02508931,0.02540575,0.02486315,0.0243877,0.02379276,0.02180417,0.02185227,0.02082927,0.02059461,0.02116714,0.02026711,0.01982743,0.01963353,0.01904989,0.01908342,0.0187547,0.01867939,0.01888401,0.01966588,0.02008828,0.02087492,0.02113063,0.02183763,0.02268458,0.02367826,0.02326861,0.0238613,0.02333168,0.02393309,0.02489973,0.02378636,0.02069039,0.02039037,0.01342082,0.02108459,0.008407478
0.09684207,0.07263321,0.06209982,0.04875529,0.04547284,0.04663598,0.04884453,0.04762919,0.04815293,0.04823081,0.04878331,0.04819034,0.04819818,0.04888887,0.04837404,0.04896833,0.0495826,0.0519637,0.05951266,0.08402377,0.1344234,0.2143017,0.3147737,0.4083331,0.4704736,0.5026361,0.5193401,0.5285072,0.536413,0.54292,0.5505722,0.5582266,0.5692518,0.5795399,0.5936919,0.604458,0.608773,0.6039243,0.5922372,0.5761642,0.5720673
0.028464,0.02856212,0.03462052,0.03948414,0.04101645,0.04167908,0.04227856,0.04192664,0.04187696,0.04055545,0.03936872,0.03788037,0.03756812,0.03790512,0.03864688,0.03776433,0.03795653,0.03817236,0.03845063,0.04018508,0.04066907,0.03992405,0.03834756,0.03769107,0.03709277,0.0367129,0.03667923,0.03686413,0.03711389,0.0379784,0.03752158,0.0366551,0.03658792,0.03781995,0.04017256,0.03725189,0.04028562,0.03101527,0.03304267,0.03079206,0.02012485
0.1428658,0.1417609,0.1382406,0.1249618,0.1118938,0.1017883,0.08107678,0.06628241,0.06198503,0.06137534,0.06042277,0.06013284,0.05932046,0.05870901,0.05832552,0.0574391,0.05821999,0.05989647,0.0711745,0.1067126,0.1737705,0.2739329,0.3923,0.5009769,0.5798607,0.6229115,0.6451626,0.654879,0.6540799,0.6452687,0.6471089,0.6438436,0.6330558,0.6270081,0.6239114,0.6241363,0.6316019,0.6493629,0.6426459,0.6386702,0.6340783
0.01345862,0.012617,0.02084927,0.02192141,0.02255131,0.0216391,0.0174578,0.01435179,0.01402516,0.01295811,0.01262894,0.01183527,0.01226883,0.01237825,0.01303869,0.01320205,0.01373234,0.01331452,0.01331615,0.01412908,0.01437008,0.01453369,0.01453043,0.01495207,0.01491012,0.01516872,0.01499367,0.01470384,0.01452785,0.0133654,0.01359613,0.01315736,0.01170265,0.0130758,0.01231561,0.01378398,0.008987869,0.007617025,0.01012561,0.01034997,0.002995218
0.1706436,0.1848117,0.2009311,0.1976517,0.1850116,0.1762635,0.1599427,0.1478306,0.1422301,0.1383232,0.1340812,0.1267863,0.1188106,0.1130694,0.1068541,0.1009737,0.09628779,0.09115761,0.08871236,0.09958596,0.1327393,0.1932178,0.2625765,0.3249065,0.3780375,0.4209533,0.4494705,0.468256,0.4803862,0.4828999,0.4913177,0.4973393,0.5013316,0.5031127,0.5096253,0.512274,0.5284014,0.533839,0.5411179,0.5237286,0.5173499
0.03970328,0.03845149,0.03557435,0.03232904,0.03139895,0.03229619,0.0351057,0.03546673,0.03668595,0.03627933,0.03640156,0.03690407,0.03709968,0.0390444,0.03976094,0.04175784,0.04390969,0.04746767,0.05408834,0.06458079,0.07914979,0.09695769,0.114243,0.1302965,0.1461481,0.1569957,0.1674741,0.176814,0.1865245,0.1970651,0.2082356,0.2191877,0.2310205,0.2474805,0.2608297,0.2681079,0.2746804,0.2676579,0.2503482,0.2373667,0.220109
0.01618053,0.01456571,0.02427344,0.02700409,0.0279424,0.02731123,0.0244097,0.02265978,0.02327683,0.02228256,0.02098108,0.02115429,0.02194835,0.02225744,0.02244566,0.0230428,0.02327157,0.0240368,0.02413778,0.02439786,0.02438466,0.02448405,0.0239483,0.02407022,0.02380265,0.02400387,0.02342265,0.02319546,0.02283138,0.02364054,0.02290564,0.02090567,0.01944365,0.02161494,0.02103332,0.02199494,0.01989465,0.0116377,0.01220231,0.008456896,0.01771217
0.1884295,0.1524846,0.07929999,0.03444679,0.02397274,0.02314124,0.02217211,0.02071164,0.02469544,0.03372454,0.04734159,0.06638548,0.08963122,0.1191295,0.1765062,0.2883323,0.4179843,0.5125511,0.5739661,0.6109455,0.6339985,0.6503963,0.6603101,0.6723374,0.6817888,0.6883392,0.697144,0.7043564,0.7130897,0.7193502,0.7264102,0.7311483,0.7359272,0.7398797,0.7392722,0.7403683,0.7406944,0.7470824,0.7512404,0.7464091,0.732912
0.07232137,0.05800504,0.04371087,0.03010947,0.02792897,0.02973733,0.03568747,0.04044711,0.04806051,0.0633551,0.09391711,0.1474694,0.2278862,0.2982719,0.3111583,0.2681468,0.2104211,0.156721,0.1160271,0.09295113,0.08096937,0.07424693,0.0699768,0.06813855,0.06842733,0.0718273,0.0782983,0.08481088,0.08904932,0.08846266,0.0850747,0.08120195,0.08146526,0.0871224,0.09886955,0.1065393,0.1221523,0.1387816,0.1589637,0.1772989,0.2096395
0.2407411,0.1942292,0.1224961,0.07504276,0.06386612,0.06209984,0.05946283,0.05637863,0.05798668,0.06453889,0.07762464,0.09279637,0.1126245,0.1419243,0.2015838,0.3190909,0.454688,0.5600389,0.6290237,0.6711897,0.6911562,0.7001854,0.7073752,0.7116795,0.7148576,0.7180588,0.7174751,0.7143159,0.7069081,0.6866213,0.6853729,0.6781703,0.6633539,0.6528205,0.6492262,0.6400751,0.658003,0.6875102,0.7010892,0.7148569,0.7086932
0.04226779,0.03185232,0.04071856,0.03882896,0.03988163,0.03896904,0.0347928,0.03105757,0.0310919,0.03181345,0.03234617,0.03421199,0.03719491,0.04411976,0.05275556,0.06390885,0.07607682,0.08953454,0.1014843,0.1097782,0.1090911,0.09865539,0.07999964,0.0635862,0.05302169,0.04756913,0.04403935,0.04114982,0.03963093,0.04078795,0.04181767,0.04423454,0.04722499,0.0499981,0.05165737,0.05102418,0.04761944,0.04880795,0.05286042,0.05254908,0.0451941
0.04111217,0.03510855,0.03018739,0.02832464,0.02847803,0.03186896,0.039771,0.04526325,0.04680125,0.04696019,0.0482709,0.05113668,0.05758492,0.06393379,0.07141583,0.0769837,0.07894755,0.07458755,0.06442996,0.05659988,0.05257556,0.05085847,0.0490395,0.04801662,0.04842539,0.05108852,0.05533316,0.0598413,0.06300782,0.06310932,0.0600261,0.0580486,0.05960629,0.06376615,0.07126178,0.07618122,0.09023335,0.101234,0.1132841,0.1199431,0.1371681
0.03667751,0.03882982,0.0462443,0.05256272,0.0553504,0.05805272,0.06119917,0.06314713,0.06419108,0.06442396,0.06344774,0.06327509,0.06325521,0.06146793,0.05830593,0.05370678,0.04984414,0.04610528,0.04349113,0.0414524,0.03991401,0.0387647,0.03830936,0.03817132,0.03898386,0.03945484,0.0395328,0.04108504,0.04338282,0.04649217,0.05054153,0.05734606,0.06898856,0.0848359,0.1041168,0.1244841,0.1387799,0.1496464,0.143591,0.1355948,0.1244969
0.0165463,0.02662805,0.04103571,0.04442907,0.04588651,0.04519447,0.03738001,0.0328143,0.03296471,0.03347783,0.03279368,0.0340792,0.03802919,0.04309197,0.0505659,0.0558369,0.05505486,0.0497458,0.04275229,0.03845912,0.03543979,0.03370765,0.03099218,0.02875117,0.0282931,0.02790281,0.02732345,0.02713192,0.02711456,0.02704502,0.0271574,0.02677449,0.02612092,0.02714247,0.0284981,0.02549738,0.02705651,0.02576644,0.02030846,0.02657518,0.02896699
0.1028245,0.09562289,0.08910378,0.08405886,0.08157595,0.08033696,0.07762197,0.07674558,0.07967199,0.08692572,0.09097563,0.09489585,0.1102041,0.1338998,0.1713409,0.2110235,0.2409316,0.2561455,0.2630766,0.2555994,0.2376931,0.2069579,0.1684885,0.1339716,0.1127032,0.100599,0.09174864,0.08555023,0.08129621,0.08282037,0.08575191,0.09345764,0.09994056,0.1057201,0.1093862,0.1074846,0.1124301,0.1122963,0.1225622,0.1286236,0.1351884
0.02179847,0.02635854,0.02882379,0.03239732,0.03277684,0.03302406,0.03343557,0.03352252,0.03338125,0.0324749,0.03243664,0.03221006,0.03212557,0.03190427,0.03181642,0.03227032,0.03209549,0.03172273,0.0310871,0.03116136,0.03085059,0.03080139,0.03030067,0.03059088,0.03063945,0.03091471,0.03002206,0.02983675,0.02939137,0.02899996,0.02842187,0.0276934,0.02744284,0.02794704,0.02930261,0.02488397,0.02271043,0.02105025,0.02514058,0.01891052,0.01146803
0.2663013,0.2940862,0.3279514,0.3619922,0.3910339,0.4144731,0.4471332,0.4633751,0.4501847,0.406092,0.3391717,0.2701599,0.2114474,0.1638955,0.1311401,0.1064922,0.09031793,0.07874701,0.07025258,0.06497122,0.0607964,0.05869225,0.05699425,0.05773515,0.05747437,0.05960429,0.06193535,0.06455125,0.06988877,0.07706864,0.08742133,0.103006,0.1211249,0.147098,0.1729156,0.2015249,0.2210235,0.2342792,0.2449053,0.2394116,0.2287813
0.01564492,0.01608946,0.02978917,0.03104016,0.03315543,0.03294609,0.03057593,0.02972963,0.02937224,0.02753468,0.02541577,0.02419199,0.02451691,0.02447482,0.02326352,0.02260633,0.02274113,0.0224003,0.02207593,0.02202234,0.02238778,0.02235232,0.0220605,0.02238928,0.02305785,0.02406274,0.02397801,0.02410264,0.0249989,0.02562658,0.0267064,0.0260129,0.0253109,0.02663996,0.02637361,0.0258302,0.02616125,0.02476918,0.01911764,0.01347838,0.006852372
0.009045566,0.01642821,0.02004959,0.0247532,0.02624153,0.02460971,0.02138888,0.01938658,0.01900748,0.01802201,0.01755782,0.01702976,0.01670557,0.01648199,0.0165332,0.0166489,0.01621601,0.0160381,0.01567006,0.01541272,0.01532201,0.01511809,0.01496765,0.01493634,0.01498869,0.01549912,0.01492282,0.01505255,0.0149478,0.01508807,0.01564229,0.01489847,0.0141318,0.01400038,0.01440655,0.01513053,0.01005342,0.007967722,0.008614078,0.01268247,3.24E-05
0.1040459,0.08949354,0.06285525,0.0477174,0.04334469,0.04346708,0.04311144,0.04217111,0.04289601,0.04356715,0.04506544,0.04519689,0.04481627,0.04478651,0.04422738,0.04383377,0.04473783,0.04657357,0.05320761,0.07405585,0.119852,0.2030948,0.3389305,0.5047482,0.6349737,0.7089797,0.7510604,0.7736123,0.7890208,0.7985896,0.8100348,0.8149183,0.8189491,0.8178236,0.8165674,0.816871,0.8087463,0.7988687,0.7900465,0.7576369,0.7345953
0.09861327,0.080817,0.05813692,0.0477174,0.04334469,0.04346708,0.04175145,0.0389118,0.03905427,0.03962168,0.04119747,0.04085313,0.04007532,0.03962889,0.04000324,0.03930075,0.04064609,0.04259479,0.04866212,0.06881504,0.1131265,0.1841598,0.2845082,0.3984327,0.5002851,0.5711626,0.6146175,0.6402324,0.6567381,0.6685236,0.6819361,0.6879372,0.6925195,0.6957966,0.695329,0.7021211,0.6992743,0.6902593,0.6785342,0.6625554,0.6441018
0.1024331,0.08885406,0.06285525,0.0477174,0.04334469,0.04346708,0.04311144,0.04217111,0.0424874,0.04354369,0.04495867,0.04419091,0.04368036,0.04450929,0.04422738,0.04374179,0.04473783,0.04657357,0.05265909,0.07405585,0.1180161,0.1912985,0.2967306,0.4207436,0.5335483,0.6117773,0.6565375,0.684271,0.7010132,0.7136733,0.7242471,0.7308453,0.7345906,0.73575,0.7403402,0.7413771,0.7457341,0.7332543,0.7158173,0.6973093,0.6927908
0.09242373,0.07150086,0.0531638,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.109737,0.1815569,0.2828853,0.3957641,0.4896193,0.5495433,0.5867705,0.608387,0.6237852,0.6349721,0.6456977,0.6478768,0.6547038,0.6555109,0.6565027,0.6625497,0.6629337,0.6542858,0.6374233,0.6226213,0.6085643
0.08815094,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05895276,0.1032735,0.1747822,0.271915,0.3769865,0.4639695,0.5213839,0.5545443,0.5730898,0.5864134,0.5955565,0.6042563,0.6094796,0.61229,0.6098719,0.6107344,0.6154757,0.621298,0.6120678,0.6071954,0.5830586,0.5652166
0.05547806,0.05290883,0.04885583,0.04210958,0.04012942,0.03932434,0.03811181,0.03709656,0.03742815,0.03639766,0.03641858,0.03524495,0.03553102,0.03585501,0.03616012,0.03565074,0.03561498,0.03645138,0.03740389,0.03925317,0.04268759,0.05084402,0.07082025,0.1130422,0.1762425,0.241049,0.2929756,0.3304926,0.3587113,0.3828477,0.4108643,0.4345714,0.4618732,0.4873024,0.5107766,0.5290711,0.536593,0.5311162,0.5340532,0.5194178,0.4936609
0.04331064,0.04021212,0.03441564,0.03026423,0.02836019,0.02892201,0.0327,0.03412399,0.034238,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03231206,0.03202974,0.03223907,0.03200113,0.0327113,0.0346512,0.03840369,0.04720459,0.06525094,0.09542735,0.1299486,0.1672123,0.2007862,0.2249825,0.2435713,0.259338,0.2799014,0.3012247,0.3207347,0.3428122,0.3637917,0.3827097,0.3976409,0.4039752,0.3940475,0.3928325,0.3871194
0.03698996,0.03910907,0.03441564,0.03026423,0.02836019,0.02892201,0.03040071,0.02871894,0.02825044,0.02843897,0.02785883,0.02716718,0.02718436,0.02749087,0.02773084,0.02700562,0.02710617,0.02790611,0.02856552,0.03045481,0.03403195,0.04157259,0.06009131,0.09085091,0.127485,0.1614828,0.1883031,0.2075335,0.2226859,0.2364091,0.2538615,0.2696895,0.2912583,0.3083781,0.3311569,0.3458125,0.3582717,0.3656686,0.3644251,0.3535862,0.3398772
0.04331064,0.04021212,0.03441564,0.03026423,0.02836019,0.02892201,0.0327,0.03412399,0.034238,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03231206,0.03202974,0.03223907,0.03200113,0.0327113,0.0346512,0.03840369,0.04720459,0.06525094,0.09542735,0.1299486,0.1672123,0.2007862,0.2249825,0.2435713,0.259338,0.2799014,0.3012247,0.3207347,0.3428122,0.3637917,0.3827097,0.3976409,0.4039752,0.3940475,0.3928325,0.3871194
0.03698996,0.03910907,0.03441564,0.03026423,0.02836019,0.02892201,0.03040071,0.02871894,0.02825044,0.02843897,0.02785883,0.02716718,0.02718436,0.02749087,0.02773084,0.02700562,0.02710617,0.02790611,0.02856552,0.03045481,0.03403195,0.04157259,0.06009131,0.09085091,0.127485,0.1614828,0.1883031,0.2075335,0.2226859,0.2364091,0.2538615,0.2696895,0.2912583,0.3083781,0.3311569,0.3458125,0.3582717,0.3656686,0.3644251,0.3535862,0.3398772
0.03698996,0.03910907,0.03441564,0.03026423,0.02836019,0.02892201,0.03040071,0.02871894,0.02825044,0.02843897,0.02785883,0.02716718,0.02718436,0.02749087,0.02773084,0.02700562,0.02710617,0.02790611,0.02856552,0.03045481,0.03403195,0.04157259,0.06009131,0.09085091,0.127485,0.1614828,0.1883031,0.2075335,0.2226859,0.2364091,0.2538615,0.2696895,0.2912583,0.3083781,0.3311569,0.3458125,0.3582717,0.3656686,0.3644251,0.3535862,0.3398772
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03871171,0.03879991,0.03899963,0.03842162,0.03853456,0.03957367,0.04023793,0.04071519,0.0416547,0.04335536,0.04640397,0.0514995,0.05867278,0.06764765,0.07871964,0.09113009,0.1035186,0.1160162,0.1274877,0.1399543,0.1531708,0.1678953,0.1823859,0.1985129,0.2147814,0.2321038,0.2475065,0.2485722,0.2590703,0.2540132,0.2447079,0.2233355,0.203266
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1027353,0.1143828,0.1268343,0.1388558,0.1526482,0.1645957,0.1805994,0.1955037,0.2119472,0.2266973,0.2348985,0.2386465,0.2294745,0.221604,0.2022363,0.1802042
0.02799942,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1109394,0.1193492,0.1275858,0.1356598,0.1452967,0.1549508,0.1674591,0.1809112,0.1901399,0.1974051,0.20023,0.1915534,0.1811333,0.1653003,0.1436198
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1111615,0.1206598,0.13018,0.1413957,0.1524665,0.1654548,0.1771352,0.1953452,0.2070823,0.2113869,0.2157779,0.2089932,0.2008133,0.1839752,0.1603734
0.02799942,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1109394,0.1193492,0.1275858,0.1356598,0.1452967,0.1549508,0.1674591,0.1809112,0.1901399,0.1974051,0.20023,0.1915534,0.1811333,0.1653003,0.1436198
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.02799942,0.03251515,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07655257,0.0843727,0.09047606,0.09636443,0.103246,0.1093394,0.1157008,0.122795,0.1296192,0.1365953,0.1446415,0.1547705,0.1596588,0.1551941,0.1503969,0.140337,0.1250856,0.1021997
0.02799942,0.03251515,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07655257,0.0843727,0.09047606,0.09636443,0.103246,0.1093394,0.1157008,0.122795,0.1296192,0.1365953,0.1446415,0.1547705,0.1596588,0.1551941,0.1503969,0.140337,0.1250856,0.1021997
0.3256871,0.2647902,0.1328101,0.06763612,0.04852616,0.04812355,0.04824636,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5859221,0.6754508,0.7174327,0.7425795,0.7638457,0.7839098,0.8035302,0.8161561,0.8293147,0.8418751,0.8493713,0.8577081,0.866417,0.8732144,0.8821438,0.8883717,0.8949755,0.8971773,0.9023625,0.9070404,0.9088047,0.9165742,0.9111844,0.9127939,0.9063982,0.9046951,0.8918044,0.896875
0.338274,0.2647902,0.1328101,0.06861715,0.04852616,0.04812355,0.04894176,0.04449917,0.04915225,0.06586622,0.125673,0.2675159,0.4567538,0.622975,0.70782,0.7480959,0.7701431,0.7896075,0.8069727,0.8234644,0.833007,0.845907,0.8543584,0.8593889,0.8654752,0.8753403,0.8816875,0.8875186,0.8919189,0.8980488,0.9034901,0.9074666,0.9075872,0.9088047,0.9211277,0.9113182,0.9127939,0.9133941,0.907888,0.8918044,0.896875
0.3256871,0.2647902,0.1328101,0.06763612,0.04852616,0.04812355,0.04824636,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5859221,0.6754508,0.7174327,0.7425795,0.7638457,0.7839098,0.8035302,0.8161561,0.8293147,0.8418751,0.8493713,0.8577081,0.866417,0.8732144,0.8821438,0.8883717,0.8949755,0.8971773,0.9023625,0.9070404,0.9088047,0.9165742,0.9111844,0.9127939,0.9063982,0.9046951,0.8918044,0.896875
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.2043484,0.1653702,0.09787724,0.05854969,0.04758273,0.04739714,0.04621936,0.04397726,0.04599801,0.0506005,0.05853848,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6198808,0.6622671,0.6844469,0.7009029,0.7121771,0.7239288,0.7297392,0.7419894,0.7507843,0.7583686,0.7646272,0.7724702,0.7791399,0.7866538,0.7868868,0.7870012,0.794807,0.7927728,0.7955254,0.7879575,0.7836528,0.7583629
0.2017675,0.1632528,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6521291,0.6744849,0.6886081,0.7002399,0.7091235,0.7154166,0.7264529,0.7340719,0.7414246,0.7493578,0.7554816,0.7623242,0.7668918,0.7664211,0.7647237,0.7723443,0.7668204,0.7649751,0.7656094,0.7600873,0.741219
0.2017675,0.1631197,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6508981,0.6711254,0.6835052,0.6931059,0.701888,0.7061822,0.7169389,0.7214262,0.7277361,0.732929,0.7406287,0.7468844,0.7488837,0.7523865,0.7514381,0.7562019,0.750147,0.7525352,0.7505775,0.7428053,0.7195476
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.1187986,0.09531173,0.0678957,0.04991981,0.04398308,0.04535895,0.04788919,0.04901615,0.05026438,0.05220531,0.05490608,0.05752467,0.06202832,0.06773348,0.07772156,0.09638441,0.12439,0.165619,0.2213421,0.286461,0.3484519,0.4003468,0.4361061,0.4577075,0.4709428,0.4826406,0.4932584,0.5052879,0.5198355,0.5363634,0.5523737,0.5691349,0.5879929,0.6093961,0.6303486,0.6391755,0.6475665,0.6448969,0.6467033,0.6260586,0.604456
0.103644,0.08978177,0.0642008,0.04971046,0.04398308,0.04535895,0.04762417,0.04802525,0.04860538,0.05017666,0.05242467,0.05505395,0.05837958,0.06340877,0.07159121,0.08506746,0.1066778,0.1412821,0.1882867,0.245779,0.3045931,0.3528728,0.3874935,0.4095839,0.4235984,0.434921,0.4442252,0.4570994,0.4699833,0.4858623,0.5041273,0.5200379,0.5423174,0.5636481,0.5878009,0.6005002,0.6124267,0.6147877,0.5993796,0.5937122,0.5777023
0.09123497,0.08382899,0.05424032,0.0439273,0.04171751,0.04263821,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06017205,0.06693642,0.0791439,0.09640718,0.118865,0.1518713,0.1922601,0.2356822,0.2734491,0.3010676,0.3185166,0.3293644,0.3375053,0.3452638,0.3547836,0.3657967,0.3800128,0.397589,0.4150547,0.4339866,0.4583073,0.4825358,0.4995272,0.5111985,0.5091003,0.5023319,0.4932884,0.4806882
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.07360313,0.06972225,0.05424032,0.04195397,0.03967949,0.04151806,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2451842,0.2709195,0.2868745,0.2962575,0.3046905,0.311336,0.31931,0.3303685,0.343116,0.3587149,0.3742462,0.3952179,0.4168245,0.4424726,0.4617429,0.4761166,0.4702747,0.4703312,0.4439467,0.4364604
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04207764,0.04170315,0.0421561,0.04239535,0.04514472,0.04550234,0.04899653,0.05494541,0.06088728,0.07216016,0.08738005,0.1064452,0.1307868,0.1593559,0.1871139,0.2089619,0.2225753,0.2295783,0.234785,0.2375982,0.2386452,0.2420313,0.2460119,0.2512662,0.2582471,0.265431,0.2761698,0.2895811,0.3042389,0.3144759,0.3162886,0.3216982,0.3115309,0.2971672,0.301649
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.03522424,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05091116,0.05785872,0.06540854,0.07078432,0.07036105,0.06529416,0.05545693,0.04608702,0.03935792,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03228582,0.03223388,0.03477632,0.03036696,0.03067352,0.02705483,0.0292248,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.03684201,0.0375239,0.03682642,0.03783107,0.03936831,0.04346152,0.0481722,0.05303629,0.05618916,0.05671857,0.05489563,0.05107678,0.04614886,0.04134965,0.03724174,0.0345673,0.03289176,0.03268021,0.03188502,0.03135984,0.03118163,0.03145184,0.03189683,0.03105709,0.03192791,0.03064012,0.03231289,0.03021698,0.02732487,0.02427142,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.1255149,0.1123889,0.1125138,0.1188718,0.1351969,0.1601587,0.2032311,0.262961,0.2960578,0.3051834,0.2882686,0.2488342,0.2007978,0.1504029,0.1074363,0.07629816,0.05749425,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.04850635,0.0642662,0.07863406,0.0989053
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1598791,0.2108677,0.2388925,0.245027,0.230154,0.1962056,0.1570361,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1598791,0.2108677,0.2388925,0.245027,0.230154,0.1962056,0.1570361,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.2688843,0.2966235,0.355792,0.3874382,0.4227129,0.4531021,0.4735695,0.4846978,0.4723294,0.4274095,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2881324,0.293884,0.2844844,0.2639519
0.23281,0.2629214,0.3033982,0.3365765,0.3649327,0.3924498,0.4228696,0.4408889,0.4276503,0.3830844,0.316811,0.2462621,0.1880809,0.1428983,0.1095021,0.0870896,0.07178473,0.06123223,0.05351827,0.04896898,0.04586323,0.04472085,0.04363124,0.04433017,0.04528828,0.04710633,0.05058809,0.05406139,0.06078539,0.06885105,0.08276077,0.09865396,0.1194209,0.1482021,0.1778257,0.2060579,0.2336635,0.2485619,0.2453588,0.2478737,0.218082
0.249936,0.2873855,0.3319248,0.3685561,0.3991917,0.4274658,0.4504519,0.464,0.4495569,0.4052133,0.3344162,0.26236,0.2013344,0.1537295,0.1182112,0.09350131,0.07618196,0.06507402,0.05627452,0.05110269,0.0486234,0.04690589,0.04643233,0.04653673,0.04771746,0.05011172,0.05300015,0.05812944,0.06520638,0.07440205,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2279973,0.2534725,0.2746075,0.282062,0.2705893,0.2598407
0.23281,0.2629214,0.3033982,0.3365765,0.3649327,0.3924498,0.4228696,0.4408889,0.4276503,0.3830844,0.316811,0.2462621,0.1880809,0.1428983,0.1095021,0.0870896,0.07178473,0.06123223,0.05351827,0.04896898,0.04586323,0.04472085,0.04363124,0.04433017,0.04528828,0.04710633,0.05058809,0.05406139,0.06078539,0.06885105,0.08276077,0.09865396,0.1194209,0.1482021,0.1778257,0.2060579,0.2336635,0.2485619,0.2453588,0.2478737,0.218082
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2124394,0.2454584,0.2890945,0.3236107,0.3512245,0.3769726,0.3978861,0.4104188,0.3950364,0.3519218,0.2866948,0.2215002,0.1689024,0.1291373,0.09858607,0.07819202,0.06423817,0.0549309,0.04838246,0.04448429,0.04187209,0.04137757,0.0404856,0.04062822,0.0414276,0.04276139,0.04549986,0.04850652,0.05426901,0.06207659,0.07334786,0.08627859,0.1075779,0.1303608,0.1583878,0.1865528,0.2128945,0.2253614,0.2280078,0.2274841,0.218082
0.053046,0.0613562,0.06441329,0.07021084,0.08147339,0.09702184,0.1143275,0.1227319,0.1142039,0.0893453,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.04996867,0.05863305,0.05710107,0.05186882
0.05018153,0.05582905,0.06022081,0.06276968,0.06882717,0.07988303,0.09664762,0.1054844,0.1003865,0.08319592,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.0478667,0.05243737,0.04764706,0.04059133
0.053046,0.0613562,0.06441329,0.07021084,0.08147339,0.09702184,0.1143275,0.1227319,0.1142039,0.0893453,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.04996867,0.05863305,0.05710107,0.05186882
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388792,0.01427863,0.01428684,0.01473639,0.01407972,0.01478593,0.01415828,0.01333504,0.01015423,0.01129939,0.008969994,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388431,0.01404165,0.01428597,0.01473639,0.01407972,0.01478593,0.01399215,0.01333504,0.01015423,0.01043132,0.008422052,0.006544536,0.005880656,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01575588,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388431,0.01404165,0.01428597,0.01473639,0.01407972,0.01478593,0.01399215,0.01333504,0.01015423,0.01043132,0.008422052,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388431,0.01404165,0.01428597,0.01473639,0.01407972,0.01478593,0.01399215,0.01333504,0.01015423,0.01043132,0.008422052,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01155757,0.01140485,0.0129373,0.01261775,0.01278991,0.01327179,0.01260445,0.01201568,0.01354158,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01155757,0.01140485,0.0129373,0.01261775,0.01278991,0.01327179,0.01260445,0.01201568,0.01354158,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01155757,0.01140485,0.0129373,0.01261775,0.01278991,0.01327179,0.01260445,0.01201568,0.01354158,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.02610256,0.02633768,0.03372069,0.03514814,0.03645788,0.03638149,0.03551312,0.03419981,0.03431012,0.03382083,0.03326973,0.03195755,0.03297979,0.033067,0.03390122,0.03405941,0.03358378,0.03360228,0.03329552,0.03297588,0.03321194,0.03309384,0.0324454,0.03279608,0.0327869,0.03224134,0.03168137,0.03153465,0.03093756,0.03077837,0.03092253,0.02991755,0.03007751,0.0290844,0.03013119,0.03025267,0.02770466,0.02361524,0.0169911,0.01518906,0.01107439
0.02610256,0.02633768,0.03089256,0.03410266,0.03427854,0.03391854,0.03250088,0.03116542,0.03098953,0.03093294,0.02990823,0.02927203,0.02907149,0.02944773,0.03011714,0.03031323,0.03081414,0.03026041,0.03042094,0.02996615,0.03005626,0.02950218,0.02924609,0.0289967,0.02960713,0.02944058,0.02882713,0.02868621,0.02841111,0.0285566,0.02857285,0.02696255,0.02715288,0.02673286,0.02732999,0.02838171,0.02594957,0.02026824,0.0125819,0.009682786,0.01107439
0.01051774,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02489323,0.02410646,0.02301902,0.02198064,0.02204595,0.0226095,0.02311479,0.02321929,0.02339581,0.02371418,0.02328381,0.02299368,0.02319173,0.02303656,0.02353589,0.02284114,0.02285583,0.02272309,0.02273718,0.02273991,0.02273455,0.02264393,0.02181389,0.02113987,0.02042363,0.0206233,0.01874162,0.01950913,0.01832734,0.01610775,0.01396865,0.0125819,0.00940229,0.01107439
0.7057671,0.6789532,0.6330914,0.626026,0.6333256,0.6543696,0.6791312,0.6927065,0.7040098,0.717177,0.7253084,0.7354802,0.7451338,0.7565748,0.7633821,0.7692696,0.7764326,0.7820473,0.7899704,0.7936723,0.798737,0.7998063,0.8050102,0.8084641,0.8091791,0.8103862,0.8095345,0.8034207,0.783114,0.7479276,0.7510773,0.7358234,0.720413,0.706217,0.6971353,0.6917403,0.7218378,0.7749033,0.8044812,0.8170788,0.8280656
0.7057671,0.6743922,0.6330914,0.626026,0.6333256,0.6543696,0.6756617,0.6886538,0.6991599,0.7080553,0.717,0.7241989,0.7320629,0.741634,0.7486436,0.7558788,0.7596835,0.7642507,0.7712761,0.7756853,0.779808,0.7851902,0.7880225,0.7912309,0.7914649,0.7916477,0.7888529,0.7819627,0.7632879,0.7284831,0.7263598,0.7107272,0.6948092,0.6860675,0.6738869,0.6736722,0.6955235,0.7473829,0.7920871,0.7957917,0.8046384
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.7057671,0.6743922,0.6330914,0.626026,0.6333256,0.6543696,0.6756617,0.6886538,0.6991599,0.7080553,0.717,0.7241989,0.7320629,0.741634,0.7486436,0.7558788,0.7596835,0.7642507,0.7712761,0.7756853,0.779808,0.7851902,0.7880225,0.7912309,0.7914649,0.7916477,0.7888529,0.7819627,0.7632879,0.7284831,0.7263598,0.7107272,0.6948092,0.6860675,0.6738869,0.6736722,0.6955235,0.7473829,0.7920871,0.7957917,0.8046384
0.701324,0.6697941,0.6322893,0.6234467,0.6318558,0.6491181,0.6713402,0.6875738,0.6975632,0.7067397,0.7135036,0.7221062,0.729415,0.7396819,0.7469515,0.7493986,0.7563204,0.7610223,0.7690587,0.7710507,0.7761879,0.7784992,0.7829866,0.7875262,0.787004,0.7846546,0.7857192,0.7791624,0.7608171,0.7255764,0.7256097,0.7107272,0.6940048,0.6852625,0.6738869,0.6650416,0.6955235,0.7473829,0.7823972,0.7957917,0.7900787
0.6786176,0.6661699,0.6278442,0.6214471,0.6289864,0.6474142,0.6653957,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7694826
0.656487,0.6517852,0.6120933,0.6130379,0.622285,0.6396629,0.6490369,0.6541502,0.6643139,0.6747192,0.6799372,0.6864796,0.6910263,0.697702,0.7033353,0.7091269,0.712886,0.7164083,0.7229369,0.72484,0.7280718,0.7309202,0.735715,0.7357751,0.7349899,0.7359937,0.7324086,0.724634,0.7063811,0.6766566,0.673669,0.6603974,0.6423274,0.6334497,0.6269762,0.623164,0.6426942,0.6872594,0.7020847,0.7221673,0.7229087
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.656487,0.6517852,0.6120933,0.6130379,0.622285,0.6396629,0.6490369,0.6541502,0.6643139,0.6747192,0.6799372,0.6864796,0.6910263,0.697702,0.7033353,0.7091269,0.712886,0.7164083,0.7229369,0.72484,0.7280718,0.7309202,0.735715,0.7357751,0.7349899,0.7359937,0.7324086,0.724634,0.7063811,0.6766566,0.673669,0.6603974,0.6423274,0.6334497,0.6269762,0.623164,0.6426942,0.6872594,0.7020847,0.7221673,0.7229087


==> anc/NTU_WPSM_dataset/MQ_train_1956_Y_ok.csv <==
380,390,400,410,420,430,440,450,460,470,480,490,500,510,520,530,540,550,560,570,580,590,600,610,620,630,640,650,660,670,680,690,700,710,720,730,740,750,760,770,780
0.06560231,0.05262405,0.0509915,0.04729792,0.04521362,0.04366094,0.03983136,0.03799702,0.03733605,0.0373996,0.03668326,0.03737817,0.03753683,0.03651173,0.03598681,0.03610095,0.0370285,0.03785786,0.04054243,0.04879953,0.06661623,0.09910954,0.1469479,0.205431,0.2675831,0.328567,0.377254,0.4146585,0.4406305,0.4627566,0.4840921,0.504714,0.5246077,0.5437141,0.5572284,0.5726403,0.5783055,0.5714425,0.5707547,0.5662541,0.5340933
0.05767049,0.05857621,0.04819729,0.04555589,0.04398954,0.04409067,0.04153863,0.03925723,0.03945338,0.03940901,0.0398386,0.03960321,0.03976782,0.03995498,0.04053688,0.0408668,0.0419761,0.04367362,0.04870928,0.0626877,0.08806355,0.1220755,0.1609816,0.2002032,0.233349,0.2620138,0.2851866,0.3084624,0.331634,0.3542628,0.3764305,0.3976809,0.418691,0.439341,0.4567968,0.4689904,0.4693273,0.4618758,0.456659,0.4259558,0.4043021
0.1119899,0.08543779,0.06305657,0.04683875,0.0420296,0.04217257,0.04145257,0.04065041,0.04345784,0.04781278,0.05378349,0.05498196,0.05564988,0.05562111,0.05490672,0.0531909,0.05317035,0.05444431,0.06360167,0.09323064,0.1529699,0.2459777,0.3761988,0.5140747,0.6118075,0.6657059,0.6909965,0.7110913,0.7236484,0.7334082,0.7399755,0.7428101,0.7449759,0.7488742,0.746715,0.7428975,0.7463316,0.738185,0.7202776,0.7073783,0.6876476
0.1218147,0.1034004,0.0695229,0.05300333,0.04769569,0.04628064,0.04506394,0.04239267,0.04344851,0.04545756,0.04857198,0.05141256,0.05360481,0.05627688,0.05882037,0.06189639,0.06243139,0.063984,0.07417469,0.107584,0.1722442,0.2719992,0.4079401,0.5461566,0.6412006,0.6924293,0.7170335,0.7360283,0.7520953,0.7614766,0.769579,0.774099,0.7748202,0.7794169,0.7767364,0.7802448,0.7753696,0.7646075,0.7546444,0.7449735,0.7261688
0.08574202,0.07113571,0.0546138,0.04217742,0.03864671,0.04013761,0.03952585,0.03900232,0.03919914,0.04024299,0.04017302,0.04098892,0.04039402,0.04151618,0.04105072,0.04124422,0.04247164,0.04491319,0.05233957,0.07666716,0.1289281,0.2152002,0.3242052,0.4173487,0.4699667,0.4991265,0.5134985,0.5282953,0.5425903,0.5598676,0.5743448,0.5882927,0.6016865,0.6165929,0.6311855,0.6435363,0.648631,0.6470451,0.6345244,0.6219014,0.5958589
0.02181551,0.03356224,0.03917441,0.04062665,0.04165267,0.04156653,0.04011878,0.03921501,0.03948899,0.03957631,0.03872132,0.03878543,0.03995388,0.04096721,0.04257279,0.04277461,0.04258904,0.04411005,0.05029765,0.06765039,0.09405457,0.1098752,0.1014432,0.08170651,0.06760053,0.06082515,0.05505724,0.05133644,0.04933144,0.0493843,0.05097473,0.05228094,0.05678255,0.06066289,0.05836209,0.0602069,0.05655746,0.0568409,0.06194656,0.06063619,0.07259669
0.03293477,0.03225226,0.04380961,0.04640916,0.04619136,0.04462517,0.04213666,0.04000787,0.03944528,0.03878145,0.03752623,0.03682734,0.03649848,0.03709461,0.03753056,0.03808164,0.03784156,0.03863398,0.04150432,0.04799989,0.05318351,0.05474229,0.0531295,0.05191669,0.05118737,0.05257876,0.05515503,0.0586754,0.06070129,0.05984445,0.0572977,0.05536148,0.05537808,0.06015135,0.06666231,0.07460708,0.08626588,0.1084381,0.1410057,0.1831204,0.2089938
0.04063095,0.05265868,0.07887779,0.08529926,0.08188344,0.07556803,0.06872693,0.06426208,0.06125947,0.05790082,0.05510797,0.05113263,0.04787384,0.04572345,0.04359017,0.04008157,0.03793161,0.03689833,0.03659633,0.03826877,0.03872304,0.03829252,0.03754477,0.03689019,0.03649137,0.03704735,0.03777783,0.03930527,0.04162033,0.04593931,0.04982155,0.05609481,0.06820841,0.08349576,0.1023735,0.1249694,0.1430589,0.1517827,0.167004,0.1654495,0.1556458
0.0192939,0.02465563,0.04260498,0.04198378,0.04178536,0.04166311,0.03974845,0.03790983,0.03792621,0.037043,0.03532534,0.03402493,0.0344127,0.03341154,0.03272513,0.03271479,0.03221956,0.03279037,0.03332332,0.03517153,0.0359458,0.03537337,0.03451105,0.03384052,0.03364171,0.03400443,0.03375382,0.03364335,0.03425589,0.03583089,0.03903324,0.04182181,0.04775647,0.05721248,0.07350606,0.09421815,0.1128442,0.1223208,0.1462341,0.1434739,0.1417134
0.01028693,0.01666024,0.02287709,0.02867102,0.02994184,0.0285554,0.02581309,0.02488744,0.02392478,0.02304984,0.02165887,0.02077684,0.02097787,0.02049703,0.02013231,0.02007622,0.02002645,0.02014642,0.01999639,0.02035447,0.02059419,0.02045782,0.02016411,0.0205202,0.02066089,0.02155445,0.02216873,0.02326114,0.02436773,0.02541509,0.02565697,0.02590849,0.0257185,0.02620906,0.02633502,0.02571968,0.02477936,0.02177321,0.02094912,0.01986407,0.008493093
0.202604,0.2103749,0.2078448,0.196889,0.1793649,0.1653162,0.148661,0.1379799,0.1317453,0.1286913,0.1266288,0.126127,0.1244835,0.1238769,0.1239004,0.1233676,0.1218844,0.1238534,0.1429231,0.1940852,0.2782899,0.3822764,0.4908358,0.5853205,0.6469486,0.677775,0.6899768,0.6951426,0.6901031,0.6712061,0.6710785,0.6622317,0.6470833,0.6335759,0.6272513,0.6205464,0.6393887,0.6740113,0.6722966,0.6721664,0.6670553
0.04468292,0.04528445,0.04489776,0.04599628,0.04542747,0.04450866,0.04020944,0.03726849,0.03715358,0.03657299,0.03648594,0.03702117,0.03716915,0.03757465,0.0386792,0.03865168,0.03934885,0.04075835,0.0424653,0.04614351,0.05517583,0.07483272,0.1050174,0.1393682,0.1742666,0.2090442,0.2384991,0.2659684,0.2902006,0.314581,0.3395874,0.3652287,0.3885228,0.4112205,0.4311335,0.4500352,0.4546601,0.4384835,0.4246046,0.4117823,0.3916243
0.09699932,0.09130224,0.06289787,0.05426758,0.05004037,0.04956128,0.04625015,0.04448703,0.04946133,0.05847157,0.07306636,0.09098578,0.1005831,0.09887418,0.09508549,0.08984452,0.0837577,0.07719126,0.07455492,0.08366439,0.1143791,0.1801436,0.27032,0.3591962,0.4393929,0.5071376,0.5537542,0.5887487,0.6127127,0.6316355,0.6520067,0.6666666,0.6797395,0.6915032,0.7003014,0.7109489,0.7175002,0.7014381,0.6837546,0.6648257,0.653147
0.1060436,0.09087413,0.06730788,0.05334278,0.04898683,0.04865644,0.04535135,0.04252335,0.04340959,0.04618103,0.05055541,0.05582079,0.0633468,0.06940654,0.08103283,0.09520617,0.09862237,0.0941031,0.09145611,0.101063,0.1349444,0.2040598,0.2913829,0.3733366,0.4450293,0.5054061,0.5492734,0.5805226,0.6024462,0.6221647,0.641789,0.6564211,0.6719008,0.6851199,0.6916866,0.7029473,0.7104078,0.6925899,0.6812977,0.6687814,0.649846
0.07150038,0.06180862,0.05215523,0.04722394,0.0462361,0.04738432,0.0466257,0.04559664,0.04646381,0.04710075,0.04621362,0.04580223,0.04776947,0.04878533,0.04933933,0.05098876,0.05079813,0.05042171,0.05172705,0.05813225,0.07938523,0.1289345,0.1980404,0.2603314,0.3166306,0.3613626,0.394306,0.4193245,0.4400166,0.4573241,0.4780574,0.5011995,0.5213897,0.5438144,0.5637362,0.5790733,0.5922432,0.5826746,0.5728752,0.5599223,0.5480182
0.02305574,0.0296858,0.04065056,0.04244877,0.04372461,0.04317233,0.04033705,0.03867751,0.03939058,0.04015174,0.039801,0.0395155,0.04158814,0.04546073,0.04838877,0.04958715,0.04957844,0.04838227,0.04737463,0.0500229,0.05788471,0.06487957,0.06023273,0.05083506,0.04492578,0.04195387,0.04029386,0.03886719,0.03781273,0.03807373,0.03984111,0.04188861,0.04263597,0.04662621,0.04857843,0.04853757,0.05003963,0.04856815,0.05044065,0.06613814,0.06649061
0.03622522,0.04881669,0.06573412,0.0743694,0.07594313,0.07376463,0.07037358,0.06900494,0.06716159,0.06470036,0.06166815,0.0586165,0.05380313,0.05090261,0.04728474,0.04440586,0.04163593,0.03896797,0.03827499,0.03873991,0.03869642,0.0391768,0.03884402,0.03862913,0.03984607,0.04064934,0.04211174,0.04377124,0.04571218,0.04613098,0.0447851,0.0433864,0.04435412,0.04689091,0.05523172,0.06377578,0.07989579,0.104742,0.1332033,0.1567913,0.1897262
0.06274925,0.09640635,0.1220621,0.1391606,0.1425366,0.1405854,0.1341539,0.1287672,0.1233088,0.1138135,0.1003086,0.08464896,0.07082657,0.05995185,0.05139814,0.04687989,0.04293657,0.04032917,0.03876091,0.03774474,0.03722501,0.03721271,0.03625792,0.03631544,0.03691235,0.03665204,0.0374894,0.03844434,0.03957125,0.04162701,0.04508412,0.05002894,0.05733911,0.06971403,0.08796567,0.1060404,0.135408,0.1427313,0.1546293,0.160773,0.1656682
0.02855175,0.03447901,0.04998735,0.05584983,0.05620411,0.05618492,0.0545818,0.0524364,0.05052927,0.0472504,0.04397589,0.03956867,0.03592052,0.03471887,0.03471831,0.03401688,0.03379409,0.03353092,0.03317025,0.03302565,0.0330012,0.03284719,0.03221327,0.03207042,0.03240034,0.03248547,0.03196958,0.03225032,0.0326347,0.03243555,0.03263098,0.03444779,0.03730975,0.04328734,0.06016348,0.0772912,0.1003053,0.1202685,0.1309223,0.1353488,0.1262382
0.009168918,0.0177739,0.02435711,0.03167098,0.03201777,0.03112662,0.02936975,0.02800117,0.02726309,0.02635896,0.02430344,0.02287973,0.02348977,0.02306278,0.02314114,0.02304166,0.02187073,0.02181945,0.02140124,0.0213337,0.02112603,0.02086534,0.02091595,0.02056148,0.02058972,0.02127277,0.02102787,0.02199294,0.02282338,0.02325794,0.02369779,0.02387299,0.02341277,0.02266862,0.02487811,0.02419805,0.02568335,0.01653644,0.008868862,0.00692016,0.003426395
0.02353016,0.02925999,0.03434284,0.03921989,0.04030232,0.03936153,0.03387339,0.02994587,0.02941339,0.02900749,0.02772321,0.02692641,0.02766726,0.02750868,0.02815268,0.02879705,0.02876083,0.02833405,0.02853265,0.02895218,0.02855576,0.02869971,0.02781543,0.02798364,0.02817683,0.02806815,0.02742458,0.02763966,0.02735254,0.02730072,0.02702879,0.02627889,0.02485288,0.0251527,0.02534771,0.02307225,0.02114295,0.01667171,0.0157661,0.0089516,0.01508867
0.2667747,0.2760992,0.2890356,0.2929555,0.2823991,0.2733338,0.2605994,0.253216,0.2483618,0.2434356,0.2358906,0.226181,0.2154936,0.2029933,0.1948707,0.1887497,0.1798913,0.1690215,0.1651991,0.1842762,0.2369434,0.3178103,0.4035504,0.4681124,0.5194979,0.5596576,0.5858192,0.6033024,0.609227,0.6015062,0.6105584,0.6121174,0.6009466,0.5965419,0.5947866,0.5940743,0.6150147,0.6291933,0.6367566,0.6366532,0.6112719
0.1040295,0.09166379,0.06592605,0.04769314,0.04407022,0.04535451,0.04629587,0.0470408,0.05047893,0.05745584,0.06582857,0.07591888,0.08069031,0.08469098,0.08691259,0.090143,0.09589036,0.1073203,0.1261594,0.1560077,0.1969427,0.2473497,0.2980629,0.3467654,0.3878957,0.4240609,0.4530449,0.4798808,0.506176,0.531855,0.5570529,0.5775476,0.5985181,0.617576,0.6367406,0.6442513,0.6502363,0.6280634,0.6071066,0.5963361,0.5620293
0.09782839,0.08563874,0.06064064,0.05171889,0.04720681,0.04699249,0.04403743,0.0413553,0.04256157,0.04502124,0.04807668,0.05292792,0.05907321,0.06506214,0.07450769,0.08937649,0.1017092,0.1167135,0.1377048,0.1690936,0.2079033,0.2534598,0.2980654,0.339869,0.3762019,0.4054128,0.4300336,0.4560048,0.4783744,0.5022604,0.5231223,0.5429365,0.5606013,0.5806591,0.5942842,0.6032079,0.6099728,0.5927659,0.5763944,0.5531118,0.5314664
0.07628903,0.07122149,0.05473786,0.04442436,0.04271892,0.04318053,0.04286541,0.04166489,0.04246777,0.0432958,0.04375497,0.04514947,0.04520187,0.0473958,0.04925146,0.05243904,0.05724559,0.06606841,0.08283989,0.1112363,0.1507604,0.1975718,0.2444813,0.2853169,0.3168219,0.3433621,0.3654405,0.3861884,0.4071867,0.4276109,0.4500595,0.473761,0.496785,0.5179391,0.5410384,0.5607421,0.5691139,0.5528148,0.5377138,0.5221703,0.5168142
0.02773211,0.02883998,0.03349041,0.03577228,0.03783043,0.03779288,0.03808962,0.037564,0.03840581,0.03875534,0.03976031,0.03936636,0.0414976,0.04526597,0.04711223,0.05058619,0.05373886,0.05962652,0.06760624,0.07853879,0.08657257,0.08319358,0.069718,0.05592139,0.04849613,0.04447781,0.04216278,0.04014357,0.03915998,0.03958181,0.04041792,0.04232462,0.04655943,0.04923528,0.04972478,0.04976445,0.05054336,0.04783788,0.0481595,0.05766169,0.05561994
0.02518783,0.03859436,0.03724231,0.04186446,0.04363743,0.04357635,0.04328571,0.04251317,0.04307475,0.0432939,0.04279951,0.04260359,0.04376456,0.04516612,0.04627642,0.04616311,0.04635481,0.04549369,0.04349607,0.04236356,0.04171863,0.04124278,0.04047053,0.04035159,0.04075528,0.04150642,0.04316237,0.04552115,0.04666645,0.04671522,0.04518847,0.04422921,0.04471025,0.04620289,0.05523854,0.06197316,0.07637837,0.09435452,0.1242004,0.1464475,0.1708375
0.04897059,0.04652719,0.05713098,0.06126873,0.06331522,0.06559177,0.06765808,0.07014943,0.07181182,0.07296834,0.07126173,0.06790519,0.06419609,0.0598344,0.05401153,0.05085632,0.047451,0.04540706,0.04337903,0.04205193,0.04141553,0.04171968,0.04057452,0.0400154,0.04039837,0.04045453,0.04100307,0.04202587,0.04300012,0.04519424,0.04842743,0.05395651,0.06098404,0.07147905,0.08839395,0.1047069,0.1291227,0.1361963,0.1387746,0.1379302,0.1310773
0.02021027,0.02938361,0.03891426,0.04307938,0.04510073,0.04475339,0.0421609,0.04030452,0.04038081,0.03951537,0.04011585,0.03843086,0.03774491,0.03650755,0.03590937,0.03528913,0.03493104,0.03486511,0.03395004,0.03350116,0.03326127,0.03311099,0.03285167,0.03280548,0.03276149,0.03263543,0.03218023,0.03227604,0.03220903,0.03260104,0.0332182,0.03457058,0.03814444,0.04508097,0.06241868,0.08463082,0.1093548,0.1231742,0.134886,0.1329731,0.1255814
0.01899571,0.01344576,0.02257005,0.03068524,0.03101417,0.03041808,0.02883921,0.02628379,0.02575515,0.0249731,0.02354731,0.02249211,0.02198657,0.02215196,0.02122688,0.02105171,0.02063762,0.02056002,0.01984933,0.01964047,0.01900057,0.0190759,0.01893976,0.01917084,0.01935226,0.0201576,0.02092416,0.02174779,0.02267714,0.02301053,0.02356464,0.02390707,0.02348694,0.02421927,0.0248362,0.02286439,0.02386415,0.01420481,0.01675926,0.006290526,0.0121987
0.02732588,0.02777793,0.03041918,0.03816798,0.03936419,0.03961504,0.03762655,0.03693358,0.0370047,0.03659113,0.03585287,0.03502943,0.03558016,0.0362675,0.03681253,0.03664274,0.03632635,0.03683803,0.03646395,0.03688491,0.03672915,0.03687396,0.03614834,0.0360402,0.03603558,0.0356667,0.03564044,0.03548756,0.03469061,0.03435461,0.03411195,0.03380223,0.0333505,0.03323848,0.03535938,0.03223508,0.03317325,0.02461191,0.03087546,0.02691387,0.0305897
0.1712537,0.1559558,0.1274978,0.1141792,0.110409,0.1123729,0.1165955,0.119908,0.1259451,0.1309447,0.1349912,0.1409103,0.1450072,0.1500497,0.1559402,0.1649026,0.1784342,0.1997484,0.231929,0.2737884,0.3215928,0.3698584,0.4113778,0.4484085,0.4756639,0.4996195,0.5184861,0.5330808,0.5432305,0.5469519,0.5592548,0.5663093,0.5664992,0.5694798,0.5702193,0.5722871,0.5939326,0.5983487,0.5849988,0.5879559,0.5746366
0.04485805,0.03819343,0.0476858,0.0461368,0.04508038,0.04518429,0.04387395,0.04327847,0.04587503,0.04958495,0.05401221,0.05879602,0.06736728,0.08017746,0.09969871,0.1266981,0.1501731,0.1650936,0.1703238,0.1648901,0.1472638,0.1189729,0.08950412,0.06762972,0.05712518,0.05188604,0.04852344,0.04552163,0.04436673,0.0444377,0.04647882,0.04818916,0.05121449,0.05281318,0.05599966,0.05544656,0.05599892,0.05452029,0.05318341,0.06675975,0.05728015
0.06757139,0.05834872,0.05020041,0.04590882,0.04407275,0.04621662,0.04938024,0.05338573,0.06084802,0.0766644,0.1096909,0.1736009,0.2579871,0.2930348,0.2613116,0.1959853,0.1365136,0.09400252,0.06886401,0.05671904,0.05195386,0.04996241,0.04834727,0.0474191,0.04786405,0.04930122,0.05302259,0.05753314,0.06153765,0.06156672,0.05941442,0.05812503,0.05986527,0.06770498,0.0786233,0.09172255,0.1142464,0.1481396,0.1754952,0.210639,0.2326382
0.03855782,0.04198672,0.04799545,0.04948306,0.05002414,0.05276997,0.05589452,0.0623155,0.0730749,0.08948114,0.1129038,0.1275029,0.1173604,0.09421554,0.07385324,0.06068057,0.05289298,0.04770231,0.04391718,0.04158859,0.039952,0.03909938,0.03850999,0.03774366,0.03794696,0.03837193,0.03917737,0.04051958,0.0421929,0.04483295,0.04864475,0.05574058,0.06832331,0.08344676,0.1087199,0.1408379,0.1765291,0.2000898,0.2087136,0.217238,0.2096463
0.02700113,0.03004636,0.04090442,0.04273898,0.04398689,0.04526787,0.04615759,0.04875984,0.05533763,0.06523957,0.07889939,0.08438396,0.07466716,0.06039349,0.04991774,0.04414841,0.04078227,0.03878744,0.03701486,0.03623398,0.03557757,0.03566189,0.03437613,0.03408122,0.03382749,0.03450002,0.03397812,0.03387239,0.03429284,0.03566691,0.03669151,0.03921385,0.04379496,0.0544847,0.07426476,0.09403344,0.12039,0.1404749,0.1457362,0.1436409,0.1443745
0.0154255,0.02033547,0.02488931,0.0302141,0.02986349,0.03012573,0.03090633,0.03083045,0.03174375,0.0317222,0.03063884,0.02902017,0.02627398,0.0263478,0.02479162,0.02327751,0.02255239,0.02191896,0.02129627,0.0208764,0.02054449,0.02039938,0.02024582,0.02054272,0.02054865,0.0209224,0.02102598,0.02215001,0.02293728,0.02309703,0.02317844,0.02352621,0.02298762,0.02399423,0.0236319,0.02438816,0.02362155,0.02025203,0.01981849,0.02316526,0.00991762
0.02322629,0.02640181,0.03241975,0.03749479,0.03715936,0.03833428,0.03817034,0.03835214,0.03893393,0.0387576,0.03776221,0.03676908,0.03732139,0.03716385,0.03813288,0.03695901,0.03716637,0.03678305,0.03681264,0.03658585,0.03617026,0.03639785,0.03603197,0.03580746,0.03569551,0.03500095,0.03500893,0.03422576,0.03404089,0.03310907,0.03404238,0.03294935,0.03205536,0.0322564,0.03167525,0.03079992,0.02849842,0.02259163,0.01963218,0.01686395,0.01228185
0.3352856,0.2829099,0.1750755,0.1130682,0.1004504,0.1062835,0.1156338,0.1261279,0.1502365,0.1944382,0.263218,0.358124,0.4728547,0.5757137,0.6492604,0.6845944,0.7061446,0.7188087,0.7280418,0.7381508,0.7444447,0.7514589,0.7575118,0.7604221,0.7654922,0.7684577,0.7712518,0.7697035,0.7587114,0.7287937,0.7322386,0.7223211,0.7055654,0.6949525,0.6813724,0.6831136,0.7124159,0.7420538,0.7530679,0.7606289,0.7735726
0.04813627,0.04679213,0.046415,0.04296401,0.04257792,0.04276464,0.04285676,0.04263998,0.04421075,0.04564748,0.04787238,0.05211174,0.05907897,0.07043131,0.09194483,0.127947,0.1623405,0.1860888,0.1959002,0.1905756,0.1698265,0.1387888,0.1047285,0.07896068,0.06520698,0.05809158,0.05433954,0.05112804,0.05009398,0.05002284,0.05105066,0.05401019,0.05861323,0.06135082,0.06267168,0.06548397,0.0677858,0.05947702,0.07321949,0.07315128,0.08425657
0.03585788,0.04449636,0.04411086,0.04610819,0.04505063,0.04508955,0.04347983,0.04343641,0.0448034,0.04674734,0.05048954,0.05846285,0.07088459,0.08364409,0.1068249,0.1290968,0.115318,0.08727176,0.06566552,0.05474699,0.05022643,0.0485943,0.04662161,0.04524265,0.04568616,0.04743039,0.04950722,0.0523507,0.05516856,0.05474537,0.05290137,0.05107149,0.05162427,0.05600761,0.0622326,0.0718932,0.08716536,0.1077235,0.1266415,0.1618499,0.1888776
0.01966414,0.03114485,0.0372816,0.04269598,0.04379004,0.04360931,0.04360126,0.04309853,0.04405185,0.04528145,0.04845399,0.05213289,0.05408503,0.0552107,0.05325592,0.04911934,0.04535575,0.04262017,0.04022874,0.0393569,0.03802569,0.03737844,0.03612858,0.0359138,0.03597495,0.03615117,0.03652824,0.03675095,0.03718079,0.03780003,0.04023057,0.0432858,0.04904107,0.05806989,0.07352212,0.09350282,0.1133822,0.1255309,0.1457981,0.1578131,0.137887
0.02619766,0.02211975,0.02690238,0.03409528,0.03396177,0.03422392,0.03308185,0.03249081,0.03194233,0.03215239,0.03117296,0.03175382,0.03099387,0.03011456,0.02934302,0.0284198,0.02720751,0.02622324,0.02528904,0.02408307,0.02427992,0.02383159,0.02352928,0.02365891,0.02395401,0.02443916,0.02502344,0.02593125,0.02686959,0.02741094,0.02786896,0.02760654,0.02779543,0.02733889,0.02846611,0.03007906,0.03070717,0.02166042,0.02003371,0.02239824,0.01765319
0.03476455,0.02837799,0.03474113,0.04030283,0.04085049,0.04096873,0.03995595,0.03961967,0.03944092,0.03968097,0.0387885,0.03846289,0.03957993,0.04022163,0.04048676,0.0401296,0.03979671,0.03949396,0.03898508,0.03897295,0.03868967,0.03860498,0.03784355,0.03778441,0.03753605,0.03715562,0.03722781,0.03689211,0.03679043,0.03641615,0.03623805,0.03538531,0.03511791,0.03380625,0.03595461,0.03363741,0.03535815,0.02734842,0.01754908,0.01683168,0.02134404
0.2791513,0.2459752,0.1666883,0.1193505,0.1034046,0.1040244,0.1069551,0.1089972,0.1137452,0.1249128,0.1433657,0.1705553,0.2018838,0.2435378,0.3149928,0.4352534,0.5593354,0.6413339,0.6874736,0.7150247,0.7297013,0.7389182,0.7450057,0.7520618,0.7541856,0.7569619,0.7603777,0.7567318,0.7458052,0.7177515,0.7218295,0.7111537,0.6924482,0.6831918,0.6726378,0.6595447,0.6910876,0.7282735,0.7338756,0.7474149,0.7532076
0.04183649,0.02994039,0.03911206,0.04083115,0.04083771,0.04052155,0.03988166,0.03923564,0.04025764,0.04065786,0.04217981,0.04311482,0.04648319,0.0538796,0.0650076,0.08392685,0.1072825,0.1289719,0.1459779,0.1509387,0.1405237,0.1168826,0.08574016,0.06213192,0.05049973,0.04479438,0.04172451,0.03992469,0.03850044,0.03898842,0.04089553,0.0445377,0.04870113,0.05205667,0.05270917,0.05583546,0.05783827,0.05773698,0.06346437,0.06447601,0.08004812
0.0376876,0.03626392,0.04338457,0.04247204,0.04386556,0.04715493,0.05140541,0.05539323,0.05783506,0.06069543,0.0613771,0.06625759,0.07221841,0.07919402,0.08017664,0.07394298,0.06237635,0.05070288,0.04158442,0.0374024,0.0354793,0.03441635,0.03403085,0.03364474,0.03428159,0.03518557,0.0361505,0.03841119,0.03956729,0.03871008,0.03807248,0.03724695,0.03775383,0.03967859,0.04426549,0.05281029,0.06116328,0.07072949,0.09389998,0.1215844,0.150366
0.06730447,0.07166131,0.07575655,0.08445266,0.09163928,0.102801,0.1212647,0.134825,0.1391199,0.1373348,0.1279257,0.1143158,0.09967185,0.08433979,0.07033224,0.05842642,0.05101851,0.04546074,0.0413006,0.03861295,0.03695143,0.03643395,0.0353034,0.03505297,0.0359554,0.03686927,0.03869628,0.04065362,0.04404256,0.04795729,0.05378268,0.0627889,0.07694187,0.09375271,0.1144663,0.1380903,0.164774,0.1835785,0.1853053,0.1909958,0.168028
0.03101827,0.02034137,0.03436063,0.03826542,0.04040156,0.04323462,0.04642867,0.0493357,0.05041826,0.04902805,0.04586888,0.04375913,0.03832864,0.03610481,0.03362471,0.03287732,0.03217,0.03077828,0.02992633,0.02944213,0.0288651,0.02907151,0.02888549,0.02869929,0.02891103,0.02898073,0.02892702,0.02859314,0.02896868,0.02977654,0.03043859,0.03098384,0.03599898,0.0420691,0.053156,0.06984865,0.08724826,0.1037686,0.1156155,0.1300136,0.1163883
0.02059392,0.01800272,0.02196308,0.02351402,0.02388124,0.02444628,0.02564724,0.02606818,0.02568191,0.02483048,0.02417015,0.02315856,0.02183738,0.02252049,0.02244111,0.02154115,0.02193044,0.02154552,0.02097016,0.02108117,0.02103902,0.02148921,0.0215827,0.02222539,0.02271672,0.0239015,0.02514352,0.02589636,0.02711475,0.02854654,0.02906869,0.02925991,0.02897447,0.03009869,0.03205914,0.0292527,0.03066137,0.02849473,0.02262492,0.01934579,0.00826394
0.02590084,0.02754514,0.03021278,0.03591622,0.03681185,0.03711956,0.03735936,0.03753444,0.03796573,0.03778663,0.03682034,0.03596171,0.03546477,0.03660673,0.0369574,0.03685003,0.0368927,0.03705231,0.03673105,0.0368732,0.03649256,0.03693935,0.03601421,0.03592063,0.03561737,0.03617861,0.03622686,0.03555668,0.03545717,0.03563796,0.03501943,0.0343176,0.03315317,0.033473,0.03256807,0.03200795,0.03078925,0.02312713,0.01651041,0.01697501,0.02393143
0.3153521,0.2835842,0.2154967,0.1818726,0.1830138,0.2005496,0.2269233,0.2458553,0.2554696,0.264287,0.273252,0.2856052,0.3039476,0.3301115,0.3600069,0.3954477,0.4357309,0.4803554,0.5276875,0.57375,0.6103279,0.6379459,0.6539201,0.6644884,0.6699139,0.6752959,0.6790408,0.6811769,0.6765491,0.6653567,0.6736951,0.669925,0.6654439,0.662281,0.6574751,0.6556438,0.6774815,0.7101102,0.7156592,0.7265882,0.7092729
0.03760251,0.03509534,0.04174214,0.04518142,0.04515145,0.04533604,0.04443404,0.04338001,0.04460511,0.04723323,0.04917562,0.05124971,0.05750055,0.07032732,0.08501586,0.0869714,0.0723728,0.05524773,0.04408086,0.03933431,0.03659051,0.03622678,0.0349156,0.03415165,0.03450393,0.03451709,0.03498254,0.035263,0.03479205,0.03469106,0.03466216,0.03402875,0.03432796,0.03720375,0.04143654,0.04213664,0.0500504,0.04601285,0.06072565,0.06870645,0.07337699
0.05240917,0.05433554,0.06938851,0.0727483,0.07493215,0.07609448,0.07592378,0.07708418,0.08044212,0.08358189,0.08219233,0.0747522,0.07212286,0.06514252,0.05779111,0.05003641,0.04420886,0.04055169,0.03763254,0.03620727,0.03432273,0.03394092,0.03303514,0.03274259,0.03342126,0.03339653,0.03372189,0.03438731,0.03462684,0.03630509,0.03947181,0.04332768,0.04909632,0.05539722,0.06233297,0.0708913,0.07460515,0.07514746,0.07441145,0.07082402,0.06801836
0.02687401,0.01839778,0.03767073,0.03957,0.04128174,0.04170666,0.04102182,0.04043439,0.04139719,0.04169354,0.03983301,0.03845622,0.0376266,0.03722706,0.0355194,0.03357979,0.03226136,0.03110476,0.03009483,0.02941969,0.02886117,0.02881921,0.02828925,0.02794458,0.028113,0.02795703,0.02782819,0.02819931,0.02807649,0.02864576,0.02931214,0.02910331,0.03108585,0.03455283,0.03996677,0.04741137,0.04975751,0.04881316,0.06178622,0.05649684,0.0679667
0.009303574,0.0144798,0.02016014,0.0247446,0.02627017,0.02544265,0.02426902,0.02317189,0.02233425,0.02136456,0.02019761,0.01930093,0.01913462,0.01904878,0.01873522,0.01852444,0.01825355,0.01768165,0.01724569,0.01751435,0.01735473,0.0176933,0.01773306,0.01798056,0.01844981,0.01902732,0.01946318,0.01974233,0.02022713,0.02095001,0.02062525,0.02117628,0.02028991,0.01907557,0.01956795,0.02198811,0.01486893,0.01232071,0.01706422,0.01403753,0.006677238
0.007406008,0.01997437,0.03416143,0.03977408,0.04082076,0.0398998,0.03527697,0.03214343,0.03171656,0.0313571,0.02996249,0.02944602,0.02973669,0.03016479,0.02974504,0.03050028,0.03004709,0.02985147,0.02991863,0.02982236,0.02908755,0.02907045,0.02848234,0.02850102,0.0284065,0.02847518,0.02758734,0.02709531,0.02693118,0.02729409,0.02609481,0.02681523,0.02505763,0.02539602,0.02424214,0.02656991,0.0217064,0.01737929,0.01917516,0.007121343,0.02287571
0.1786401,0.1830585,0.1618603,0.1515495,0.1473725,0.1498924,0.1489713,0.1505107,0.1603568,0.1751261,0.1842182,0.1887323,0.2122927,0.2501047,0.3005468,0.3526416,0.3875455,0.4069596,0.4136562,0.4095457,0.3905126,0.3563823,0.3072777,0.2603387,0.2272623,0.2065057,0.1920748,0.1792902,0.1725352,0.1737971,0.1830984,0.1949239,0.2080987,0.2182335,0.2213416,0.2179849,0.2265744,0.2293708,0.2417867,0.2483278,0.2554606
0.2318784,0.2424928,0.2529225,0.2645053,0.2907396,0.3229025,0.3434475,0.3574516,0.3586067,0.3273806,0.2731596,0.217861,0.1729409,0.1423832,0.1210923,0.1064838,0.09717396,0.09118124,0.08617588,0.08337288,0.08336586,0.08469302,0.08428084,0.08474664,0.08696595,0.08909582,0.09211121,0.09370998,0.09830333,0.1057099,0.1136064,0.1236883,0.1358092,0.1507865,0.1728197,0.1986037,0.2254691,0.2431841,0.2548577,0.2601815,0.2706692
0.1075869,0.1129237,0.1254976,0.1383137,0.1664063,0.199619,0.2336422,0.2559919,0.2461446,0.1968478,0.1329601,0.08145526,0.05180319,0.03950795,0.03424462,0.0322343,0.03105813,0.03036902,0.02949414,0.02913694,0.02891136,0.02866853,0.02817902,0.02898225,0.02862733,0.02882007,0.02902925,0.02872652,0.02896751,0.02936005,0.03000027,0.02946057,0.03180114,0.03405263,0.04152949,0.05452569,0.06476093,0.08078832,0.09740501,0.1114371,0.1099257
0.01195887,0.001357375,0.01748345,0.02292139,0.0239189,0.02374594,0.02189319,0.02023827,0.01976204,0.01855678,0.01821486,0.01638062,0.01601544,0.01681428,0.01699071,0.0161515,0.01646011,0.01640069,0.01573556,0.01630902,0.01622223,0.01705774,0.01684056,0.01750788,0.01835172,0.01849539,0.01956374,0.02038381,0.02054376,0.0216905,0.02273092,0.02099033,0.02048717,0.02118643,0.02438291,0.02313892,0.02004611,0.01651385,0.01167198,0.00652214,0.005234751
0.01766022,0.01699658,0.03330017,0.03820639,0.0392423,0.03908928,0.03545828,0.03326524,0.03227199,0.03234276,0.03058502,0.02942877,0.03049322,0.0308564,0.03111533,0.03105584,0.03158535,0.03126899,0.03092634,0.03105918,0.03124702,0.03140635,0.03056162,0.03039689,0.03045026,0.03046628,0.03037204,0.02973753,0.0292959,0.02964638,0.02964771,0.02882051,0.0273132,0.02725518,0.02639218,0.02503716,0.02286974,0.01645836,0.01798893,0.01104879,0.01158314
0.4549144,0.4650553,0.4856491,0.5120655,0.5322059,0.5641401,0.5978509,0.6291534,0.6502784,0.6562267,0.6496927,0.6301946,0.6036522,0.56687,0.5184387,0.4586701,0.393198,0.3293196,0.2727975,0.2342268,0.21457,0.2050855,0.1977722,0.1947817,0.195278,0.2028192,0.2182189,0.233826,0.2441068,0.2425875,0.2351094,0.2275219,0.2314273,0.2439877,0.2642962,0.28834,0.31558,0.3497553,0.3767217,0.408793,0.4032197
0.1112292,0.1214548,0.1435333,0.1582757,0.1760853,0.1961713,0.2135817,0.2203841,0.2047549,0.1658442,0.1204962,0.08494788,0.06230167,0.04934295,0.04190124,0.03636535,0.03400675,0.03160237,0.02937885,0.02883036,0.02791162,0.02748622,0.02660398,0.02754288,0.02802035,0.02829042,0.02830216,0.02865649,0.02976576,0.03059317,0.03295563,0.03619979,0.04058142,0.0461637,0.05705808,0.06866137,0.07866795,0.08656846,0.09231392,0.08827194,0.07224844
0.01404544,0.01765104,0.02271667,0.03061061,0.03296991,0.03345062,0.033527,0.03306599,0.03182509,0.02985823,0.02753523,0.02587192,0.0243343,0.02333234,0.02199856,0.0215573,0.020872,0.01989257,0.0194168,0.01917836,0.01934367,0.01897712,0.01965836,0.01995317,0.02017586,0.02118514,0.0217567,0.02243448,0.02319709,0.02400083,0.02452667,0.02406938,0.02393652,0.02478512,0.02565159,0.02381229,0.02311242,0.01714554,0.0124538,0.01116308,0.0131783
0.01970432,0.03425664,0.04054798,0.03990823,0.03947006,0.03996283,0.04013881,0.03950927,0.03963783,0.03883485,0.03841741,0.03807487,0.03660579,0.03758046,0.0367697,0.03666903,0.03663664,0.03610168,0.03581711,0.03620502,0.03523371,0.03478626,0.03455975,0.03441922,0.03485345,0.03511104,0.03423331,0.03410195,0.03390809,0.03409281,0.03388118,0.0336906,0.0336522,0.03299757,0.03407939,0.03264364,0.02978697,0.02748122,0.03257295,0.03092657,0.01766785
0.009963319,0.005703141,0.01890456,0.02437711,0.02524113,0.02452349,0.02402658,0.02293892,0.02181104,0.02125651,0.01978375,0.01815724,0.01871749,0.01796761,0.01798409,0.01780881,0.0173549,0.01748343,0.01676502,0.01689681,0.01650881,0.01697912,0.01732857,0.0177975,0.01828347,0.01891754,0.01982297,0.0203286,0.02135821,0.02204403,0.02217705,0.0222981,0.02275141,0.02348735,0.02294903,0.02343408,0.01986912,0.01343464,0.009713807,0.01183849,0.003740793
0.01978436,0.02006058,0.03548634,0.03828437,0.0396202,0.03922962,0.03589068,0.03398646,0.0335667,0.03261851,0.03129224,0.03210365,0.03119293,0.03160374,0.03193368,0.03164688,0.03239076,0.03177295,0.03141217,0.03129289,0.03123884,0.03138688,0.03071834,0.03042424,0.03117083,0.03022647,0.02997871,0.02977798,0.02975356,0.03024937,0.02892338,0.0288413,0.02780095,0.02718857,0.02891214,0.02959138,0.02727097,0.01915275,0.01516242,0.008547629,0.007603772
0.3871698,0.4297282,0.4720472,0.5028617,0.5241808,0.5472501,0.5618308,0.5657575,0.5563285,0.5196438,0.4579902,0.3893927,0.3281657,0.2745959,0.2330004,0.2013466,0.1764468,0.1594808,0.1459936,0.1367823,0.1301264,0.1261111,0.1229316,0.1222165,0.1233107,0.1245348,0.1279854,0.1332496,0.1433122,0.1547256,0.1736208,0.1968424,0.2262677,0.2608149,0.2945932,0.3239812,0.3583567,0.383205,0.3869643,0.3853004,0.3777003
0.01893454,0.01848483,0.02662159,0.03260539,0.03369927,0.03388216,0.0342584,0.03458186,0.03474896,0.03435118,0.03276811,0.03103708,0.03119571,0.03203063,0.03159137,0.03127243,0.03134424,0.03095839,0.03056498,0.03042725,0.02977669,0.02930524,0.0291338,0.02921596,0.02897521,0.02920676,0.02895676,0.02883692,0.02918404,0.02941386,0.02939883,0.02873924,0.02953123,0.02892439,0.03184187,0.03087643,0.02677863,0.02087125,0.01675161,0.01625949,0.01967086
0.1069327,0.1093973,0.1331299,0.1467741,0.1529469,0.1578934,0.1592303,0.1585222,0.1532462,0.1425216,0.1306633,0.1188444,0.1066902,0.0967119,0.08647998,0.07876824,0.0714617,0.06514273,0.05919693,0.05478772,0.0514022,0.04865106,0.0456761,0.04396142,0.04270004,0.04187569,0.04106549,0.04073857,0.03993502,0.03967228,0.03958435,0.03895921,0.03876581,0.0378165,0.03743592,0.04096682,0.0375871,0.03473507,0.03337755,0.03024163,0.0333995
0.0552149,0.04844423,0.04033428,0.03595431,0.03404092,0.03375304,0.03440742,0.0347108,0.03457318,0.03486243,0.03519159,0.03432444,0.0349394,0.03437054,0.03432286,0.03435471,0.03499351,0.03561417,0.03803759,0.04634381,0.06314047,0.09677337,0.1441821,0.1934035,0.2401904,0.2826023,0.31551,0.3406678,0.3588459,0.3737218,0.3884371,0.404236,0.4229863,0.4389149,0.453493,0.4652172,0.4740285,0.4690105,0.470384,0.4549618,0.4319602
0.05274626,0.04834428,0.04236583,0.04200628,0.04127595,0.04015323,0.03632774,0.03377487,0.03367754,0.03343955,0.03370085,0.03383357,0.03384006,0.03338975,0.0344084,0.0349228,0.03578892,0.03743123,0.04213923,0.05577753,0.07994266,0.111837,0.1448147,0.1733963,0.1948208,0.2109627,0.2223964,0.2343617,0.2470392,0.2595628,0.2729578,0.2852766,0.2997941,0.3126512,0.3237955,0.3356144,0.3350463,0.3290476,0.3229604,0.3110319,0.2835042
0.09715301,0.08730089,0.05988119,0.04527627,0.04142668,0.04087903,0.03764147,0.03704262,0.03930925,0.04299449,0.04815853,0.05111515,0.05145402,0.05060205,0.05033982,0.04887009,0.04829677,0.0496051,0.05849783,0.08800192,0.1458388,0.2312051,0.3379019,0.4459252,0.528781,0.5811972,0.6102765,0.6307315,0.6428653,0.6567471,0.664344,0.6687563,0.6718654,0.6747424,0.6773349,0.6779774,0.6753011,0.6638333,0.6582667,0.6536442,0.6330555
0.09059552,0.08086509,0.06380857,0.04527162,0.04155772,0.04104383,0.03773335,0.03554871,0.03617025,0.03809186,0.0411175,0.04410414,0.04566374,0.04779462,0.04969522,0.05257574,0.05322271,0.05406438,0.06327512,0.09325739,0.1501419,0.2334734,0.3367943,0.4407693,0.5178981,0.5655582,0.5901179,0.6070258,0.6208965,0.6312755,0.6395617,0.6433369,0.6471801,0.6502287,0.6496773,0.649446,0.6532521,0.6451305,0.6321695,0.6191825,0.6124015
0.07272817,0.0631908,0.04619865,0.04053474,0.0387292,0.03956133,0.0390998,0.0381905,0.03824541,0.03835307,0.0394231,0.03970978,0.03898478,0.03940989,0.04005127,0.04114233,0.04147109,0.04335193,0.05038214,0.07370682,0.1172847,0.1780589,0.2471419,0.3048085,0.3393613,0.3576966,0.366354,0.3747847,0.3833278,0.3945779,0.4045852,0.4169547,0.4337218,0.4499837,0.4641139,0.478812,0.4909248,0.4856616,0.4824385,0.4637584,0.4456313
0.03516553,0.03847009,0.03663576,0.03967125,0.039955,0.04128474,0.04258171,0.04409976,0.04474879,0.04477253,0.04418032,0.04401731,0.04471764,0.04529831,0.0477528,0.04746783,0.0482709,0.04970008,0.05492123,0.07001601,0.0915833,0.1015391,0.09072222,0.07441574,0.06324688,0.05731232,0.05376928,0.05109337,0.0502424,0.05053618,0.05143491,0.05144231,0.05314409,0.05558848,0.05550392,0.05179674,0.05805861,0.052875,0.05170898,0.05657268,0.05352045
0.02348233,0.03543446,0.04174118,0.04502385,0.04492047,0.04350379,0.04129453,0.03994113,0.0393292,0.03896399,0.03771477,0.0363584,0.03732281,0.03707011,0.0376312,0.03681189,0.0376563,0.03830624,0.04143772,0.0475009,0.05229236,0.05320716,0.05191402,0.05065551,0.04940554,0.05119481,0.05297813,0.05636953,0.05811512,0.05767623,0.05408633,0.05219301,0.05275784,0.05625831,0.0589753,0.06605668,0.07086082,0.0729874,0.09067319,0.1120992,0.1292069
0.03751797,0.05608764,0.08165545,0.08739454,0.08527617,0.07818131,0.07117373,0.06631025,0.06296035,0.06006156,0.05612977,0.05302927,0.05037886,0.04838264,0.04495063,0.04147898,0.03936334,0.03815302,0.03809553,0.03944755,0.0399413,0.0394173,0.03844071,0.03800834,0.03771296,0.03858932,0.03903131,0.04121149,0.04323473,0.04597476,0.05187264,0.05929988,0.06968314,0.08473963,0.1031043,0.1234426,0.1384624,0.1454628,0.1613421,0.1592164,0.1405107
0.02452929,0.02800465,0.03766523,0.04106512,0.04174011,0.04161592,0.03912663,0.03739647,0.036885,0.03618444,0.03482291,0.03366059,0.0334488,0.03269089,0.03184666,0.03202998,0.03242795,0.03263368,0.03347478,0.03545617,0.03593222,0.03589745,0.03448604,0.03382588,0.03351585,0.03367421,0.0334021,0.03351909,0.03457769,0.03557361,0.03827608,0.04107401,0.04618927,0.05448149,0.06480086,0.07739964,0.08519063,0.09206802,0.1048866,0.1044027,0.1052325
0.01263356,0.01168912,0.02320853,0.02736076,0.02919642,0.02861033,0.0262326,0.02498273,0.02394679,0.02257858,0.02170896,0.02023137,0.02002975,0.02032265,0.02041898,0.01960162,0.0200712,0.02004629,0.01991106,0.02039515,0.02017411,0.02009367,0.01993818,0.0200004,0.02005784,0.02045036,0.02123925,0.02178113,0.022489,0.02341814,0.02285216,0.0226444,0.02299628,0.02285897,0.02508477,0.02447294,0.01949875,0.02074149,0.01856945,0.01302885,0.01291685
0.2114194,0.2162402,0.2122362,0.20095,0.1843875,0.1685684,0.1532708,0.1423941,0.135921,0.1324127,0.1306795,0.1293525,0.1282842,0.1277521,0.1283175,0.1283756,0.1263193,0.1289527,0.1469366,0.2008695,0.2873224,0.3910546,0.4954552,0.5810735,0.6361784,0.6646355,0.6756953,0.6798441,0.6737276,0.6539399,0.6531531,0.6415916,0.6261001,0.6191483,0.6101076,0.5994749,0.6156482,0.6543126,0.65389,0.6625506,0.6587125
0.03526709,0.0435957,0.03884235,0.04150099,0.04015012,0.03937251,0.03475654,0.03148594,0.03134707,0.03132179,0.03142329,0.03200403,0.03140537,0.03246819,0.03157635,0.03304025,0.03311388,0.03478822,0.03610364,0.03976667,0.0472569,0.06004849,0.07716714,0.0962524,0.1171251,0.1368954,0.1558179,0.1706485,0.1875514,0.2063076,0.2225681,0.2413399,0.2642658,0.2809831,0.2972646,0.3119123,0.3180878,0.3055382,0.2931792,0.2802567,0.2481946
0.09069402,0.08053305,0.05666317,0.04872003,0.04559037,0.04565019,0.04514674,0.04504455,0.04990716,0.05908548,0.07337342,0.09078055,0.1033546,0.1019437,0.09832745,0.09278098,0.08636422,0.07898731,0.07616668,0.08481215,0.1131736,0.1666321,0.2317506,0.2919382,0.3510009,0.404297,0.4448127,0.4752034,0.4972876,0.5147416,0.5326454,0.5522406,0.5705295,0.5871413,0.6041942,0.6172099,0.6253022,0.6111547,0.5949483,0.5857655,0.5575639
0.08768628,0.07217931,0.06177715,0.05018344,0.0474064,0.04641263,0.04223696,0.03816543,0.03923241,0.04090524,0.0449903,0.0516059,0.05684603,0.06458867,0.07601268,0.09111701,0.09475195,0.09023186,0.08725069,0.0969322,0.129327,0.1889512,0.2590711,0.3215413,0.3793722,0.4281158,0.4653219,0.4942223,0.5142204,0.5298347,0.5459307,0.5636571,0.5826618,0.5961124,0.6081256,0.6180194,0.6233694,0.6148016,0.5959979,0.5930245,0.5809632
0.05573933,0.0573585,0.05008717,0.04582597,0.04469873,0.04572314,0.04707166,0.0479868,0.04811491,0.04763718,0.04741685,0.04870633,0.04923145,0.05024748,0.05106688,0.05228726,0.05242924,0.05217348,0.05296062,0.05809777,0.07351769,0.1085128,0.1568661,0.2055145,0.2507899,0.2880856,0.3147759,0.3349563,0.3517916,0.3705113,0.3893322,0.4108675,0.4326219,0.4550596,0.4773977,0.4949886,0.5133774,0.5026125,0.4945483,0.4829288,0.4468307
0.02240041,0.03945583,0.04995796,0.05762033,0.05733622,0.05659118,0.05233716,0.05064315,0.0500159,0.04845226,0.04543431,0.04407899,0.04226727,0.04023545,0.03985784,0.03892067,0.03691685,0.03679289,0.03571959,0.03544127,0.03639307,0.03631235,0.03615187,0.03673195,0.03647271,0.0378222,0.0383823,0.0398074,0.03940384,0.03874636,0.03800713,0.03734026,0.03660532,0.03753572,0.04244539,0.04372243,0.0512224,0.0508621,0.05582653,0.0751466,0.09835374
0.07811789,0.09436967,0.1307885,0.1435433,0.1468461,0.1440973,0.1352883,0.1286161,0.1231295,0.1133071,0.09887964,0.08471166,0.06994826,0.05922585,0.05132969,0.04598334,0.04165102,0.03980343,0.03766302,0.03744194,0.03639328,0.03624028,0.03532236,0.0354363,0.03579131,0.03595758,0.03628446,0.03719456,0.03896598,0.04121442,0.04402426,0.04874016,0.0568976,0.06697526,0.08304022,0.1012536,0.1149832,0.1204926,0.128957,0.1266109,0.111727
0.02813121,0.03419881,0.04072781,0.05004609,0.05037403,0.0497468,0.04701544,0.04521734,0.04461025,0.04252393,0.03962155,0.03727264,0.03473812,0.03412074,0.03400896,0.03374079,0.03319623,0.03298908,0.03291567,0.03299285,0.03298002,0.03292401,0.03188367,0.03190803,0.03215583,0.03193054,0.03117987,0.0314642,0.03115877,0.03239749,0.03307909,0.03356521,0.03486373,0.03632725,0.04261199,0.04752949,0.05878992,0.06053939,0.06729519,0.06164165,0.06493247
0.01384091,0.01809654,0.02337877,0.03080465,0.03169701,0.0299048,0.02750544,0.0252996,0.02401728,0.02309238,0.02182168,0.02105416,0.02045756,0.02092119,0.02102665,0.02016254,0.01978795,0.01950175,0.01912719,0.01902273,0.01857074,0.01834096,0.01801946,0.01822629,0.01848723,0.01843034,0.01890752,0.01916217,0.01963266,0.02008009,0.02100299,0.02098373,0.02082523,0.02062115,0.02291912,0.02247831,0.02218792,0.01985278,0.01875081,0.009672059,0.01557871
0.01086931,0.0222207,0.03583111,0.04056028,0.04225978,0.04065734,0.03345418,0.02965212,0.028179,0.02792501,0.02644966,0.02669403,0.02718424,0.02742746,0.02741825,0.02736094,0.02783165,0.02823845,0.02727427,0.0272916,0.0275906,0.02778812,0.02734979,0.02732924,0.02709664,0.02718438,0.02772023,0.02694515,0.02672207,0.02631584,0.0258964,0.02557363,0.02393002,0.02470896,0.02730289,0.02173642,0.0238883,0.01459753,0.01164727,0.006246192,0.009277856
0.08354904,0.06816683,0.04976378,0.03980855,0.03609614,0.03711167,0.0384516,0.03863602,0.04275512,0.04874394,0.05640303,0.06536066,0.07210611,0.07646392,0.07880438,0.08255174,0.08775928,0.09808942,0.1161098,0.1424323,0.1738027,0.208157,0.2430491,0.2753425,0.3021876,0.3284655,0.3482195,0.3685627,0.3868316,0.4055842,0.4282762,0.4472824,0.4673162,0.4867447,0.5025382,0.5144673,0.5190832,0.5012174,0.4916209,0.4727718,0.4213555
0.08412332,0.07384882,0.05687315,0.04927638,0.04629019,0.0457618,0.04008903,0.03598639,0.03671244,0.03881879,0.04230422,0.04605756,0.05041643,0.05679476,0.06592808,0.07918123,0.09127682,0.1052047,0.1237226,0.1491784,0.1808067,0.2157524,0.2481283,0.278065,0.3043715,0.3258118,0.3438933,0.360939,0.3804123,0.3981329,0.4156038,0.4342471,0.450719,0.4649173,0.4791895,0.489843,0.5002753,0.4749212,0.4618027,0.4446749,0.4104899
0.06026041,0.05548368,0.04803289,0.04612192,0.04497274,0.04515223,0.04362121,0.04256446,0.04288972,0.04411471,0.04426459,0.04396642,0.04646197,0.04767991,0.04970602,0.05193887,0.05572813,0.06244718,0.07273359,0.089779,0.1131474,0.1417473,0.1719432,0.1993812,0.2233557,0.2436937,0.2588524,0.275296,0.2931362,0.3107656,0.3322055,0.3518082,0.3733295,0.3970677,0.4184889,0.4405936,0.4495288,0.4399038,0.4324307,0.4035012,0.3723448
0.02680137,0.03073931,0.03869177,0.04465676,0.04521026,0.04619463,0.04439466,0.04380242,0.04409783,0.04421309,0.04341383,0.0436369,0.04315171,0.04554572,0.0457162,0.04629903,0.0463769,0.04550745,0.04449597,0.04309974,0.04228315,0.04226367,0.04131248,0.04123548,0.04128213,0.04189483,0.04315345,0.04398209,0.04417167,0.04436325,0.04320408,0.04187512,0.04133081,0.04353923,0.04512354,0.04849911,0.05681104,0.06137717,0.07007475,0.08386398,0.1271019
0.04251919,0.04708391,0.05380648,0.06204817,0.06354795,0.06475985,0.06770025,0.07006344,0.07229162,0.07277436,0.06967904,0.06791655,0.06439928,0.05952758,0.05411712,0.05038521,0.04716085,0.04566877,0.04301108,0.04217211,0.04125069,0.04047962,0.0395837,0.03990374,0.03988719,0.03994784,0.04026625,0.04152349,0.04274632,0.04531253,0.04892595,0.0532806,0.06092829,0.07220201,0.08794143,0.1030089,0.1193439,0.1230373,0.1252603,0.1243117,0.1355458
0.02470461,0.03059744,0.04062379,0.04113942,0.04303901,0.04315909,0.04094754,0.03991973,0.04002477,0.03922278,0.03908388,0.0377192,0.03650721,0.03524129,0.03530257,0.03514971,0.03443531,0.03440251,0.03393305,0.03366646,0.03306929,0.03299322,0.0325154,0.03252828,0.03222991,0.03183488,0.03197685,0.03130808,0.03266964,0.0327814,0.03229529,0.03376809,0.03421917,0.03636856,0.0435006,0.04711339,0.05054248,0.05511795,0.04830858,0.04541369,0.0535445
0.0179921,0.02408847,0.03480927,0.04129139,0.04136658,0.04061829,0.03551609,0.03175471,0.03177447,0.03137445,0.03088708,0.03094395,0.0294611,0.03012652,0.03103094,0.03159344,0.03107229,0.03124841,0.03139111,0.03155344,0.03142482,0.03120471,0.03055046,0.03100168,0.03015948,0.03043068,0.02997979,0.02945539,0.02945667,0.0295806,0.02968308,0.02833753,0.02727165,0.0265199,0.0287609,0.02670122,0.02577421,0.01854264,0.01577507,0.006306843,0.003206986
0.1695886,0.1547872,0.1280099,0.1129446,0.1093588,0.11368,0.1168228,0.121081,0.1271689,0.1327006,0.1361334,0.1408512,0.1455903,0.1509034,0.1572574,0.1662046,0.1795084,0.2005212,0.2317344,0.27517,0.3217413,0.3674643,0.4065332,0.4392825,0.4639918,0.4828483,0.4964092,0.5104402,0.5185503,0.5195405,0.5283117,0.5321739,0.5330323,0.5353492,0.5323476,0.5365167,0.551705,0.5526656,0.5572424,0.5421576,0.537473
0.1995334,0.1645391,0.09975481,0.06089749,0.05014927,0.04950178,0.04600611,0.04216934,0.0448353,0.05047653,0.0594429,0.07143356,0.08421072,0.1027667,0.1433241,0.2387511,0.3651752,0.4757457,0.5607595,0.6174985,0.6512428,0.6741068,0.6872073,0.7003078,0.7105764,0.7204006,0.7278443,0.7396236,0.7494238,0.7549403,0.7635078,0.7686443,0.7746815,0.7799182,0.778091,0.7799876,0.7804738,0.7839203,0.7711581,0.7644821,0.7586443
0.1200357,0.08933595,0.06586688,0.05044691,0.04609676,0.04692878,0.04693844,0.04751346,0.0513483,0.05798263,0.0657632,0.07483135,0.08474712,0.09672766,0.110343,0.1270835,0.1499047,0.1801468,0.2198515,0.2657607,0.3118625,0.3505505,0.3779036,0.3945973,0.4060919,0.4141283,0.4217236,0.4315821,0.4425225,0.4554422,0.4721524,0.4870768,0.5066563,0.5280871,0.5460228,0.5631969,0.5762242,0.5774277,0.5598939,0.5559138,0.5236204
0.05739228,0.05452222,0.04699643,0.0474279,0.04581107,0.04731277,0.04867053,0.05172846,0.05867612,0.07376645,0.09933805,0.1436877,0.193998,0.2115579,0.1833022,0.1393868,0.1032361,0.07740258,0.06060322,0.05273082,0.04889455,0.04758022,0.04575069,0.0452423,0.04579478,0.04698808,0.04878225,0.05015273,0.05209023,0.05098822,0.04980045,0.04890913,0.0494309,0.05093141,0.05548549,0.06087523,0.06823557,0.07344411,0.08537158,0.1152183,0.1372892
0.04210365,0.04850151,0.05146272,0.05304909,0.05409054,0.05636854,0.05769775,0.06236118,0.07258164,0.09000883,0.1120209,0.1248163,0.1145219,0.09210965,0.07391008,0.060877,0.0534979,0.04803854,0.04405413,0.0412142,0.03998585,0.0396691,0.03776248,0.0380171,0.03826725,0.03852088,0.03977227,0.04047233,0.0426943,0.04507893,0.04873493,0.05591513,0.06614936,0.07880397,0.09526918,0.1123871,0.131962,0.1379678,0.140527,0.1330211,0.1388607
0.0274422,0.02847452,0.03523418,0.0396592,0.04016872,0.04199684,0.04564165,0.05085416,0.05679274,0.06650299,0.08014189,0.08592752,0.07815944,0.06455154,0.05404846,0.04774212,0.04436967,0.04207482,0.04008872,0.03919801,0.03781608,0.03804905,0.03722459,0.03690388,0.0366781,0.03705293,0.0368756,0.03742787,0.03775681,0.03819844,0.03957736,0.04174921,0.04599074,0.05144538,0.06294876,0.07607719,0.08664451,0.09568144,0.1021439,0.1103141,0.1088823
0.01227194,0.02321011,0.02895956,0.03221614,0.03337962,0.03361776,0.03278563,0.03252809,0.03295954,0.03262242,0.03033979,0.02933435,0.02823971,0.0260622,0.02596861,0.02523524,0.02398084,0.02361453,0.02252887,0.02234232,0.02132589,0.02170076,0.02164589,0.02143371,0.02203876,0.02223955,0.02280758,0.02295464,0.02398882,0.02437194,0.02411383,0.02442829,0.0244458,0.02486335,0.02468155,0.02157728,0.02061335,0.01406757,0.009539229,0.007690118,0.01061887
0.3422876,0.2773294,0.1774765,0.1167788,0.1026941,0.1092759,0.1179086,0.1276221,0.1526141,0.1970651,0.2665903,0.3616877,0.4739483,0.572775,0.6377046,0.6687045,0.6874849,0.697542,0.7054958,0.7151231,0.7194698,0.7265006,0.731398,0.7343146,0.7369993,0.7382037,0.7385292,0.7325942,0.719314,0.6875636,0.6905398,0.6782585,0.6600826,0.647746,0.6347146,0.627598,0.6553667,0.6943309,0.7114887,0.7254317,0.731501
0.08972581,0.08493071,0.05320591,0.04115209,0.03883734,0.0405848,0.04106182,0.04128692,0.04260848,0.04527342,0.04874785,0.05427178,0.0597367,0.06915339,0.0852218,0.1120869,0.1427713,0.173705,0.2079875,0.2453933,0.2803708,0.3094571,0.3280208,0.3403463,0.3467258,0.3518329,0.3576958,0.3633953,0.3715745,0.3802752,0.3925351,0.4065111,0.4240344,0.4425775,0.4539178,0.4731091,0.4803182,0.4807632,0.4692816,0.4686294,0.443823
0.0440614,0.04959904,0.04900885,0.04687974,0.0457809,0.04532176,0.04291882,0.04112269,0.04169393,0.04342014,0.04593566,0.04800414,0.05496376,0.06348583,0.08074677,0.10739,0.1323407,0.145584,0.1483984,0.1425728,0.1273796,0.1059762,0.08274404,0.06562352,0.05656638,0.05153614,0.04863285,0.04619987,0.04576706,0.04507188,0.04560474,0.04781543,0.049433,0.04994904,0.05014016,0.0475036,0.05171199,0.04811892,0.04871375,0.05436852,0.05802246
0.03818466,0.04303962,0.04309563,0.04437915,0.04348015,0.04459516,0.04447498,0.04513216,0.04634432,0.04875157,0.05322397,0.06127382,0.07178817,0.08571739,0.106494,0.1233274,0.1109942,0.08586567,0.06650055,0.05666481,0.05249779,0.05013971,0.04863589,0.04790718,0.04756474,0.04932779,0.05085959,0.05337242,0.05521462,0.05431632,0.05203855,0.05153426,0.049875,0.05304275,0.05581933,0.06013812,0.06961626,0.08142374,0.08502439,0.1141817,0.1372064
0.04383654,0.03990728,0.05233823,0.05590832,0.05487033,0.05539278,0.05715373,0.0591612,0.06108408,0.06440925,0.06821628,0.07539671,0.07672589,0.07406407,0.06776184,0.05990503,0.05334859,0.04816692,0.04383342,0.0411589,0.03986077,0.03846658,0.03780298,0.03788163,0.03806518,0.03886939,0.03950184,0.04090468,0.042328,0.04532872,0.04969543,0.05536233,0.0660303,0.08085507,0.09707949,0.1133661,0.1307411,0.1371809,0.1431748,0.1387765,0.1318458
0.02097871,0.02706583,0.03527795,0.03895419,0.03899236,0.03949587,0.03885696,0.03902703,0.03909357,0.03846378,0.03818856,0.03867596,0.0380812,0.03927698,0.03924267,0.03907894,0.03911784,0.03852665,0.03820408,0.03828074,0.03817757,0.03798887,0.03700117,0.03684842,0.03698838,0.03617601,0.03611319,0.0360251,0.03536304,0.03529892,0.03548241,0.03394582,0.0332537,0.03291599,0.03210246,0.03181646,0.03085469,0.02835665,0.02412712,0.01552674,0.01247613
0.04483786,0.03335687,0.03817322,0.03969546,0.03999793,0.04133882,0.04164672,0.04160351,0.04268842,0.04369067,0.04351025,0.04397079,0.0477599,0.0543373,0.06180688,0.07148445,0.08085659,0.08739798,0.09052797,0.08955481,0.08256058,0.07143026,0.05844906,0.05022779,0.0453851,0.04302383,0.04111916,0.04063692,0.04002271,0.0400381,0.04018353,0.04012558,0.04066263,0.04136636,0.04172295,0.04087789,0.04056811,0.03198376,0.03308608,0.03074856,0.0304995
0.06247217,0.05845037,0.06611497,0.0753205,0.08131133,0.09046306,0.1056289,0.1169491,0.1202637,0.1185413,0.1100669,0.09857763,0.08583385,0.07233971,0.06067123,0.05179834,0.04546204,0.04094923,0.03739815,0.03530146,0.03436326,0.03377148,0.03244512,0.03285044,0.03297035,0.03399108,0.03502397,0.03632579,0.0383031,0.04209285,0.04640462,0.05285472,0.06286698,0.07740077,0.09195027,0.1080427,0.1238717,0.1306688,0.1365572,0.1363898,0.1250117
0.02181524,0.02583871,0.030619,0.03650937,0.03862206,0.04138505,0.04456315,0.04702011,0.0479087,0.04623355,0.04381817,0.04031074,0.03619872,0.03455023,0.03296173,0.03108911,0.02982829,0.02931133,0.02883149,0.02844453,0.02826583,0.02803009,0.02720263,0.02729928,0.02738501,0.02747995,0.0275093,0.02763274,0.02768185,0.02888821,0.02924702,0.02977857,0.0319388,0.03619043,0.04537989,0.05867472,0.07395662,0.07892234,0.08561598,0.08819052,0.0951545
0.01061267,0.01519377,0.02141878,0.02575841,0.02692572,0.02683581,0.02743706,0.02720733,0.02649709,0.02532781,0.02321608,0.02288004,0.02319182,0.02311816,0.02243968,0.02200364,0.0219044,0.02147157,0.02120401,0.02092998,0.02098888,0.02102345,0.02094027,0.02130251,0.02159833,0.02276881,0.02343433,0.02455076,0.02522066,0.02637353,0.02765274,0.02741462,0.02764068,0.02909293,0.02873581,0.02620764,0.02489007,0.02243274,0.01265388,0.009586763,0.004911551
0.02477982,0.02467946,0.0319185,0.03764593,0.03753245,0.03764096,0.03731028,0.03653513,0.03667783,0.03623976,0.03542083,0.03475225,0.03509676,0.03548174,0.03583774,0.0354653,0.03622688,0.03625886,0.03544053,0.03531592,0.03536174,0.03566797,0.03511945,0.03529676,0.03545401,0.03441447,0.03455452,0.03432201,0.03379846,0.03402745,0.03394848,0.03333899,0.03208472,0.03090124,0.03159267,0.02950695,0.03209597,0.02226184,0.02012196,0.02306179,0.0153426
0.3191663,0.2750847,0.2123026,0.1849741,0.182541,0.1998752,0.2266769,0.2441908,0.2532159,0.2629092,0.2711958,0.2827704,0.302247,0.3295081,0.3589376,0.392556,0.4328569,0.4727705,0.5143399,0.5519369,0.5827391,0.6051085,0.6165661,0.6237457,0.6294998,0.6312032,0.6325159,0.631544,0.6259136,0.612885,0.617942,0.6132043,0.6068521,0.605397,0.5987652,0.5935004,0.6199702,0.6461794,0.6449865,0.6646917,0.6478077
0.02455718,0.03416166,0.04149224,0.04470471,0.04575147,0.04660779,0.04459148,0.04416656,0.04522143,0.04651394,0.04618699,0.04709235,0.05299248,0.06063107,0.066765,0.06587629,0.05725007,0.04904643,0.04272569,0.03959608,0.03760648,0.03755476,0.03571166,0.03570523,0.03540908,0.0353696,0.03611294,0.03540886,0.03568923,0.03530943,0.03518362,0.03479289,0.03511279,0.03537335,0.03598736,0.03759637,0.04010321,0.03199172,0.03731758,0.039317,0.03414019
0.03285227,0.05229949,0.06878253,0.07240921,0.0729397,0.07449594,0.07742668,0.07843915,0.08284741,0.0863677,0.08631461,0.0783771,0.07405818,0.06819491,0.06036517,0.05280066,0.04720313,0.04292281,0.03998499,0.03811494,0.03699737,0.03637554,0.03571236,0.0354889,0.0354273,0.03557364,0.0362185,0.03719667,0.0375001,0.03891171,0.04146446,0.04503725,0.05088992,0.05771984,0.06521385,0.06966267,0.07546896,0.07585418,0.07063818,0.07087972,0.07266435
0.02111361,0.02728713,0.03928373,0.044287,0.04615646,0.04592316,0.04367857,0.04072295,0.04174521,0.04274828,0.04129687,0.0401792,0.03822927,0.03698131,0.03570729,0.0336097,0.03298749,0.03155122,0.03029816,0.03004905,0.0295807,0.02947421,0.02901298,0.02865469,0.02872129,0.02877365,0.02875766,0.02872993,0.02890526,0.02921354,0.03029369,0.02954532,0.03043748,0.03072111,0.03372824,0.0353433,0.03511095,0.03275353,0.0287699,0.03264951,0.03241997
0.01037633,0.01109266,0.0235029,0.02594237,0.02635341,0.02588139,0.02382565,0.02195132,0.02176549,0.02181273,0.0191138,0.01850748,0.01767051,0.01798883,0.01852285,0.01807109,0.01747787,0.01744482,0.01674587,0.01648966,0.01660673,0.01719517,0.01687025,0.01661736,0.01727628,0.01794326,0.01826658,0.01840649,0.01879935,0.01926589,0.01902454,0.01880357,0.0191983,0.01888415,0.01797532,0.0196263,0.01467018,0.01140774,0.0139617,0.006322444,0.008239264
0.01430783,0.009759519,0.0277742,0.03175104,0.03199727,0.03155256,0.02966111,0.02807463,0.02768266,0.0273331,0.027136,0.02616424,0.02643744,0.02691505,0.02713173,0.02660709,0.02701954,0.02679987,0.02702184,0.02611471,0.02600997,0.02585387,0.02523401,0.02538072,0.02551596,0.02510607,0.02534782,0.02516941,0.02463651,0.02406482,0.02497891,0.02359415,0.02185239,0.02215816,0.02333779,0.025014,0.02040396,0.0175613,0.01633006,0.01434589,0.006916385
0.1867348,0.1784816,0.1667608,0.1522835,0.1505507,0.1520506,0.1504277,0.1505101,0.1598771,0.1736802,0.183798,0.1873446,0.2108219,0.2508592,0.3008867,0.3519117,0.386837,0.4054844,0.411266,0.4072585,0.3890769,0.3546176,0.3073517,0.2609287,0.2273656,0.2067618,0.1924528,0.1792848,0.1731998,0.1740934,0.1826309,0.1944533,0.2080329,0.2173132,0.21731,0.2174803,0.2188156,0.2368578,0.2442444,0.2473665,0.2507401
0.05932098,0.05699694,0.07030741,0.07629867,0.08702106,0.1017316,0.1219621,0.1364661,0.1296631,0.1012624,0.06968068,0.05064474,0.03906793,0.03485261,0.03268236,0.03150387,0.03106049,0.02988984,0.02926189,0.02880326,0.02868738,0.02873504,0.02837187,0.02838468,0.02862206,0.02842797,0.02851532,0.02846097,0.02840916,0.0292482,0.02903095,0.02922465,0.03045495,0.03394391,0.03587649,0.03865268,0.04005966,0.04090828,0.04788936,0.05379937,0.061454
0.01826516,0.0208181,0.03383286,0.03617425,0.03647126,0.03615286,0.03413731,0.03228213,0.03236434,0.03254714,0.03116695,0.03082844,0.03167552,0.03079541,0.03106036,0.03156141,0.03142803,0.03147222,0.03111618,0.03128951,0.03077122,0.03140403,0.03107494,0.03094749,0.03055093,0.03028564,0.03065824,0.02995051,0.02963927,0.02953567,0.02863164,0.02933759,0.02936683,0.02860255,0.02904768,0.02631248,0.02523836,0.01940809,0.01553622,0.01871447,0.01516888
0.4613114,0.4653642,0.475716,0.4986741,0.521465,0.5463102,0.5758691,0.6042239,0.6237565,0.6326855,0.623801,0.6133827,0.5894621,0.5599429,0.5184437,0.467155,0.4087187,0.3497998,0.295121,0.2566558,0.2376591,0.2277182,0.2199254,0.2144379,0.2170666,0.2269065,0.2426089,0.2585404,0.2698192,0.2678712,0.2604555,0.2525309,0.2548601,0.2669941,0.2882209,0.3078534,0.3270169,0.3530133,0.3802609,0.4051837,0.4123785
0.01267336,0.01553079,0.02652483,0.03043031,0.0323176,0.03312781,0.03265407,0.03231373,0.03137732,0.02908984,0.02671811,0.02514071,0.0238531,0.02303188,0.02192351,0.02133678,0.0207545,0.02033885,0.019576,0.01956536,0.01926858,0.01927697,0.01988299,0.01990403,0.02099977,0.02141665,0.02211194,0.02301661,0.02397388,0.02451748,0.02451267,0.02512835,0.02399475,0.02509985,0.02582857,0.02913409,0.02558905,0.01453693,0.01774243,0.01578163,0.01171424
0.02685437,0.03405671,0.03845931,0.04207748,0.04226995,0.04208936,0.04110078,0.03994188,0.04000683,0.03906799,0.03781128,0.03822286,0.03722341,0.03746964,0.03755048,0.03698094,0.03667916,0.03660744,0.03603471,0.03574484,0.03557564,0.03537683,0.03507198,0.03472115,0.03460934,0.0343667,0.03435044,0.03452538,0.03421138,0.0343498,0.03371157,0.03249351,0.03280144,0.03133055,0.03436635,0.03183847,0.03141272,0.02919924,0.02731889,0.02757937,0.02211759
0.3913276,0.4325287,0.4700931,0.5114536,0.5359755,0.5615863,0.5862506,0.600217,0.5981877,0.5703768,0.5140116,0.4488717,0.3803224,0.32196,0.2725251,0.2328292,0.2041011,0.1811084,0.1638822,0.1523745,0.1434301,0.138203,0.1349921,0.1347787,0.137331,0.1409022,0.1465879,0.1558954,0.169249,0.1860151,0.2089916,0.2372112,0.2714816,0.3081269,0.3485631,0.3812944,0.4086881,0.423745,0.4393179,0.4302185,0.4129346
0.00865596,0.01124441,0.0228813,0.02441933,0.02569991,0.02533552,0.02380756,0.02227741,0.0219599,0.02035591,0.01947258,0.01816504,0.01743792,0.01773635,0.0178899,0.01778086,0.01754832,0.01705219,0.01689259,0.01725862,0.01721002,0.01746284,0.01733617,0.01769897,0.01834124,0.01901802,0.01935787,0.02035627,0.02154815,0.0223504,0.0222876,0.02262371,0.02233588,0.02275084,0.02324962,0.02265248,0.02127123,0.01570147,0.01410133,0.01406898,0.005305075
0.01130287,0.01218952,0.02673963,0.03274538,0.03488403,0.03324944,0.02714507,0.02282868,0.02159369,0.02087832,0.01980955,0.01992206,0.02141784,0.02011917,0.02035905,0.02007838,0.02030888,0.02022946,0.01997654,0.02017001,0.02001168,0.02016813,0.01972728,0.01948821,0.01949241,0.01931904,0.01938602,0.01901258,0.01883059,0.0180716,0.01849327,0.01825987,0.01760216,0.01817913,0.01724788,0.01524219,0.01038624,0.009479474,0.008442469,0.009692153,0.001429605
0.3808277,0.4187502,0.4735616,0.4974062,0.522083,0.5440765,0.5501593,0.5503067,0.5412967,0.5053552,0.448317,0.3804264,0.3164285,0.2618109,0.2209284,0.1894142,0.1649403,0.1486196,0.135782,0.1258692,0.1198915,0.1157282,0.1129379,0.1123324,0.1125883,0.1139923,0.1177618,0.1240477,0.132899,0.1455544,0.1643934,0.1852844,0.2132625,0.2465509,0.284432,0.3165417,0.3378971,0.3621044,0.3651336,0.3570219,0.3546142
0.01968454,0.02606403,0.03040573,0.03382665,0.03431444,0.03439806,0.03368147,0.03338593,0.03296547,0.03246087,0.03056904,0.03107066,0.03086502,0.03071087,0.03023948,0.03033109,0.02992856,0.02975305,0.02940175,0.02931218,0.02899785,0.02861363,0.02819966,0.02819659,0.02763336,0.02803664,0.02768636,0.02790557,0.02802285,0.02792985,0.02745617,0.02786826,0.02710714,0.02738855,0.02908535,0.02592207,0.02802166,0.02386436,0.02012039,0.01930286,0.01424013
0.09600482,0.1049017,0.1279829,0.1444804,0.1510146,0.1551423,0.1553997,0.1536637,0.1466352,0.1361655,0.1240259,0.1108862,0.1008506,0.09097789,0.08316715,0.07464429,0.06843578,0.06173598,0.05652861,0.05201149,0.04888005,0.04579924,0.04344007,0.04216009,0.04051621,0.04031087,0.03932322,0.03940937,0.03882874,0.03851902,0.03935215,0.03744128,0.03677927,0.03718182,0.03971404,0.03910417,0.03829172,0.0290681,0.02458113,0.03044142,0.0316418
0.08881754,0.09131271,0.1039474,0.111538,0.1107653,0.1108382,0.109149,0.1087524,0.107709,0.1073029,0.1039702,0.101992,0.1008053,0.09909431,0.09891927,0.09746743,0.09661917,0.09543584,0.09374083,0.09334391,0.09236279,0.09074222,0.09047661,0.08981945,0.08862224,0.08846252,0.08635889,0.08557005,0.08402877,0.08366587,0.08295802,0.07932193,0.07883036,0.07822504,0.07790232,0.07673545,0.07804059,0.07184015,0.06150224,0.06126455,0.06882479
0.05252885,0.05091808,0.03988032,0.03490478,0.03355549,0.03277523,0.03083234,0.02876419,0.02810876,0.02824103,0.02761708,0.02741255,0.02771869,0.02772725,0.02753073,0.02728613,0.02831472,0.02905334,0.0309989,0.03972438,0.05791496,0.09290171,0.1421218,0.1925166,0.2396146,0.2792366,0.3069302,0.3274255,0.3413659,0.3529663,0.3646289,0.3793192,0.3931987,0.4070401,0.4200562,0.4338848,0.4404379,0.4368657,0.4391047,0.4310413,0.4227226
0.09807023,0.08162096,0.05970478,0.04421233,0.04033116,0.03968344,0.03556652,0.03299528,0.03499029,0.03972177,0.04452033,0.04823974,0.04868437,0.04803781,0.04731724,0.04620593,0.04563597,0.04740047,0.05688598,0.08912154,0.1514546,0.2435721,0.3555294,0.4625275,0.5412525,0.5912284,0.6184885,0.6367072,0.6498877,0.662933,0.6696452,0.6713248,0.6774107,0.6835707,0.6875134,0.6891938,0.6873433,0.6764036,0.6685677,0.6509411,0.6357375
0.09324464,0.07150811,0.06556601,0.05667279,0.053476,0.04949461,0.0365336,0.0272259,0.02655404,0.02832658,0.03075766,0.03395257,0.03495523,0.03637992,0.04034342,0.04336269,0.0441164,0.04559012,0.05440666,0.08588516,0.1466086,0.2331991,0.3354595,0.4285142,0.4928913,0.5328691,0.5518054,0.5663939,0.5762687,0.5871999,0.5945596,0.5944589,0.5980308,0.5994502,0.6024973,0.6058556,0.6083155,0.5929967,0.5868821,0.5802925,0.5529025
0.06221262,0.05597487,0.05346297,0.04672728,0.045875,0.04517135,0.0389257,0.03389079,0.032927,0.03361358,0.03440152,0.0335001,0.03400921,0.0339696,0.03403611,0.03489224,0.03583339,0.03738343,0.04419996,0.06602807,0.1078881,0.1663503,0.2300937,0.2791605,0.306067,0.3198204,0.3246341,0.3303928,0.3354195,0.3436885,0.3506453,0.3585946,0.3697092,0.3832293,0.3929903,0.4122286,0.4173439,0.4120404,0.4087033,0.4048496,0.3858215
0.03053108,0.03600384,0.04107113,0.04408492,0.04584173,0.04492346,0.03865369,0.03527503,0.03464767,0.03459221,0.03477833,0.03468879,0.03563505,0.03549221,0.0372102,0.03765728,0.03824551,0.03893806,0.04367212,0.05910226,0.07926974,0.08820295,0.07870533,0.06234004,0.05230496,0.04710159,0.04351889,0.04083274,0.0392582,0.03984576,0.04032259,0.04147005,0.04213562,0.04423228,0.04423282,0.04466833,0.04130245,0.04139701,0.04724162,0.03482977,0.05401466
0.04018382,0.0427317,0.06405012,0.0760851,0.07291502,0.06820963,0.06159098,0.05862523,0.05654194,0.05360998,0.05027136,0.04765059,0.04530632,0.0421378,0.0403968,0.03739325,0.03602723,0.03481513,0.03503157,0.03622116,0.03611981,0.03653106,0.03501666,0.0347482,0.0347714,0.03562022,0.03590101,0.03722028,0.03986941,0.04206541,0.04585225,0.05239275,0.06235683,0.07665117,0.09325191,0.1081343,0.1214955,0.1273652,0.1359637,0.1324072,0.1261718
0.00757709,0.01413319,0.02280941,0.02679539,0.02798817,0.02726673,0.02531405,0.02472645,0.02387706,0.02282183,0.02202403,0.02101996,0.02066961,0.02010481,0.0204645,0.01983312,0.0195359,0.01959693,0.01950971,0.01980368,0.01999542,0.01959096,0.01937794,0.01951947,0.01986171,0.02064595,0.02144617,0.0216503,0.02262484,0.02431955,0.0235272,0.02355454,0.02398699,0.02454082,0.02620842,0.02453979,0.02068979,0.01481288,0.01138712,0.01329024,0.01462099
0.0206994,0.02789618,0.03315753,0.03642776,0.03726865,0.03626255,0.03171828,0.02857435,0.02838616,0.02749291,0.02656209,0.02644199,0.02699726,0.02625019,0.02690187,0.02714729,0.02775781,0.02860312,0.02895051,0.03018492,0.03042107,0.03043106,0.02980989,0.02932721,0.02866716,0.02869648,0.02839149,0.02797478,0.02791123,0.02788223,0.02674738,0.02600085,0.02567245,0.02528656,0.02457811,0.02447135,0.02250064,0.01905287,0.02405989,0.01484001,0.006864002
0.1862969,0.1932265,0.1886157,0.1784032,0.1607686,0.1492359,0.1413288,0.1345659,0.1297111,0.1257692,0.123909,0.1238146,0.1217356,0.1208757,0.1210951,0.1201154,0.1199277,0.1213106,0.1397967,0.1923407,0.2785324,0.3841061,0.4903427,0.574114,0.6262971,0.6527003,0.6605259,0.663461,0.6563646,0.636395,0.6363358,0.6254996,0.6074633,0.5985183,0.5889501,0.583466,0.6009947,0.6201098,0.6277571,0.6310976,0.6252448
0.03204872,0.03495862,0.03633845,0.03445196,0.03419198,0.03355368,0.0319329,0.03078748,0.03114651,0.03180184,0.03083901,0.03151495,0.03178417,0.03091799,0.0320299,0.03290804,0.03361268,0.03465578,0.03623936,0.04025437,0.0470965,0.06126589,0.07731194,0.09474258,0.1108478,0.1264068,0.1392762,0.1507954,0.1606026,0.1724091,0.185748,0.1975437,0.2102092,0.223654,0.237208,0.2475588,0.253711,0.2432185,0.2380226,0.2183933,0.1991198
0.08744278,0.07272826,0.05411581,0.04543884,0.04360781,0.04233687,0.03536359,0.03175319,0.03556511,0.04402596,0.05917452,0.07648468,0.08585284,0.08671452,0.0822641,0.0784075,0.07138402,0.0652263,0.06231908,0.07093248,0.09809334,0.1519947,0.21664,0.2740762,0.3251495,0.3706978,0.4019471,0.4264152,0.4434732,0.4553049,0.4708438,0.4862485,0.5003045,0.515527,0.5334008,0.5433982,0.5525705,0.5402472,0.5347955,0.5257158,0.509794
0.09301507,0.08319943,0.05770108,0.04435133,0.04085491,0.04062285,0.03889151,0.03670218,0.03800081,0.03982201,0.04424602,0.04996854,0.05686283,0.06292679,0.07529057,0.09061373,0.09440658,0.08927855,0.08672355,0.0964043,0.1298869,0.1898065,0.2592176,0.3173762,0.3688825,0.4105367,0.4402458,0.4621569,0.4779627,0.4916388,0.5046651,0.5199106,0.5334075,0.5465699,0.5628033,0.5738262,0.583487,0.5736376,0.5599883,0.5433992,0.5225084
0.05936566,0.05152251,0.04587543,0.04093887,0.04020912,0.04159811,0.04273768,0.04331206,0.04352602,0.04416595,0.0438614,0.04449015,0.04480407,0.04656672,0.0474361,0.04782318,0.047996,0.04804837,0.04830214,0.0541163,0.0700782,0.100962,0.1391568,0.1716412,0.2002772,0.2223994,0.2377497,0.248863,0.2575712,0.2669961,0.2777391,0.2906359,0.3054773,0.3190829,0.3368115,0.3578273,0.3678957,0.3550368,0.3457267,0.3322984,0.3003034
0.02977566,0.03612164,0.0542921,0.06240865,0.06287102,0.06075248,0.0545063,0.05129388,0.04948829,0.04775022,0.04489993,0.0425015,0.0406969,0.03952425,0.03844848,0.03708032,0.035491,0.03489504,0.03385279,0.03402123,0.03447065,0.03468455,0.03392523,0.03458428,0.03487902,0.03608426,0.03694339,0.03764319,0.0374353,0.03710337,0.03650923,0.03577372,0.03532493,0.03844629,0.04251542,0.04487286,0.04679129,0.04159988,0.05213874,0.05890933,0.0628597
0.08004224,0.09020913,0.1245809,0.1373823,0.1393313,0.1388754,0.1320791,0.127758,0.1228142,0.1135607,0.1005195,0.08564909,0.07008187,0.0583387,0.05139123,0.04608025,0.04204536,0.03982654,0.03767423,0.03716118,0.03707737,0.03657486,0.03598912,0.03573903,0.03608992,0.03615649,0.03632838,0.0373805,0.03850874,0.04137033,0.04397566,0.04899498,0.05599478,0.06748095,0.08206732,0.09556564,0.1154362,0.1229513,0.1239734,0.1211906,0.1022847
0.01932165,0.03108767,0.03716068,0.04650739,0.0472731,0.04744318,0.0468397,0.04639135,0.04531706,0.04342916,0.04012109,0.03850817,0.03564596,0.03386898,0.03373415,0.03344289,0.03264742,0.0328922,0.03234869,0.03209449,0.03210322,0.03170177,0.03170129,0.03145137,0.0315613,0.03164896,0.03120412,0.0308407,0.03054595,0.03201664,0.0320631,0.03259649,0.03436923,0.03844381,0.04264231,0.04691172,0.05380033,0.05142182,0.05469488,0.0445488,0.04450505
0.02622754,0.01034714,0.02319155,0.02868275,0.02959273,0.028214,0.02527894,0.02319685,0.02233605,0.02137218,0.01944791,0.01905956,0.01905172,0.01896375,0.0190267,0.01871099,0.0183631,0.01845894,0.01809039,0.01747551,0.01709973,0.0170029,0.0167438,0.01650102,0.01641233,0.01720976,0.01712287,0.01754192,0.01781532,0.01832698,0.01812918,0.01805758,0.01913477,0.01908101,0.01870091,0.02068281,0.01855609,0.01000952,0.01213553,0.007267906,0.004076711
0.0115338,0.01663427,0.02323963,0.02704976,0.02796798,0.02743043,0.02563511,0.02446927,0.02453883,0.02430818,0.02328979,0.02304524,0.0222486,0.02379268,0.02373402,0.02414793,0.02413379,0.02406104,0.02424617,0.02420363,0.02354858,0.02380113,0.02362808,0.02344278,0.02376514,0.02350654,0.02338498,0.02258388,0.0228374,0.02329199,0.02276789,0.02212984,0.02149088,0.0195183,0.02252445,0.01799695,0.01897407,0.01189951,0.01608644,0.009345101,0.002432655
0.06579861,0.06213299,0.04928266,0.03781778,0.0359125,0.03482519,0.03155194,0.03031187,0.03283131,0.03859756,0.04739624,0.05482043,0.06181396,0.06588482,0.06846117,0.07183278,0.07770713,0.08880644,0.1050354,0.130716,0.1611264,0.1940098,0.2240663,0.2526677,0.2749302,0.2944124,0.3085065,0.3243564,0.33834,0.3539479,0.3688801,0.3857441,0.3983569,0.4159645,0.429896,0.4388118,0.4391228,0.43581,0.4144487,0.4018813,0.3683178
0.02599026,0.02994874,0.03970527,0.04564817,0.04750705,0.04588554,0.03845684,0.03323052,0.03314041,0.03314007,0.03200787,0.03260029,0.03478683,0.03670706,0.03905463,0.04107821,0.04229232,0.04494972,0.04706614,0.04969074,0.0496703,0.04646216,0.04141068,0.03709996,0.03484702,0.03280785,0.0317011,0.03098576,0.03047786,0.03020671,0.03044077,0.0311749,0.03185151,0.03189157,0.03449438,0.02880021,0.03368519,0.02617613,0.02599382,0.01560942,0.01141076
0.0381825,0.04040203,0.05958852,0.06767806,0.06868258,0.06981238,0.06775514,0.06815118,0.06985997,0.07043591,0.06828283,0.06394245,0.06073869,0.05655244,0.05230509,0.04858286,0.04553752,0.04353753,0.04178744,0.0407402,0.03960063,0.03891327,0.038597,0.03866774,0.03826884,0.03898953,0.03945635,0.03989203,0.04105755,0.04293731,0.04608068,0.05169414,0.05867839,0.06942872,0.08409899,0.09908075,0.1153488,0.1148211,0.1192381,0.1172028,0.1037143
0.02161589,0.01981596,0.02894562,0.03389406,0.03547313,0.03364615,0.02834607,0.02482923,0.02401003,0.02365219,0.02346039,0.02336962,0.02305022,0.02261084,0.02355994,0.02302079,0.02337147,0.02380725,0.0239932,0.02377081,0.02360847,0.02376022,0.02357446,0.02292783,0.02326725,0.022751,0.0227587,0.02284185,0.02294201,0.02287892,0.02140769,0.02092607,0.01954995,0.02056391,0.02147067,0.01962063,0.01856718,0.01140891,0.007891335,0.009693923,0.01345729
0.1668337,0.15519,0.1278419,0.1127826,0.1095427,0.113522,0.1173731,0.1204745,0.1262521,0.1320208,0.1357495,0.1418446,0.1455517,0.1511615,0.1578099,0.1659783,0.1795419,0.2018224,0.2342099,0.2766001,0.3230232,0.369254,0.4065096,0.4390948,0.4632838,0.4814272,0.4941639,0.5058196,0.5129224,0.5144109,0.5236437,0.5264069,0.5260583,0.5257117,0.5232126,0.5223563,0.5380348,0.5380766,0.5410102,0.5325161,0.5123462
0.09480672,0.09168255,0.06509727,0.04754403,0.0433064,0.04509244,0.04558425,0.0455848,0.0493642,0.05621437,0.06543941,0.07611913,0.08508153,0.09711307,0.1108597,0.1292336,0.1532492,0.1822321,0.2161153,0.2538333,0.2875993,0.3143396,0.3317224,0.3424874,0.3487478,0.3502605,0.3539586,0.3580476,0.3627009,0.3706615,0.3801373,0.390562,0.4064615,0.4246514,0.4360366,0.4511016,0.4626376,0.4620376,0.4545532,0.4429026,0.4301312
0.06223283,0.04581874,0.04415232,0.04206138,0.04196543,0.04444542,0.04902169,0.05441613,0.06126122,0.0766034,0.1040456,0.1492862,0.1961557,0.2112713,0.1856498,0.1443596,0.1075394,0.08201777,0.06492562,0.0567015,0.05248493,0.05121299,0.04930349,0.04873715,0.0490521,0.05007612,0.05246478,0.05417801,0.05511963,0.05445965,0.05314942,0.05292488,0.05287916,0.05375757,0.05930918,0.05978714,0.06797615,0.0690901,0.0732238,0.08939664,0.1052408
0.04099204,0.04626999,0.04980337,0.05612124,0.05862042,0.05875212,0.0525048,0.05175577,0.06100642,0.07662967,0.09736401,0.1100452,0.09968857,0.07968983,0.06194207,0.04945272,0.04270715,0.03827594,0.03459227,0.03244391,0.03094289,0.03048715,0.02988241,0.02978387,0.02955478,0.02964607,0.03038268,0.03153282,0.0329367,0.03632644,0.03982566,0.04621463,0.05428975,0.06730959,0.08325948,0.0996336,0.1133125,0.1221347,0.1293706,0.122578,0.1190049
0.02574877,0.03524454,0.03613796,0.03745606,0.03873905,0.04085057,0.04414142,0.04841712,0.05527578,0.06554431,0.07791598,0.08495245,0.07579521,0.06167225,0.05194907,0.04483005,0.04174602,0.03943397,0.03803106,0.03710086,0.03619342,0.0361971,0.03502575,0.03487704,0.03500986,0.03495094,0.03495672,0.03517353,0.0359968,0.03758916,0.03837561,0.04014165,0.04395222,0.04999365,0.05902235,0.06614741,0.07831433,0.0755612,0.07437731,0.07536927,0.07494576
0.0102919,0.01713885,0.02982979,0.03643746,0.03741926,0.03610554,0.0319203,0.02954877,0.02937297,0.02922559,0.02665159,0.02542724,0.02375829,0.02273844,0.02199806,0.0212425,0.02097143,0.02050863,0.01956349,0.01915771,0.01845638,0.01864777,0.01795515,0.01799198,0.01831931,0.01898982,0.01901037,0.01918674,0.0194622,0.02002907,0.02022112,0.02126706,0.01946667,0.02094631,0.02294281,0.01862436,0.02009317,0.01134097,0.01234184,0.01383001,0.01114937
0.0112667,0.01049773,0.01816287,0.02385638,0.02475265,0.02471784,0.02324571,0.0225331,0.0221458,0.02183365,0.02120716,0.02099002,0.02143736,0.02159974,0.02169311,0.0214639,0.02153253,0.02188017,0.02091872,0.02123466,0.02042416,0.02055476,0.02040281,0.02040862,0.02044292,0.02034149,0.0202382,0.01961038,0.01939642,0.01896346,0.01792544,0.0174687,0.01678221,0.01756218,0.01745244,0.01742024,0.0166712,0.01037105,0.006097724,0.008897758,0.009267833
0.3234506,0.2732772,0.1703615,0.1146491,0.1019591,0.1072555,0.1159827,0.125773,0.1498614,0.1935619,0.2617025,0.3563926,0.4665742,0.5617824,0.6253483,0.6552729,0.672886,0.6839737,0.6896695,0.6959933,0.7033873,0.7075539,0.7088063,0.7145707,0.7178008,0.7178343,0.7168165,0.7118737,0.697126,0.6702187,0.66908,0.6599863,0.6429752,0.6326779,0.6185649,0.6084561,0.6393104,0.6757803,0.6860593,0.688175,0.6924106
0.1001241,0.08539804,0.06530316,0.05152306,0.0482006,0.04814034,0.04299449,0.03848368,0.03934868,0.04154113,0.04478524,0.04956261,0.0557479,0.06484215,0.0817984,0.1085029,0.1402638,0.1721161,0.2055188,0.2394043,0.2705145,0.2937064,0.3080239,0.3163718,0.3197478,0.3215697,0.3223072,0.3257947,0.3285103,0.3337704,0.3403901,0.3483571,0.3589352,0.3711182,0.3836723,0.3946588,0.3982443,0.3970969,0.3900128,0.3847448,0.3672102
0.04505407,0.05126987,0.04820135,0.04497596,0.04386147,0.04390774,0.04169229,0.04099034,0.04178252,0.0438772,0.04567868,0.04900701,0.05488814,0.0642359,0.08069413,0.1079775,0.1317607,0.1435514,0.1452179,0.1383302,0.1239121,0.1042582,0.08184547,0.06552665,0.05572277,0.05166221,0.04874249,0.04606513,0.04489654,0.04538907,0.04633524,0.04733193,0.04856256,0.05139548,0.05162938,0.04962842,0.05215813,0.04748715,0.04926915,0.05135593,0.05160445
0.04189949,0.04328395,0.05462219,0.05822023,0.05759479,0.05755426,0.05775798,0.05767309,0.05927125,0.06261395,0.06723082,0.07302723,0.07482868,0.07158416,0.06564075,0.0589776,0.05158926,0.0463568,0.04275376,0.04051856,0.0390065,0.03859226,0.03791453,0.03726041,0.03744925,0.03806153,0.03840374,0.03972559,0.04137434,0.04450597,0.04804299,0.05439068,0.06322604,0.07666761,0.09561226,0.1153835,0.1320789,0.1355166,0.1429989,0.1440504,0.1286183
0.02588484,0.02790714,0.04014141,0.04619009,0.04705966,0.0464571,0.04040056,0.0379175,0.03821908,0.03962283,0.04185529,0.04601169,0.04730292,0.04763464,0.04556184,0.04298457,0.0390638,0.03637024,0.03401573,0.03287944,0.03205336,0.03144558,0.03032319,0.0307765,0.03066465,0.03037649,0.03036375,0.03049569,0.03081819,0.03256938,0.03439228,0.03767455,0.04141184,0.04820896,0.05750513,0.06917383,0.07756914,0.07957652,0.08470901,0.08653265,0.07800009
0.01196625,0.01904031,0.02933945,0.03473191,0.03483838,0.03416706,0.03236915,0.03044397,0.03000263,0.03018196,0.02911748,0.0291398,0.02815058,0.02745857,0.02620479,0.0250855,0.02468934,0.02343298,0.02279078,0.02225203,0.0220326,0.02174479,0.02144403,0.02145655,0.02147104,0.0221331,0.02274237,0.02357435,0.02430263,0.02518989,0.02546104,0.02502172,0.02539723,0.02685098,0.02645525,0.02626297,0.02580284,0.01989479,0.01778587,0.01057822,0.0183547
0.02010056,0.02623345,0.02679696,0.03113093,0.03272356,0.03382745,0.03617582,0.03765085,0.03858987,0.03860679,0.0376368,0.0379049,0.03852501,0.03893183,0.03923076,0.038815,0.03887991,0.03866833,0.03843555,0.03828372,0.03740548,0.03758147,0.03672942,0.03664903,0.03647943,0.03653301,0.03641143,0.03641705,0.03614656,0.03557649,0.03515152,0.03377707,0.03295775,0.03416403,0.03404054,0.0320216,0.03355339,0.02528773,0.02605582,0.0225363,0.02425485
0.2772578,0.2471705,0.1695165,0.1244598,0.1105278,0.1098714,0.1107865,0.1090757,0.1144043,0.1250662,0.1433976,0.170584,0.2031771,0.2443683,0.3165246,0.439405,0.5601976,0.6352802,0.6770893,0.6997675,0.714579,0.7224908,0.7258051,0.7286983,0.7307756,0.7345985,0.7331895,0.7298853,0.7141914,0.6868015,0.6866239,0.6752733,0.6577002,0.6503503,0.6359435,0.6335878,0.6540131,0.6909659,0.6937278,0.712743,0.706872
0.03230415,0.03621731,0.03742823,0.04539611,0.04605826,0.04527217,0.03982005,0.03632719,0.03647009,0.03697862,0.03736048,0.0376552,0.04045086,0.04663664,0.05473449,0.06361527,0.07196118,0.07748367,0.08037975,0.07939881,0.07322951,0.06343836,0.05171777,0.04320662,0.03920005,0.03700869,0.03556132,0.0339683,0.0337593,0.03361082,0.03457015,0.03509257,0.03551074,0.03808001,0.03645903,0.03730182,0.03631729,0.03089537,0.03210686,0.02425026,0.02646163
0.03332845,0.03343445,0.04151338,0.04826206,0.04977784,0.05240807,0.05523703,0.05836134,0.05956669,0.06014374,0.06135118,0.06342472,0.06715897,0.06992043,0.07008744,0.06633458,0.05845962,0.05021924,0.04350943,0.03951999,0.03795321,0.03753309,0.03637109,0.03628628,0.03676316,0.0373486,0.03874064,0.03985569,0.04076601,0.04056085,0.03923318,0.03862918,0.03800371,0.03926897,0.04302557,0.04606946,0.05054115,0.05450959,0.06690782,0.07165835,0.06902968
0.06130188,0.06340092,0.06518155,0.0726275,0.07750846,0.08713956,0.1000757,0.1091698,0.1124113,0.1099955,0.1014672,0.09100099,0.07804878,0.06528426,0.0544618,0.04647782,0.04122046,0.03753785,0.03447704,0.03236154,0.03122847,0.03081367,0.03009315,0.02998753,0.03056875,0.03123885,0.03178048,0.03299883,0.03499037,0.0368222,0.0414859,0.04746209,0.05599956,0.06823825,0.08580558,0.10689,0.1182156,0.1246383,0.135903,0.1383358,0.1242447
0.02639039,0.030777,0.0345283,0.03967849,0.04087386,0.04342156,0.04655791,0.0482839,0.04847692,0.04661814,0.04258237,0.04064887,0.03612842,0.0342545,0.03194018,0.03112881,0.03011081,0.02876921,0.02861794,0.0283297,0.02767696,0.02742385,0.02707591,0.02739285,0.02688837,0.02703924,0.02696521,0.026787,0.02745345,0.02830748,0.029825,0.0303635,0.03352822,0.03781895,0.04250011,0.04766463,0.05723557,0.06067627,0.05272334,0.05364864,0.04177268
0.01116621,0.01538539,0.02537779,0.02947065,0.03024005,0.02981776,0.02888184,0.02745754,0.02646159,0.02573695,0.02421951,0.02281092,0.02359672,0.02216475,0.02231389,0.0213892,0.02131319,0.02130502,0.02077443,0.02046082,0.02015949,0.02080753,0.02010096,0.02088062,0.02148371,0.02182739,0.02249601,0.02317455,0.02398757,0.02497609,0.02567021,0.02529483,0.02495543,0.02655492,0.02668146,0.02795679,0.0282989,0.01826449,0.01634515,0.02021513,0.00525444
0.02210542,0.02727889,0.03064913,0.03409211,0.03538988,0.03476051,0.03201562,0.02984882,0.02927066,0.02880541,0.02846414,0.02716063,0.02759106,0.02825577,0.02801299,0.02830364,0.02889088,0.02838665,0.02800663,0.02840836,0.02760514,0.0281821,0.02747152,0.02749115,0.02739208,0.0271323,0.02741431,0.02728043,0.02693235,0.02639507,0.02642436,0.02462313,0.02526305,0.02532262,0.02605945,0.02504069,0.02190213,0.01598421,0.01769051,0.01561047,0.01603832
0.2974039,0.2667896,0.2018273,0.1713954,0.1707911,0.1900168,0.21915,0.2387505,0.249163,0.2588483,0.2644832,0.2761731,0.2961763,0.3233123,0.3548069,0.3884114,0.4282814,0.4692065,0.5094656,0.5476586,0.5771766,0.5999041,0.6093531,0.6175046,0.6225757,0.6237348,0.6244227,0.6228327,0.6164482,0.6046898,0.6086136,0.6047113,0.5973488,0.5951184,0.5901987,0.5866556,0.6046896,0.6253477,0.6376287,0.6297033,0.6243512
0.02225287,0.0308838,0.0390441,0.04101812,0.04212804,0.04290767,0.04319967,0.04453049,0.04569311,0.04744876,0.04874161,0.04934929,0.05387625,0.06054444,0.06507442,0.06457996,0.05877365,0.0507368,0.04434909,0.04151948,0.03946817,0.03821319,0.0371121,0.03629819,0.03679772,0.03718531,0.03678611,0.03704943,0.03745229,0.03670354,0.0359602,0.03598739,0.03665867,0.03762874,0.03762215,0.03800755,0.04222664,0.04082736,0.03535015,0.03598154,0.03817794
0.01820062,0.02029865,0.03711545,0.04246768,0.04350238,0.04381603,0.04088102,0.04010765,0.04128334,0.04180808,0.0395184,0.03827255,0.03788385,0.03714078,0.03503581,0.03381569,0.03180327,0.03101772,0.03037384,0.02987953,0.02920951,0.02901573,0.02811407,0.02802245,0.02835817,0.02828412,0.02823574,0.02802113,0.02803613,0.02853396,0.02941393,0.0293859,0.03008499,0.03141205,0.03397318,0.0361252,0.03087895,0.02666116,0.02397542,0.02306153,0.03039402
0.009876356,0.0109792,0.02190493,0.02746363,0.030232,0.02897631,0.02515504,0.02178134,0.02130749,0.02041746,0.01929993,0.01826579,0.01739006,0.01812254,0.01727445,0.0170207,0.01693569,0.01650885,0.01614324,0.01587813,0.01601882,0.0164671,0.01619065,0.01573967,0.01651015,0.01682366,0.01719958,0.01756143,0.01812334,0.01829441,0.01814963,0.01868062,0.01842237,0.01717841,0.01764481,0.01762889,0.01345769,0.006696277,0.01379876,0.008167675,0.007049749
0.007469352,0.01505703,0.02044346,0.02365964,0.02485129,0.02442918,0.02233025,0.02089936,0.02046183,0.01955412,0.01767157,0.01765498,0.01704886,0.0173769,0.01690098,0.01701047,0.01690484,0.01658676,0.01621644,0.01653571,0.01627024,0.01692814,0.01669181,0.01738791,0.01784528,0.01873541,0.01902809,0.01978318,0.02032044,0.02116201,0.0213477,0.02235648,0.02172472,0.02079344,0.02414523,0.02271346,0.01748934,0.01375543,0.01378126,0.01028246,0.01394104
0.4498232,0.4586798,0.4661395,0.4952359,0.51841,0.542379,0.5709124,0.5982688,0.6169089,0.6230351,0.6151325,0.6017667,0.5802431,0.5487318,0.5068076,0.4542445,0.3971398,0.3362701,0.2827729,0.2456606,0.226926,0.2162119,0.208244,0.2047518,0.206233,0.2150966,0.2291055,0.2438442,0.2550319,0.2542673,0.2481016,0.2389931,0.242649,0.2559128,0.2743869,0.2920295,0.3098079,0.3426576,0.3649133,0.3832539,0.4105923
0.1024646,0.1163771,0.1410036,0.1593755,0.1760121,0.1929145,0.201135,0.2014773,0.1877995,0.1533201,0.1126744,0.08081035,0.05928334,0.0480359,0.04103715,0.03737009,0.03501066,0.03329404,0.03155365,0.03066102,0.03048438,0.03039497,0.02953683,0.0295577,0.02966931,0.02984063,0.03008745,0.03046545,0.03063092,0.03170826,0.03366659,0.03577245,0.03976774,0.04529142,0.05374022,0.06318936,0.06820634,0.07485466,0.06747868,0.06510682,0.06509439
0.01002843,0.01882747,0.0286714,0.03270761,0.03417687,0.03422431,0.03239008,0.03118398,0.02994594,0.02787409,0.02529552,0.02458706,0.02321799,0.02235439,0.02119763,0.02018697,0.01974521,0.01910009,0.01873842,0.01856868,0.01834243,0.01921619,0.0189851,0.01933315,0.02031479,0.0213576,0.02148727,0.02253096,0.0231754,0.02410521,0.02458667,0.02352311,0.02494971,0.02486224,0.0260615,0.02651493,0.02542178,0.02483676,0.02136884,0.01979866,0.02445638
0.02668666,0.02798228,0.03372113,0.0390329,0.03961637,0.03917153,0.03760686,0.036351,0.0365194,0.0354983,0.03492075,0.03378588,0.03304439,0.03395228,0.03372614,0.03360127,0.03357009,0.03309415,0.03260998,0.0325663,0.03212939,0.0316036,0.03096508,0.03128603,0.03119952,0.03138724,0.0304292,0.03043352,0.03035196,0.03068259,0.02980282,0.02995461,0.02933225,0.03001371,0.02872027,0.03062207,0.02515486,0.02231608,0.0213067,0.02267271,0.01565478
0.360485,0.4032422,0.436067,0.4759782,0.499833,0.5255985,0.5490483,0.5652858,0.5615572,0.5343711,0.4786551,0.4141319,0.3497047,0.2945173,0.2461141,0.2099847,0.1831801,0.1616202,0.1455371,0.1347053,0.1280607,0.1232954,0.1207053,0.1199078,0.1213944,0.1249629,0.1304485,0.1391251,0.1508318,0.1648487,0.18441,0.2108715,0.241246,0.2738068,0.311988,0.3435696,0.3663618,0.3841261,0.3907912,0.3914037,0.3716009
0.009293103,0.01174428,0.01807623,0.0218915,0.02376206,0.02360777,0.02280329,0.0223756,0.02152019,0.021056,0.01953992,0.01799296,0.01849916,0.01871137,0.01838819,0.0182158,0.0185692,0.01821868,0.01775614,0.0180325,0.01810732,0.01813333,0.01830769,0.01866726,0.01922404,0.02028567,0.02105072,0.0220161,0.02261983,0.02363942,0.02391989,0.0237014,0.02372875,0.025545,0.02572563,0.02563875,0.02185058,0.01669507,0.01270085,0.01110238,0.01399578
0.007484623,0.01058749,0.0235072,0.02780396,0.02892363,0.028061,0.02458541,0.02153754,0.0205244,0.0205814,0.01964004,0.01827375,0.01921912,0.01948727,0.01992107,0.01944329,0.01968529,0.02003227,0.01956581,0.01942184,0.01922425,0.01930985,0.01918887,0.01934889,0.01917051,0.01890916,0.0191845,0.01894001,0.01877649,0.01929454,0.01906701,0.01749456,0.01793935,0.01569224,0.01800966,0.0191265,0.0147289,0.003914665,0.005904241,0.007825448,0.01350473
0.01719755,0.0203194,0.03154981,0.03494121,0.03504148,0.03435107,0.03134435,0.02973535,0.02938853,0.02858841,0.02686314,0.02662458,0.02653898,0.02674133,0.0261174,0.02584246,0.0259505,0.02597008,0.02567664,0.02502083,0.02457066,0.02452401,0.0240321,0.02383547,0.02408956,0.02424338,0.02412737,0.02436321,0.02417026,0.02552028,0.02514566,0.02507942,0.02354458,0.02323498,0.02445977,0.02526228,0.0253054,0.01778742,0.01601216,0.01686276,0.01767738
0.06672672,0.06375095,0.05070615,0.04293677,0.04153831,0.04194572,0.04231245,0.0416755,0.04220963,0.04254238,0.04314095,0.0436305,0.04230261,0.04329762,0.04325739,0.04269974,0.04415547,0.04576128,0.05094343,0.06675525,0.09701443,0.1386629,0.1892152,0.2391178,0.2784555,0.3089159,0.3331588,0.3564166,0.3793109,0.3988893,0.4211285,0.4404219,0.4608603,0.4819329,0.495624,0.5059902,0.5128019,0.4981793,0.4815162,0.4664587,0.4387236
0.1236078,0.09742931,0.06879538,0.05057078,0.04462171,0.04445355,0.04486348,0.04388719,0.04524596,0.04671669,0.05035336,0.0521005,0.05266057,0.05365784,0.05499959,0.05545478,0.05592974,0.05710549,0.06572163,0.09506888,0.1569135,0.2657322,0.4253018,0.589179,0.6964401,0.7492029,0.7786904,0.7980174,0.8087823,0.8170197,0.8243797,0.8283691,0.8325945,0.8353402,0.8347186,0.828548,0.8215319,0.8134829,0.8008963,0.7760631,0.7582504
0.03120615,0.04127605,0.04518948,0.04347842,0.04312825,0.04337648,0.04242519,0.04191627,0.04226721,0.04168186,0.04208323,0.04268356,0.04176216,0.04210805,0.04334883,0.04319266,0.04440456,0.04614385,0.05214683,0.07108506,0.09873935,0.1177734,0.1096046,0.0893638,0.07395758,0.06561275,0.06000843,0.05600794,0.05365056,0.05369756,0.05496555,0.05706254,0.06044768,0.06368191,0.06275812,0.06235112,0.06943983,0.06596909,0.06786917,0.07315662,0.07031862
0.02662834,0.02886439,0.04326167,0.04268653,0.04234474,0.04164954,0.03885922,0.03739557,0.03729003,0.03589252,0.03522565,0.03583715,0.03451433,0.03433602,0.03534012,0.03607122,0.03646866,0.0376898,0.04157854,0.05153531,0.06247216,0.06842956,0.06899008,0.06821669,0.06812391,0.0715128,0.07901358,0.08835876,0.0954847,0.09615887,0.09120506,0.08799499,0.09187689,0.1007052,0.1178386,0.1379946,0.1705087,0.1982256,0.2397755,0.2768831,0.3149854
0.02162333,0.02870549,0.04189829,0.04343678,0.04305323,0.04261744,0.03975748,0.03734904,0.03736827,0.03661522,0.03517558,0.0343471,0.0339192,0.03362524,0.03476251,0.033706,0.03393965,0.03478748,0.03681038,0.04124372,0.04496137,0.04545241,0.04428332,0.04304564,0.04245154,0.04238903,0.0431804,0.04391891,0.04611931,0.05049924,0.05740459,0.07057724,0.08979633,0.1198358,0.1630515,0.2108151,0.2564908,0.2766091,0.2899744,0.2972594,0.2964572
0.01989988,0.0286641,0.03123632,0.03270919,0.03424575,0.03457359,0.03361082,0.03263582,0.03234679,0.03086095,0.0298986,0.02949542,0.02824849,0.02873469,0.02804224,0.02786162,0.02788507,0.0282661,0.02837643,0.02928061,0.02905726,0.02875546,0.02774324,0.02749938,0.02757854,0.02768803,0.0281542,0.02848873,0.02956006,0.03040976,0.03040287,0.02972165,0.03007459,0.0303254,0.03066905,0.03225138,0.03462185,0.02573565,0.02542538,0.01775574,0.02228185
0.02667085,0.0283882,0.03748492,0.03837259,0.03868009,0.03928524,0.03889692,0.03866244,0.03869998,0.03894333,0.03675131,0.03653955,0.03765483,0.03793821,0.03785105,0.03822962,0.03875958,0.03936439,0.04061713,0.04373515,0.04567202,0.04580717,0.04439723,0.0441345,0.04365443,0.04289265,0.04211847,0.04166175,0.04073291,0.04054008,0.04037581,0.038983,0.03785016,0.03843909,0.03667497,0.03714808,0.0351222,0.02901593,0.03697561,0.0320925,0.0276635
0.1563857,0.1508217,0.1407465,0.1205752,0.1082733,0.1002919,0.09227933,0.08566729,0.08290007,0.08103272,0.08136582,0.08089597,0.07889849,0.077967,0.07736793,0.07724258,0.07682026,0.07946879,0.09312836,0.1344425,0.211029,0.3220425,0.4616425,0.598348,0.6892703,0.7346545,0.7546838,0.7677763,0.7684496,0.757163,0.7617113,0.7562713,0.7459258,0.7396789,0.733768,0.7319961,0.7460318,0.7599225,0.7575876,0.7590675,0.738294
0.05604578,0.04850033,0.04868661,0.04131756,0.03960596,0.04115371,0.0394063,0.03877605,0.03941332,0.03984308,0.04064277,0.03933321,0.03919607,0.03940663,0.03948884,0.03972351,0.04029418,0.04094159,0.04177853,0.04543644,0.05763139,0.09030588,0.1368998,0.1860958,0.2358401,0.2814515,0.320132,0.3522887,0.37944,0.4043203,0.428851,0.4516499,0.4751112,0.49362,0.5114335,0.5192594,0.5267159,0.5252879,0.4969578,0.4699515,0.4400229
0.10104,0.08443155,0.06278733,0.04658117,0.04292932,0.04397946,0.04351111,0.04219117,0.04454743,0.05146639,0.07117867,0.08935044,0.08953744,0.084476,0.08094252,0.07711124,0.07292846,0.06830564,0.06759813,0.07851298,0.1164675,0.2021345,0.3153603,0.4150362,0.4985435,0.566852,0.6173709,0.6519424,0.6754909,0.692743,0.7087449,0.7249599,0.7387209,0.749731,0.7571188,0.7563154,0.7563981,0.7482896,0.7308578,0.712622,0.6854581
0.09424023,0.07588056,0.05848282,0.04648463,0.04347146,0.04392739,0.04261488,0.04159359,0.04284514,0.04485198,0.04810268,0.05316209,0.0569376,0.06023882,0.06547547,0.07024115,0.07047132,0.06652419,0.06507862,0.07157859,0.0977524,0.1587149,0.2466989,0.3319088,0.4091796,0.4768888,0.5302982,0.5688063,0.5938789,0.6162013,0.6340207,0.6508544,0.6696255,0.6805981,0.6918708,0.6948166,0.6963969,0.6871041,0.6742324,0.6548258,0.6275008
0.0805615,0.06135772,0.05389362,0.0443898,0.04344573,0.04446432,0.0444119,0.04438606,0.04512451,0.04497396,0.04585124,0.0472296,0.04573891,0.0462053,0.04630075,0.04667486,0.04669587,0.0460509,0.04673803,0.05261295,0.07355875,0.1243354,0.1956636,0.263693,0.3257249,0.379464,0.4174118,0.4489246,0.4702401,0.4896832,0.509789,0.5295466,0.5536218,0.5707352,0.591557,0.6053305,0.6082241,0.6085418,0.5925878,0.5752739,0.540057
0.01865022,0.02905282,0.04061752,0.0402745,0.04035489,0.04092179,0.03998248,0.0395134,0.03984739,0.0398799,0.04033149,0.03929015,0.04029748,0.04142327,0.04333061,0.04306432,0.04288628,0.04184591,0.0414735,0.04499201,0.05465062,0.06913515,0.0672133,0.05654957,0.04859241,0.04470665,0.04275921,0.04084444,0.0400938,0.04006252,0.04196061,0.04371994,0.04839796,0.05286276,0.05507316,0.05723851,0.06056431,0.06112228,0.06695388,0.0780621,0.08062065
0.03057247,0.04755943,0.06010832,0.06985561,0.06799351,0.06613479,0.06181623,0.05875653,0.05762627,0.05598567,0.05272017,0.05112375,0.04828888,0.04572384,0.04383481,0.04129353,0.04023847,0.03865293,0.03798021,0.03875096,0.03963911,0.04117557,0.04250294,0.04325755,0.04473663,0.0481926,0.0543556,0.06195468,0.06831391,0.06968194,0.06813803,0.06543448,0.06734205,0.07816676,0.09298642,0.1084078,0.1405384,0.1749647,0.2189029,0.2510975,0.2774182
0.03565593,0.0463921,0.05740687,0.064506,0.06386781,0.06281999,0.05948908,0.05739837,0.05483515,0.05177412,0.04850139,0.04409464,0.03946945,0.03825853,0.03706714,0.03633258,0.03594433,0.03542312,0.03497375,0.03507402,0.03497767,0.03538976,0.03430209,0.03461439,0.03507921,0.03487147,0.03499021,0.03535119,0.03521255,0.03671565,0.04023338,0.04678557,0.06027329,0.08286733,0.1175749,0.1564797,0.1967003,0.2210802,0.2375782,0.2402025,0.2391738
0.01207646,0.02433718,0.03200056,0.034276,0.03487566,0.03381872,0.0317784,0.03027746,0.0297293,0.02869447,0.02754684,0.02612779,0.02605153,0.02566066,0.02566481,0.02549868,0.02520229,0.02490417,0.02498349,0.02447575,0.02387806,0.0237603,0.02329171,0.02329761,0.02307927,0.02293947,0.02329668,0.02419272,0.02477947,0.02449563,0.0247794,0.02462229,0.02544305,0.02563532,0.02484937,0.02592775,0.02417802,0.01877984,0.01558286,0.00969625,0.005237528
0.02170982,0.02809414,0.03081377,0.03339201,0.03492655,0.03461176,0.03520561,0.03534513,0.03581173,0.03525077,0.03435571,0.03305731,0.03451745,0.03436593,0.03468845,0.03451233,0.03485317,0.03476916,0.03481015,0.03480823,0.03532061,0.03552236,0.03516956,0.03456895,0.03476272,0.03490591,0.03414323,0.03389352,0.03319665,0.03353257,0.03314437,0.03333344,0.03148085,0.0319202,0.031278,0.03389071,0.03168307,0.02679002,0.02230739,0.02117476,0.0204898
0.1993549,0.2021449,0.2196453,0.2147744,0.2039407,0.1958643,0.183559,0.1762949,0.1703018,0.1644372,0.1599197,0.1533204,0.1440817,0.134047,0.128561,0.1245702,0.1179997,0.1100311,0.1076639,0.1206889,0.1618122,0.2374773,0.3317312,0.4171023,0.4888741,0.5504839,0.5928331,0.619054,0.6327689,0.6367041,0.6516431,0.6582361,0.6619664,0.6645591,0.6632069,0.6635455,0.6813662,0.6928693,0.6841724,0.6790849,0.6598228
0.09602243,0.07465901,0.05563156,0.04522973,0.04134007,0.0424562,0.04161214,0.04152347,0.04290439,0.04451583,0.04777148,0.05080041,0.05370019,0.05731665,0.06338222,0.07168616,0.08046051,0.09094275,0.1085005,0.1369344,0.1754832,0.2214158,0.2678041,0.3092206,0.3481949,0.3788012,0.4055595,0.430385,0.4557439,0.4779189,0.499168,0.5194606,0.5368125,0.5546364,0.5704892,0.5744958,0.576875,0.5664914,0.5397785,0.5184365,0.4850801
0.06757964,0.04898848,0.04305625,0.03673943,0.03522839,0.0361677,0.03668769,0.03691059,0.03789837,0.03845025,0.0391366,0.03940175,0.03969858,0.04064007,0.04138674,0.04303349,0.04532396,0.05094735,0.06109099,0.08005103,0.1079909,0.1434505,0.1821707,0.2183311,0.2492502,0.2761336,0.3002991,0.3231662,0.3422537,0.3656653,0.3881775,0.4105283,0.4343524,0.4518512,0.47307,0.4875477,0.4930321,0.4834006,0.4756277,0.4454243,0.429398
0.03108252,0.02962803,0.04019972,0.04020171,0.04046636,0.04174263,0.04113029,0.04064153,0.04168093,0.04107592,0.04123512,0.04058291,0.04150944,0.04352857,0.04493202,0.04702174,0.04959664,0.05380323,0.0618755,0.07360596,0.08335302,0.0853511,0.07389689,0.06041624,0.05201453,0.04781569,0.04554876,0.04373451,0.04250448,0.04335345,0.04478655,0.04728182,0.05239518,0.05759129,0.06178382,0.06071952,0.06898741,0.07315824,0.07250694,0.0813479,0.08488495
0.04663638,0.02921593,0.03565971,0.04270973,0.04300634,0.04342503,0.04276008,0.04281531,0.04311401,0.04253456,0.04280015,0.04189408,0.04359755,0.04418542,0.04518705,0.04684768,0.04796183,0.04878413,0.04925691,0.04876841,0.04787458,0.04839803,0.0483955,0.04790486,0.04967885,0.05245023,0.05805723,0.06649734,0.072395,0.07455505,0.07233189,0.07073755,0.07464594,0.0834389,0.1016302,0.1178166,0.1443209,0.1723814,0.2079282,0.2336009,0.2525114
0.01853182,0.02207507,0.03828502,0.0421384,0.04240043,0.04369671,0.04332757,0.04371583,0.04395503,0.04332235,0.04234425,0.04052571,0.04136348,0.04102957,0.04173356,0.04059925,0.0405091,0.04002702,0.03980843,0.0390992,0.03885295,0.03907458,0.03854387,0.03761662,0.03778048,0.03771194,0.03786568,0.03822312,0.03858079,0.04012926,0.04264515,0.04771622,0.05944296,0.0798703,0.110501,0.1433989,0.1834136,0.2049834,0.2219112,0.2178149,0.1977204
0.02780297,0.01079464,0.02731284,0.03184576,0.03286416,0.03343537,0.03261591,0.03285606,0.03239218,0.03151386,0.03058517,0.02956452,0.02859646,0.02872664,0.02804219,0.02829126,0.0281088,0.0279206,0.02714228,0.02655643,0.02600596,0.0258341,0.02571817,0.02535138,0.02579101,0.02626792,0.02660539,0.02712422,0.02786733,0.02856937,0.02913288,0.02925963,0.03010687,0.03159109,0.03148933,0.02978237,0.02747186,0.02185076,0.02321277,0.01387059,0.01541608
0.02601608,0.0216768,0.03562881,0.03308993,0.03453701,0.03546712,0.03503007,0.03594553,0.03592301,0.03518132,0.03524797,0.03470784,0.03494138,0.03579619,0.03507291,0.03579485,0.0365215,0.03629814,0.03622854,0.03639483,0.03578528,0.0359446,0.03583165,0.03550813,0.0353923,0.03516669,0.03496353,0.03464736,0.03428976,0.03432385,0.03349869,0.03246289,0.0326369,0.0316389,0.03092961,0.0305367,0.02973,0.02571347,0.02247608,0.02117436,0.02148853
0.135933,0.109488,0.09412605,0.0787044,0.07604394,0.07868571,0.08171524,0.08317618,0.0877461,0.09102345,0.09409618,0.09629101,0.1001122,0.1023535,0.1070575,0.1122791,0.1223689,0.1380349,0.1631964,0.2008187,0.2467483,0.2974841,0.3486549,0.3935245,0.4305003,0.4576286,0.4824632,0.5072654,0.5246903,0.536705,0.5545972,0.5689669,0.5769707,0.5831163,0.5931227,0.5950442,0.6009196,0.5994267,0.5876429,0.5726306,0.5637941
0.2473243,0.1886356,0.11239,0.05879781,0.04520363,0.0458139,0.04517005,0.04276231,0.04563108,0.05256812,0.06709624,0.08516051,0.1032824,0.1255074,0.1754651,0.2919921,0.4620922,0.59753,0.6802425,0.7263618,0.7549197,0.7689666,0.780662,0.7889465,0.7963226,0.8047969,0.8137935,0.8235712,0.831356,0.8392472,0.8416367,0.8458041,0.8534694,0.8541491,0.8571436,0.8571803,0.8573149,0.8494154,0.8299855,0.8231297,0.8322391
0.06870897,0.0617863,0.05190486,0.04519179,0.04426651,0.04575287,0.04503225,0.04634105,0.04990214,0.05610708,0.0633286,0.07089241,0.08445067,0.1058941,0.1400556,0.1887903,0.2299396,0.2558768,0.267508,0.2631638,0.2385174,0.1967672,0.1467926,0.1069584,0.08528831,0.07488886,0.06716996,0.06263511,0.05997978,0.0618936,0.06623206,0.07307964,0.0822858,0.08896201,0.09638323,0.09991697,0.1050287,0.1118711,0.1239401,0.1269139,0.1440745
0.07095651,0.06799949,0.05308896,0.04992312,0.04892114,0.05058833,0.05173683,0.05370669,0.0608229,0.07602798,0.1057602,0.165115,0.2564329,0.324306,0.3156744,0.2535439,0.1857626,0.1307304,0.09436147,0.07633268,0.067565,0.06373219,0.06099611,0.05961975,0.06012461,0.06320054,0.06984377,0.07749261,0.08361844,0.08525243,0.08165328,0.07835959,0.08079322,0.08967347,0.1053711,0.1248739,0.1517865,0.1845564,0.2278357,0.2722746,0.2963154
0.03613818,0.04833891,0.06089889,0.06055413,0.06050105,0.06181191,0.06176407,0.06231428,0.06628807,0.08264421,0.1306364,0.1716047,0.1504155,0.1153284,0.08873881,0.07097682,0.0600522,0.0525499,0.04687131,0.04417636,0.0414375,0.04046124,0.03961135,0.03907658,0.03989482,0.04012815,0.04118023,0.0438081,0.04665076,0.05185674,0.05883409,0.06865658,0.08499348,0.1092221,0.1434496,0.1797897,0.2177225,0.2480373,0.2614886,0.2641306,0.2417648
0.0252869,0.03483996,0.03774621,0.04345026,0.04352644,0.04506792,0.04580264,0.04828704,0.05529413,0.06610353,0.08252213,0.09867894,0.09595294,0.07962389,0.06472192,0.05506159,0.04879491,0.04515031,0.04266186,0.04088816,0.03972687,0.03889625,0.03827952,0.03810349,0.03799157,0.03742491,0.03765622,0.03876801,0.03968609,0.04122921,0.04403597,0.05030596,0.06279442,0.0824724,0.1125585,0.1504128,0.1861329,0.2134837,0.2283575,0.2401602,0.2411462
0.01879044,0.01093619,0.02645896,0.0303415,0.03172858,0.03164399,0.03040441,0.03008821,0.03052809,0.03153364,0.03565204,0.0367865,0.03511866,0.03240636,0.0303439,0.02820235,0.02729383,0.02594615,0.02448199,0.0239212,0.02289739,0.02274667,0.02233845,0.02252306,0.02259266,0.02291502,0.02294093,0.02366376,0.0234766,0.02445343,0.02456282,0.02438461,0.02425919,0.02441059,0.02476444,0.02297319,0.02431259,0.01467244,0.01660326,0.01433709,0.01146277
0.02727409,0.02321188,0.03119658,0.03377095,0.03428568,0.0347764,0.0348406,0.03497747,0.03520212,0.03671552,0.03758398,0.03891294,0.03901099,0.04025952,0.04008018,0.03930686,0.03892012,0.03876689,0.03845055,0.03787293,0.03737923,0.03739034,0.03654733,0.03633765,0.03625739,0.03606232,0.03580513,0.03598657,0.03516165,0.03492675,0.03450748,0.03302829,0.0337708,0.03177043,0.03081762,0.03117935,0.0315655,0.02619797,0.01810007,0.02322945,0.01752618
0.3894202,0.3150123,0.1952934,0.123336,0.1040704,0.10429,0.1055702,0.1022937,0.1094302,0.1428753,0.2486739,0.455435,0.6414282,0.7314897,0.7645492,0.7797041,0.7936243,0.8028055,0.8103656,0.8191916,0.8289925,0.835523,0.8395087,0.8450368,0.8464234,0.8505235,0.8529338,0.8576888,0.8544469,0.8462479,0.8490536,0.8446488,0.8425281,0.8337282,0.8317932,0.8289067,0.840941,0.8450636,0.8429771,0.8447737,0.8572908
0.1638992,0.1315048,0.07905734,0.04937908,0.04168774,0.04345638,0.04382783,0.04198068,0.04320585,0.04673641,0.05226906,0.06391279,0.08540679,0.1168239,0.1441632,0.1715635,0.2131723,0.2743362,0.3526302,0.4333644,0.5036025,0.5506318,0.5806313,0.5997655,0.6105611,0.6185907,0.6265226,0.6341832,0.6448068,0.6564803,0.6699673,0.6813122,0.6961356,0.7079311,0.7251918,0.7318573,0.7331121,0.7326965,0.7197283,0.7058195,0.6955537
0.06790023,0.06139523,0.05099695,0.04928764,0.04836927,0.0483042,0.04567698,0.04388216,0.04511944,0.04662431,0.04974757,0.05633748,0.06538907,0.07667348,0.1031309,0.1500492,0.1970872,0.2293574,0.2448244,0.2404922,0.2187473,0.1821279,0.1398129,0.1055329,0.08689086,0.07657253,0.07052496,0.06550085,0.06315015,0.06418808,0.06737972,0.07065911,0.07953737,0.08484648,0.08456332,0.08149767,0.08449375,0.08889488,0.09476192,0.104093,0.1205542
0.04460707,0.04741616,0.04860981,0.04806312,0.04756507,0.04814484,0.04717335,0.04666013,0.04801893,0.05074769,0.05619404,0.06563674,0.07765816,0.09720104,0.134897,0.1833339,0.185732,0.1479419,0.1105655,0.08891809,0.07909644,0.07477046,0.07076214,0.06929969,0.06933355,0.07326717,0.08004004,0.0881549,0.09442005,0.09536903,0.09192475,0.08809116,0.08875544,0.09805999,0.1159454,0.134911,0.1694546,0.1954336,0.2423131,0.2776255,0.301823
0.03691915,0.02720117,0.04227694,0.04380827,0.04402157,0.04458039,0.04404602,0.04345428,0.04464816,0.04704109,0.0490974,0.05455834,0.06129431,0.06388113,0.06644442,0.063991,0.05853035,0.0529232,0.04901797,0.04672516,0.04471539,0.04416092,0.0431494,0.0417303,0.04179972,0.04192896,0.04233339,0.04398039,0.04525516,0.04876503,0.05396748,0.06285541,0.07663163,0.1009423,0.1361907,0.1737662,0.2210188,0.2394671,0.2591188,0.2539181,0.2525413
0.03086251,0.026665,0.03297981,0.03597952,0.03615793,0.03654214,0.03721213,0.03672929,0.03711301,0.03730941,0.03724281,0.03723561,0.03740076,0.03608511,0.03556099,0.03443155,0.03313095,0.03140228,0.03001997,0.02909246,0.0284623,0.02796371,0.02720612,0.02726693,0.0271964,0.02763024,0.02814344,0.02866153,0.02901508,0.02962216,0.03002589,0.03020471,0.03022056,0.03013618,0.03076007,0.0342636,0.03284697,0.02420383,0.02550589,0.02127837,0.01237744
0.03117152,0.02492809,0.03735679,0.04079002,0.04180651,0.04229723,0.04115719,0.04062764,0.04096968,0.04080513,0.04064667,0.0407939,0.0415095,0.04239023,0.04377962,0.04349799,0.04364593,0.04258329,0.04210455,0.04180302,0.04141822,0.04151288,0.0406427,0.04017679,0.03941942,0.03906142,0.03880262,0.03871554,0.03901371,0.03787374,0.03795636,0.03689762,0.03591329,0.03519155,0.03649124,0.03355325,0.03390061,0.02692185,0.02409658,0.01024748,0.0176816
0.05791471,0.05878337,0.05096823,0.04748342,0.04579714,0.04645865,0.04386744,0.0411515,0.04252542,0.04443408,0.04563711,0.04742649,0.05649628,0.07259409,0.102711,0.1485435,0.1935024,0.2298679,0.2553302,0.264062,0.2482283,0.213237,0.1615175,0.1152729,0.08899032,0.07567012,0.06639,0.06052329,0.05801467,0.05995832,0.06783173,0.07916554,0.09375985,0.105255,0.1100239,0.1091192,0.120264,0.1264593,0.1452872,0.1494134,0.1692132
0.04397241,0.04362446,0.04745455,0.04679379,0.04862646,0.05263852,0.05973556,0.06632545,0.07041893,0.0748249,0.07953757,0.08713423,0.09711838,0.1114098,0.1227581,0.1250003,0.1130797,0.09143578,0.07120002,0.05858243,0.05363401,0.05139525,0.04981304,0.04868941,0.04999353,0.05409923,0.06018034,0.06794537,0.07438341,0.07557729,0.07281458,0.06968398,0.07311765,0.08216796,0.0991269,0.1201466,0.1462657,0.178035,0.2181618,0.2517968,0.286653
0.01569873,0.03519321,0.03333206,0.03802381,0.0396009,0.04481006,0.05230637,0.06016974,0.06403075,0.06642143,0.06531018,0.06161894,0.05620196,0.05183449,0.04557056,0.04063128,0.03757792,0.03526365,0.03322704,0.03297443,0.03192063,0.03200038,0.03114644,0.03091668,0.03123179,0.03201807,0.03267205,0.0334041,0.03539745,0.03916717,0.04679854,0.05951288,0.07945999,0.1133317,0.1567917,0.197477,0.2442562,0.2693869,0.2747573,0.2775115,0.2698883
0.02046968,0.02562497,0.03894498,0.03888519,0.03920904,0.03945862,0.03830049,0.03747317,0.03778879,0.03702496,0.0355104,0.03590638,0.03489551,0.03568723,0.03607631,0.03588941,0.03666685,0.03638053,0.03609687,0.03629735,0.03566544,0.03596718,0.03551915,0.03531809,0.03516979,0.03490331,0.03462289,0.03484259,0.03430024,0.03486705,0.03311354,0.0326984,0.03272072,0.03309607,0.03385128,0.03166616,0.03101291,0.02498037,0.03314849,0.02447278,0.01939731
0.0311745,0.03974917,0.04692736,0.04834457,0.04787754,0.0491925,0.04641839,0.04528157,0.0470392,0.0488714,0.04958039,0.0518998,0.06018362,0.07562284,0.0999162,0.1207437,0.1187109,0.0997136,0.07814342,0.06343964,0.05538556,0.05136752,0.04680783,0.0434511,0.04160684,0.04163603,0.04178014,0.04237696,0.04140142,0.04261587,0.04326756,0.04428851,0.04639688,0.04984655,0.05430891,0.05708505,0.0624976,0.06986382,0.07719506,0.08525728,0.1023645
0.03496651,0.04185191,0.05354736,0.05794174,0.0586804,0.0602264,0.06047775,0.06203468,0.06513189,0.06938716,0.06905524,0.06719868,0.06808478,0.0663238,0.06293775,0.05704735,0.05019028,0.04583347,0.04296221,0.04031137,0.0384866,0.03782767,0.03652392,0.03607811,0.03587815,0.03546212,0.03597232,0.03658092,0.03802961,0.04014103,0.04184198,0.04666969,0.05067607,0.0589345,0.06423707,0.06963594,0.07312336,0.07528969,0.07997922,0.06797925,0.07028147
0.02840926,0.02882403,0.04049803,0.04325237,0.04380054,0.04464175,0.04368507,0.04331431,0.04457838,0.04543392,0.04495718,0.04428023,0.04352947,0.04468082,0.04286268,0.04014805,0.03796067,0.03600871,0.03498375,0.03400136,0.03372328,0.03315701,0.03198525,0.03233684,0.03262738,0.03186511,0.03228884,0.03196877,0.03189894,0.03304138,0.03374112,0.03540253,0.03781521,0.04123578,0.04597508,0.04710031,0.05748206,0.05793346,0.06614278,0.08218078,0.07721386
0.01113536,0.0140233,0.02184275,0.02735162,0.02874948,0.02866838,0.02683821,0.0259642,0.0255306,0.02516679,0.02400766,0.02309506,0.02290885,0.02292212,0.02186468,0.02167456,0.02120346,0.02099836,0.02011199,0.02020145,0.02007923,0.0206236,0.01995963,0.0199966,0.02068416,0.02080737,0.02119317,0.02158672,0.02196521,0.02206803,0.02259279,0.02201681,0.0197817,0.0216019,0.0244099,0.02125132,0.01967734,0.01386404,0.0119158,0.008257742,0.009991651
0.004206907,0.01907708,0.03352893,0.04106062,0.04201352,0.04116859,0.03783483,0.03521036,0.03498184,0.0350842,0.03320523,0.03195379,0.03314731,0.03399141,0.03408296,0.03394954,0.0341108,0.03411255,0.03341077,0.0333572,0.03257826,0.03283491,0.03202862,0.03181262,0.03143497,0.03134212,0.03097348,0.03061898,0.03087785,0.030393,0.03003692,0.0296535,0.02833731,0.02672856,0.02826756,0.02577894,0.0287284,0.01949091,0.009123924,0.01721735,0.009970109
0.1415885,0.1405945,0.1252151,0.1169469,0.1127964,0.1141036,0.1150059,0.1146854,0.1208703,0.1321417,0.1395643,0.146003,0.1660555,0.2013365,0.2506409,0.3044284,0.3438601,0.3658502,0.3756212,0.3711969,0.3471601,0.3080735,0.2579173,0.2097892,0.1794443,0.1614718,0.1476475,0.1364494,0.132669,0.1341293,0.1411426,0.1530386,0.1652747,0.1742756,0.1766347,0.1729195,0.1821411,0.1939477,0.1990617,0.2051042,0.2105728
0.2152211,0.2419778,0.2537575,0.2767348,0.3046101,0.3467669,0.3934924,0.42772,0.4298328,0.3831492,0.3040726,0.2268391,0.1670608,0.1241071,0.0955196,0.07738123,0.065421,0.05611166,0.04997613,0.04687686,0.04424919,0.04286075,0.04208161,0.04244434,0.0430433,0.04398992,0.04602624,0.04829845,0.051307,0.05589784,0.05996281,0.06600499,0.07352643,0.08525597,0.1022268,0.1226394,0.1490733,0.1643511,0.1864456,0.2052846,0.2116283
0.1480464,0.1706261,0.1766034,0.1969214,0.2324137,0.2763723,0.3225127,0.3578808,0.3545917,0.3036926,0.2220701,0.1470023,0.09257506,0.06040376,0.04461817,0.03683185,0.03276289,0.03106398,0.02891227,0.0284475,0.02776355,0.02770577,0.02712181,0.02715375,0.02726701,0.02752843,0.0276046,0.02834131,0.02891732,0.03038648,0.03175041,0.03346819,0.03805913,0.04696945,0.06173747,0.07780122,0.09848778,0.1234803,0.1489251,0.1707176,0.1724492
0.01476032,0.01340817,0.02867341,0.03307626,0.03397194,0.03510791,0.03404091,0.03253961,0.03164683,0.02960354,0.02708466,0.02494071,0.02558639,0.02477802,0.02421054,0.02321716,0.02266155,0.0228352,0.02210338,0.02205178,0.02242206,0.02296283,0.02265597,0.02323203,0.02372057,0.02406613,0.02438296,0.02515048,0.0258769,0.02655148,0.02663997,0.02641525,0.02585137,0.02725225,0.02720086,0.02653231,0.02575244,0.02016659,0.01790575,0.01616676,0.02187687
0.01879704,0.02312748,0.03758786,0.04195431,0.04212059,0.04182505,0.03941102,0.03699025,0.03671385,0.03605557,0.03455902,0.03349253,0.0340208,0.03406991,0.03471977,0.03472896,0.03473692,0.03483964,0.03454506,0.03464987,0.03452267,0.03425776,0.03395291,0.03423088,0.03421351,0.0344862,0.03433406,0.03384181,0.03382944,0.03327109,0.03319154,0.03178182,0.03168639,0.03022738,0.03011413,0.03243449,0.03352603,0.02186689,0.0154555,0.02080451,0.01242404
0.4329587,0.4383009,0.4342255,0.4565127,0.482183,0.518776,0.5569236,0.5999537,0.6276821,0.6369455,0.6253056,0.5988788,0.5644243,0.5186837,0.4618346,0.3920745,0.3238298,0.261089,0.2099461,0.1766072,0.1594966,0.151504,0.1460124,0.1420774,0.1436499,0.1511053,0.1642853,0.1770148,0.1865159,0.187336,0.1814029,0.1770077,0.1798277,0.1943962,0.2100485,0.2275642,0.2593164,0.280098,0.3265882,0.3550681,0.396534
0.1852552,0.2110106,0.2348717,0.2557467,0.2835681,0.3170541,0.3441645,0.3524767,0.3345387,0.2794045,0.2084107,0.1472975,0.1071389,0.07971297,0.06246795,0.05187449,0.04508653,0.0404122,0.03705487,0.03504419,0.0336951,0.03279573,0.03231932,0.0327591,0.03308369,0.03334405,0.03443677,0.03628299,0.03875078,0.04226996,0.04707981,0.05442,0.06395563,0.07914217,0.09850067,0.1238548,0.153372,0.1664993,0.171555,0.1843793,0.1840728
0.02450816,0.0234162,0.04053168,0.04425632,0.04657039,0.0475955,0.04644144,0.04521921,0.04329208,0.04053104,0.03649668,0.03293784,0.03012996,0.02823707,0.02678313,0.02564942,0.02483344,0.02361346,0.02305034,0.02257549,0.02238226,0.02202579,0.02254371,0.02280742,0.02331855,0.02369717,0.02416188,0.02497902,0.02597715,0.02618263,0.02631455,0.02705469,0.02716329,0.02723481,0.02708151,0.02793746,0.02576919,0.02330364,0.02095555,0.01766355,0.007302385
0.008789759,0.01785359,0.01932136,0.02682396,0.02805124,0.02832583,0.0265973,0.0259721,0.02486951,0.02368475,0.02114353,0.02140888,0.02048745,0.02001314,0.01965888,0.01921379,0.01924991,0.01907601,0.01891821,0.01901098,0.01875528,0.01931764,0.01898731,0.01953592,0.01971981,0.02098575,0.02150826,0.02191493,0.0227049,0.02377011,0.02376596,0.02261789,0.02264192,0.02347167,0.02291239,0.02187984,0.02253478,0.01835215,0.02495266,0.01072697,0.004938282
0.01142889,0.02392462,0.03478844,0.03824142,0.03889272,0.03920822,0.03777179,0.03697922,0.03621495,0.03580475,0.03463673,0.03371291,0.03471827,0.03386098,0.03388503,0.03412504,0.03459435,0.0340994,0.03350708,0.03372377,0.03351626,0.0331078,0.03288513,0.03228892,0.03258986,0.03283801,0.03256148,0.03188707,0.0316733,0.03284853,0.03116417,0.03053416,0.02990934,0.02877108,0.02925301,0.02861421,0.0320846,0.01933109,0.01543201,0.01719717,0.01115277
0.3077448,0.3566663,0.398712,0.4292635,0.4566361,0.4889585,0.5127297,0.5239246,0.5099622,0.4642675,0.3904892,0.3170411,0.2508907,0.2009596,0.1632207,0.1367898,0.1185316,0.1044606,0.0950261,0.08837069,0.08383235,0.08138438,0.07901696,0.07807216,0.07881911,0.07985137,0.08298556,0.08687507,0.09384971,0.1034436,0.1173596,0.1371466,0.1614522,0.1920855,0.2301511,0.2622462,0.2972905,0.3244937,0.3471108,0.3276378,0.3217609
0.01548023,0.02451051,0.0273004,0.03189712,0.03287748,0.03146125,0.02906035,0.02753903,0.02658045,0.02605176,0.02505825,0.02577223,0.0239206,0.02468513,0.0235052,0.02352322,0.02364848,0.02294872,0.02241961,0.02236083,0.02174635,0.02189396,0.0217018,0.02178213,0.0225591,0.02274728,0.02363269,0.02417382,0.0251779,0.0253338,0.02568197,0.02633599,0.02650146,0.0260308,0.02885854,0.0274529,0.02608701,0.02002175,0.01688506,0.01418571,0.01149733
0.05796242,0.07126142,0.0840077,0.09246054,0.09620152,0.09737383,0.09647148,0.09502053,0.08996675,0.08344655,0.07575283,0.06894604,0.06304181,0.05642123,0.05180664,0.04753778,0.04426663,0.0412953,0.03825835,0.03660267,0.0350123,0.0343768,0.03343846,0.03375996,0.03299538,0.03310145,0.03286137,0.03323363,0.03350567,0.03366289,0.03407087,0.0331796,0.03359169,0.03366668,0.03390048,0.03193457,0.03324594,0.03111482,0.02357903,0.01879255,0.02738046
0.04666507,0.0580463,0.06654434,0.0689823,0.06952319,0.06844776,0.0668924,0.065849,0.06385252,0.06237633,0.06115147,0.05989644,0.05984694,0.05923433,0.05891864,0.05832319,0.05830274,0.05806295,0.05650787,0.05629797,0.0552931,0.0549837,0.0548596,0.05353854,0.05341918,0.0530674,0.05304858,0.05204878,0.05244629,0.05147101,0.0500391,0.04901351,0.04910019,0.04891753,0.04732606,0.04509872,0.04940123,0.03976594,0.03687176,0.03000549,0.03594165
0.07200253,0.06304994,0.05493888,0.05050797,0.04797811,0.04641485,0.04178594,0.03891036,0.0385371,0.03807661,0.03848661,0.03879807,0.03794547,0.03763779,0.03810583,0.03802361,0.03819651,0.03919071,0.04329098,0.05431423,0.07896186,0.1215747,0.1823347,0.2509047,0.3201642,0.3806401,0.4265135,0.459041,0.4823483,0.5028701,0.5220395,0.5403952,0.5575092,0.5705219,0.581343,0.5906423,0.5941774,0.5963759,0.5929593,0.5930171,0.5592987
0.06231713,0.05282506,0.04899372,0.04434397,0.04184615,0.04246281,0.04103341,0.03903518,0.03845967,0.03790565,0.0393752,0.03901323,0.03857568,0.03892041,0.04000015,0.0400854,0.04088516,0.04273786,0.04773314,0.0640286,0.09361646,0.1338729,0.1777074,0.21802,0.2490443,0.2712021,0.2892086,0.3051882,0.3215458,0.3372954,0.3549921,0.3727491,0.3913375,0.4055156,0.418281,0.4297368,0.4331576,0.4304549,0.4206211,0.3958582,0.3580137
0.112026,0.1061589,0.06766953,0.04898059,0.04393787,0.04421784,0.04256628,0.04054765,0.04093302,0.04378283,0.05014567,0.05291496,0.05241634,0.05246582,0.05166101,0.05084526,0.0508262,0.05252719,0.0618485,0.09073287,0.1494623,0.2405215,0.3603831,0.4940919,0.6035303,0.6687834,0.708028,0.7337756,0.7541908,0.7663678,0.7763076,0.7854787,0.79509,0.8002016,0.7966217,0.8024275,0.8019312,0.7945228,0.7815814,0.773788,0.7417397
0.1122005,0.09095411,0.07045636,0.05307491,0.04885458,0.04766062,0.044618,0.04131342,0.04147962,0.04336658,0.04585043,0.04839185,0.04927346,0.04968421,0.04990335,0.05103251,0.05138388,0.0526849,0.06118592,0.08840904,0.1430616,0.2285054,0.3448508,0.4757224,0.5809141,0.6433,0.6778278,0.6987928,0.7157806,0.7264671,0.7347314,0.7419255,0.744057,0.7496876,0.7481812,0.7430862,0.7407361,0.7432459,0.7349164,0.7218255,0.6966711
0.08312901,0.07698595,0.05387362,0.04338644,0.03984322,0.04095368,0.04064667,0.03955734,0.03976206,0.04014739,0.04092328,0.04165023,0.04135293,0.0407729,0.04097971,0.04147492,0.04233376,0.04438994,0.05131643,0.07395962,0.1194922,0.1889211,0.2754436,0.3572605,0.4150996,0.4436395,0.4615991,0.4750871,0.4868739,0.4977391,0.5116462,0.5260031,0.5406034,0.5583818,0.5751228,0.5852497,0.5976397,0.594645,0.5930674,0.578454,0.5407978
0.0262088,0.03174369,0.04509455,0.04448116,0.04471455,0.04435352,0.04261417,0.04244719,0.04175277,0.04190788,0.04166621,0.04055687,0.04132507,0.04336703,0.0435762,0.04305972,0.04406524,0.0458568,0.05180995,0.07096501,0.09936381,0.118812,0.1111693,0.09142397,0.07533306,0.06616946,0.06048015,0.05620686,0.05323586,0.05417458,0.05568157,0.05667385,0.06026327,0.06398072,0.06267906,0.0626722,0.06544738,0.06885297,0.07048142,0.06919841,0.06751819
0.03095827,0.03276616,0.04026177,0.04131649,0.04184818,0.04250963,0.04098301,0.04086523,0.04048639,0.03976705,0.03864544,0.03991331,0.03846732,0.03922489,0.03961262,0.03933817,0.04016572,0.04163709,0.0455351,0.05580633,0.06602489,0.07199556,0.07199921,0.07000671,0.06906156,0.07061992,0.07438242,0.07903572,0.08216682,0.08009417,0.0766171,0.07210536,0.07346222,0.07842519,0.08272634,0.09044464,0.1105582,0.1197157,0.1438435,0.1779462,0.206151
0.03465145,0.046615,0.06327786,0.065486,0.0626008,0.05773671,0.05211107,0.04858717,0.04604336,0.04438316,0.04336492,0.0418017,0.04035331,0.03953282,0.03881714,0.03763036,0.03699107,0.03692946,0.037637,0.04207622,0.04413142,0.04436635,0.0434937,0.0424215,0.04257194,0.04236219,0.04326794,0.04566713,0.04828313,0.05256475,0.06004161,0.0690973,0.08132178,0.09889248,0.1191871,0.1424677,0.1664352,0.1778903,0.1851041,0.1822908,0.1812713
0.02656446,0.03257121,0.04354501,0.04463374,0.04452642,0.04457811,0.0428989,0.04168491,0.04057668,0.04005486,0.03886419,0.03772321,0.03786801,0.03788902,0.03837325,0.03762995,0.0378817,0.03847389,0.04107172,0.04584041,0.04867373,0.04936232,0.04833189,0.04707498,0.04629989,0.04592686,0.04628501,0.04737278,0.04965285,0.05267487,0.05732534,0.06395135,0.07462478,0.0921147,0.1153221,0.1403695,0.1681874,0.1800206,0.1987869,0.1973629,0.1872195
0.02134018,0.02328937,0.03270418,0.03707477,0.03762892,0.03836897,0.03769436,0.03796847,0.03840808,0.03732695,0.03698204,0.03650318,0.03641781,0.03686833,0.03752114,0.03821196,0.03907419,0.03914145,0.0403963,0.04251384,0.04404818,0.04483009,0.04366148,0.04314121,0.04243943,0.04189513,0.04104659,0.04064147,0.04050178,0.03964593,0.03861323,0.03727286,0.03667219,0.03438672,0.0352173,0.03820233,0.03629995,0.02957381,0.02779184,0.02082825,0.01292967
0.1487016,0.1362485,0.1344575,0.1144137,0.1014187,0.09552849,0.08876951,0.0835704,0.08142402,0.07998076,0.07892648,0.07816135,0.0764111,0.07634693,0.0766793,0.07585717,0.07537627,0.07780544,0.09099114,0.1307229,0.2037649,0.3060338,0.4252167,0.5399356,0.6242083,0.6698054,0.6925542,0.7036123,0.7031055,0.6893471,0.6922096,0.6858414,0.6745644,0.6637886,0.6530193,0.648248,0.6738645,0.6924967,0.7000217,0.6931493,0.6814904
0.05902318,0.04318798,0.04984552,0.04573097,0.04643184,0.04565888,0.04025857,0.03669997,0.03638089,0.03582143,0.03618215,0.03527669,0.03632166,0.03571491,0.03573933,0.03605655,0.03614765,0.03614136,0.03684623,0.04016334,0.04628079,0.06401402,0.09396129,0.1304476,0.1703983,0.2086255,0.241783,0.2688848,0.2928083,0.3161838,0.3386723,0.3625377,0.3826245,0.4021287,0.4242385,0.4405941,0.4413928,0.4322269,0.421842,0.4095644,0.3755194
0.0787186,0.06750917,0.05481568,0.04522177,0.04265689,0.04273427,0.04048233,0.03826131,0.04001222,0.04574726,0.06243362,0.07704314,0.0785159,0.07346645,0.06968596,0.06567334,0.06282841,0.05864337,0.05751461,0.06408018,0.08429685,0.127456,0.1891884,0.2554258,0.3245559,0.3906066,0.4434967,0.4829852,0.5124503,0.5365101,0.5590318,0.5815477,0.604909,0.6238816,0.6415952,0.6516216,0.6631869,0.6615873,0.6599817,0.6500638,0.6056121
0.08076448,0.06249743,0.05269854,0.04745118,0.04469888,0.04368876,0.0395937,0.03658132,0.03715626,0.03874364,0.04270485,0.04650455,0.05035018,0.05338735,0.05848101,0.06337281,0.06189978,0.0583108,0.05625614,0.06219502,0.08242186,0.1261347,0.187318,0.2528375,0.3184685,0.3791404,0.427612,0.4621259,0.487518,0.5097377,0.5301134,0.5483685,0.5682489,0.5821391,0.6004033,0.6103348,0.6196463,0.609609,0.598274,0.5746154,0.5527782
0.05456299,0.06321882,0.05944144,0.04714989,0.04727687,0.04822333,0.04859317,0.04695912,0.04682466,0.04704771,0.0475596,0.04646811,0.04667804,0.04736228,0.04770209,0.04705605,0.04726098,0.04661814,0.04670771,0.05060127,0.06306985,0.09304412,0.1406753,0.1922633,0.2464683,0.2911146,0.3276398,0.3535726,0.3759685,0.3954457,0.4169038,0.4409575,0.4657117,0.487456,0.508134,0.5291405,0.5444191,0.5463284,0.5427304,0.5292022,0.4877102
0.02124529,0.0222088,0.03244854,0.03789511,0.03879735,0.03911942,0.03875947,0.03830686,0.03861068,0.03924613,0.03918631,0.03846357,0.03901742,0.03974763,0.04062221,0.04115749,0.04051742,0.03947527,0.03939062,0.04137588,0.0444169,0.04896152,0.04785334,0.04385788,0.04107415,0.03999487,0.03858624,0.03785215,0.03764923,0.03796974,0.038354,0.03805921,0.04024987,0.04007168,0.04015115,0.0382353,0.04236136,0.04047276,0.04538217,0.03438555,0.04604642
0.04670876,0.06015563,0.0839448,0.09610741,0.09411917,0.09259991,0.09064652,0.08881349,0.0869032,0.08216267,0.0756796,0.06683598,0.0586124,0.05307878,0.04867033,0.04460074,0.04242267,0.04026893,0.03914441,0.03911171,0.03882784,0.03888468,0.03873031,0.03892572,0.03907267,0.03905643,0.039631,0.04067694,0.04225209,0.04453938,0.04839577,0.05488852,0.06458288,0.07608109,0.09383403,0.1117843,0.1314301,0.1433965,0.1524063,0.1384621,0.1370465
0.02745445,0.0311431,0.04770731,0.05153908,0.05012362,0.04949947,0.04579538,0.04321713,0.04217183,0.04026984,0.03867994,0.03629684,0.03547796,0.03418686,0.03410069,0.03405156,0.03343889,0.03349424,0.03284163,0.03346079,0.03287009,0.03315956,0.03295461,0.03268781,0.03276646,0.03272005,0.03249446,0.03312407,0.03351531,0.03354431,0.03430707,0.03663677,0.03998481,0.04422571,0.05836718,0.07169691,0.0944691,0.1043096,0.1082292,0.1121168,0.1003049
0.0162012,0.01304498,0.03298201,0.03626985,0.03719974,0.03733476,0.03565516,0.03437803,0.03456426,0.03409164,0.03376034,0.03281874,0.03269635,0.03226207,0.0333685,0.03362141,0.03334298,0.03366068,0.03368036,0.03416111,0.03392293,0.0340122,0.03348705,0.0334799,0.03359588,0.0334758,0.03342484,0.03288572,0.03248849,0.03186797,0.03155484,0.03148865,0.03052213,0.0290626,0.0285307,0.03026356,0.02613779,0.0222464,0.02222536,0.0162004,0.01766003
0.1987135,0.2061505,0.2249415,0.223345,0.2114921,0.2034648,0.1888188,0.1785336,0.1737771,0.1682749,0.1619052,0.155806,0.1455244,0.1361225,0.1301351,0.1249907,0.1187895,0.1107432,0.108765,0.1217363,0.1621847,0.2341428,0.3136416,0.3812367,0.4358354,0.4802075,0.5122553,0.5352655,0.5483609,0.5485398,0.5576189,0.5667852,0.5680769,0.5668734,0.5701073,0.5676763,0.5920148,0.6104655,0.6117563,0.6230578,0.5765105
0.06884991,0.0640082,0.05212136,0.04456181,0.04192375,0.04187767,0.04034778,0.03902529,0.04030221,0.04390924,0.05289921,0.0614184,0.06579652,0.06741487,0.06824787,0.07053796,0.07486786,0.08261333,0.09508136,0.1152859,0.1406425,0.1712228,0.2032186,0.2350882,0.2643515,0.2895131,0.3124882,0.3349955,0.3554661,0.3773604,0.4000196,0.4191196,0.4425365,0.4600217,0.4824019,0.4854072,0.4843006,0.4760544,0.4597104,0.4468611,0.4083445
0.05477199,0.04816163,0.04358854,0.03913531,0.03748017,0.03889143,0.03855919,0.0384973,0.0392384,0.03973701,0.03998596,0.03975173,0.03941978,0.04083601,0.04230408,0.04322542,0.04534462,0.04938754,0.05564704,0.06633204,0.08309485,0.1069494,0.1309378,0.1569512,0.1802553,0.2010292,0.2204484,0.2393405,0.2579031,0.2770917,0.2975784,0.3185811,0.3408158,0.3629125,0.3803983,0.3968351,0.4049819,0.3998401,0.3857765,0.3596835,0.3388863
0.0188328,0.03112399,0.03641361,0.03995973,0.04062737,0.04225087,0.04205124,0.04220686,0.04289056,0.04335918,0.04228294,0.04237324,0.04266216,0.04488427,0.04578518,0.04693639,0.04896809,0.05003378,0.05337,0.05683959,0.06034896,0.06072644,0.0557245,0.04948582,0.04591979,0.04455842,0.04359166,0.0431138,0.0422391,0.04186572,0.04228552,0.04295913,0.04293412,0.04420365,0.04573731,0.04319517,0.04490208,0.04028852,0.0431531,0.04137826,0.04274031
0.03193657,0.02688555,0.03719973,0.04137052,0.04229383,0.04297474,0.04177493,0.04071283,0.04194463,0.0411759,0.04113153,0.04125786,0.04049321,0.0411447,0.0423457,0.04251384,0.04341434,0.04347503,0.04271137,0.04255688,0.04264853,0.04260806,0.04230566,0.04210772,0.04198363,0.04285224,0.04396966,0.04576303,0.04686892,0.0463602,0.04511086,0.04399658,0.04387488,0.04365544,0.05028207,0.05530033,0.06106233,0.07477121,0.08813318,0.09968538,0.1208714
0.03419713,0.03763766,0.04565172,0.04942785,0.05055513,0.05155436,0.05129381,0.05160396,0.05298086,0.05317649,0.0524721,0.05203912,0.05041723,0.04884196,0.04738619,0.04535726,0.04411771,0.04318027,0.04144494,0.04079812,0.04014752,0.03994356,0.03861014,0.03887847,0.0389005,0.03930317,0.04007233,0.0411822,0.04231094,0.04499667,0.04873113,0.05371942,0.06095229,0.0743162,0.08964379,0.1098435,0.1337617,0.1376542,0.1463467,0.1370757,0.124933
0.01467969,0.03224559,0.03682015,0.04279531,0.04442414,0.04382692,0.04100792,0.03902391,0.03845194,0.03794518,0.03762803,0.03714367,0.03677694,0.03597016,0.03585862,0.03546271,0.03533172,0.03500169,0.03445809,0.03448646,0.03414478,0.03413904,0.03314775,0.03300962,0.03292529,0.03271739,0.03261962,0.03250684,0.0329125,0.03440739,0.03506566,0.03659657,0.03992399,0.04796229,0.06303488,0.08616414,0.107747,0.1231546,0.1335074,0.1400922,0.1227106
0.02197848,0.01161958,0.02163047,0.03206031,0.03345731,0.03375055,0.03190477,0.03133878,0.03135673,0.03139666,0.02946764,0.02819249,0.0278104,0.02774297,0.02754673,0.02702503,0.0267383,0.02634084,0.02594311,0.02537942,0.02513474,0.02446255,0.02433203,0.02403238,0.02435849,0.02436497,0.02481134,0.02520956,0.02599785,0.02665666,0.02643928,0.02647147,0.02718854,0.02629871,0.02425045,0.03007893,0.02661998,0.02481879,0.01655828,0.02037147,0.007561989
0.1209257,0.1073865,0.09239983,0.08042851,0.07702096,0.07938534,0.08393579,0.08704201,0.09180453,0.09643213,0.0983196,0.100663,0.1040983,0.1070808,0.1120093,0.1180223,0.1276237,0.1441768,0.1692206,0.202841,0.2433125,0.2859294,0.3262136,0.3620297,0.392192,0.4145152,0.436081,0.4527496,0.4685593,0.4771797,0.4929804,0.5021243,0.5088687,0.51526,0.5172911,0.5228659,0.5390049,0.5418967,0.5442937,0.53752,0.5044847
0.1407124,0.1226705,0.07567329,0.04767318,0.04080209,0.04219756,0.0441998,0.04382344,0.04653132,0.0538139,0.0730604,0.09499911,0.1086591,0.1228365,0.1390624,0.1614147,0.1924531,0.2341577,0.2859867,0.3443069,0.401363,0.4455217,0.4764019,0.4947779,0.5089299,0.5168338,0.526506,0.5361973,0.549368,0.5629766,0.5795905,0.5966812,0.6156514,0.6365728,0.6512016,0.6672381,0.6766727,0.6740982,0.6602976,0.6661001,0.6334029
0.06732314,0.06313343,0.0507808,0.05036949,0.04964408,0.04937424,0.04578693,0.04341859,0.04608391,0.05189023,0.05907284,0.06566471,0.07763507,0.0967183,0.1229462,0.1564466,0.1821652,0.1987075,0.2039531,0.1967461,0.176216,0.1457632,0.1100353,0.08350756,0.06940804,0.06168356,0.05647674,0.05288844,0.05144412,0.05282777,0.05340619,0.05668285,0.06149028,0.0643354,0.06764511,0.06880928,0.07700126,0.0717022,0.07562971,0.07045328,0.0803897
0.06966759,0.05901606,0.04344378,0.03998971,0.03733219,0.03866279,0.03987481,0.04111815,0.04397173,0.05607449,0.1057865,0.218598,0.3104236,0.3090969,0.258319,0.1959939,0.1430823,0.1040825,0.0791158,0.06506775,0.05812574,0.05525223,0.05307271,0.05239528,0.05253052,0.05431944,0.05792936,0.06228503,0.06545773,0.0651088,0.06270276,0.06182888,0.06154894,0.06585036,0.07260834,0.08819085,0.09692669,0.1182415,0.1491477,0.175675,0.2108827
0.02428787,0.03189883,0.04395324,0.04557801,0.04640862,0.04739729,0.04642938,0.04769157,0.05387901,0.06405262,0.0814402,0.09743456,0.095302,0.07922413,0.06452461,0.05423553,0.04868822,0.04420334,0.0419592,0.04015671,0.03883605,0.03872678,0.03729371,0.03674602,0.03689916,0.03713026,0.03716365,0.03746879,0.03876532,0.04011756,0.0433395,0.04763647,0.05447003,0.06791944,0.08754086,0.1109875,0.1420995,0.1595896,0.1750945,0.1778543,0.1740362
0.01533254,0.01812709,0.02370801,0.02826313,0.02975035,0.02909534,0.02800469,0.02667934,0.02748756,0.02864855,0.03185201,0.03380873,0.03151653,0.0297593,0.02827477,0.02610367,0.02434719,0.02399685,0.02304783,0.0221084,0.02129898,0.02133108,0.02081338,0.02059832,0.02129539,0.02116841,0.02134216,0.02191321,0.02255436,0.02264364,0.02330574,0.02356461,0.02323221,0.02201928,0.02260005,0.02725204,0.02747314,0.02097733,0.02087989,0.01250345,0.01337393
0.01809576,0.03364314,0.03095578,0.0332605,0.03401188,0.03483791,0.03445296,0.03492996,0.03541891,0.03632612,0.03828527,0.03879096,0.03879228,0.03866032,0.03849459,0.03833854,0.03842173,0.03813415,0.03764068,0.03741025,0.03670841,0.03663237,0.03656241,0.03590938,0.03571274,0.03538668,0.03483083,0.03518652,0.03443878,0.03399919,0.03376903,0.03290915,0.03271256,0.0309443,0.02956805,0.02877526,0.02978323,0.02445571,0.02558916,0.02348624,0.01776569
0.1519846,0.1291275,0.07744369,0.04935578,0.04174047,0.04338865,0.04414115,0.043008,0.04452209,0.04722616,0.05365418,0.06387024,0.08446547,0.1174994,0.1447421,0.1716816,0.2085852,0.2596111,0.3231224,0.3862665,0.4396999,0.4794619,0.5057882,0.5205552,0.5305399,0.5358386,0.5413927,0.5477959,0.5584315,0.5685033,0.5790838,0.5940961,0.6091796,0.6212078,0.6340259,0.6423753,0.6539645,0.6561156,0.6547977,0.6553532,0.6317543
0.05263656,0.05016946,0.05115522,0.04858922,0.04723391,0.04704268,0.04626437,0.04450538,0.04571192,0.0480214,0.05039826,0.05513918,0.06409913,0.07603062,0.1021983,0.1462856,0.1879875,0.2134666,0.2239841,0.2175235,0.1964707,0.1646356,0.128247,0.09922484,0.08228779,0.07338859,0.06740251,0.06357631,0.06156556,0.06194328,0.06422829,0.06791001,0.07207263,0.07546316,0.07912353,0.07558814,0.07962689,0.07384387,0.08179863,0.08933637,0.1026295
0.04692393,0.04922523,0.04971249,0.04800943,0.04630413,0.04686918,0.04539433,0.04419477,0.04513255,0.04714367,0.05129276,0.05962862,0.07251373,0.08778429,0.1182841,0.1529882,0.1513596,0.1222406,0.09385587,0.07691742,0.06884926,0.06492325,0.06188573,0.06000243,0.05994743,0.06191547,0.06601512,0.07020079,0.07154246,0.07149508,0.06855921,0.06505807,0.0670463,0.07024724,0.07508786,0.08386781,0.09306856,0.1087246,0.1372513,0.1662242,0.1894687
0.04085715,0.04411604,0.04606118,0.05155366,0.05048921,0.05119821,0.05051178,0.05022936,0.05157308,0.05407445,0.05906441,0.06684344,0.07320889,0.07766067,0.07735123,0.07301625,0.06405381,0.05638734,0.05097537,0.04736171,0.04483005,0.04403353,0.04263993,0.04243984,0.04237076,0.04295921,0.04400196,0.04570602,0.0484931,0.05293653,0.05801302,0.06679558,0.07997831,0.09743458,0.1187779,0.1432168,0.167983,0.1839833,0.1905603,0.1917535,0.1709376
0.03143419,0.02891503,0.0391422,0.04448623,0.04447095,0.04501928,0.04307762,0.04170357,0.04290816,0.04381418,0.04736824,0.05248114,0.05688127,0.06038894,0.06135109,0.05898905,0.05371761,0.04928036,0.04582336,0.04344197,0.04180866,0.04138606,0.03993353,0.03893984,0.03884132,0.03931129,0.03949485,0.03977456,0.04176011,0.04347402,0.04556036,0.05049216,0.05989484,0.07036684,0.08952152,0.1088619,0.1335695,0.1443513,0.1572022,0.1548276,0.1460672
0.02464522,0.02227955,0.03060341,0.03590503,0.03763289,0.03774537,0.0372076,0.03719432,0.03732231,0.03726228,0.03707013,0.03821545,0.03862024,0.03734097,0.03620377,0.03463794,0.03344169,0.03149764,0.0306568,0.02983648,0.02845784,0.02861249,0.02787913,0.02793467,0.02881151,0.02840593,0.02937819,0.02972061,0.03058187,0.03152393,0.03155204,0.03220228,0.03273763,0.03112192,0.03000501,0.03292683,0.03401525,0.02239247,0.02973438,0.02555801,0.0320372
0.02255981,0.0191947,0.03153214,0.03362658,0.03487921,0.03577253,0.03475394,0.03468936,0.03579972,0.0358351,0.03617687,0.03644027,0.03691005,0.03729241,0.03825745,0.03814102,0.03772711,0.03735755,0.03681436,0.03666547,0.03592515,0.03549664,0.03477424,0.03497361,0.03492198,0.03435731,0.03441518,0.03357389,0.03320841,0.03330715,0.03295527,0.03170987,0.03028464,0.02937294,0.02669744,0.02851446,0.02781407,0.02656681,0.02340602,0.02519851,0.01129115
0.2455176,0.2070954,0.1374862,0.08746054,0.07287725,0.07255369,0.07179996,0.06847205,0.07156991,0.07957759,0.09291372,0.1117656,0.1344067,0.1654711,0.2302054,0.3461481,0.4741527,0.5736256,0.6417211,0.6808393,0.7001778,0.7134234,0.7235936,0.7283527,0.7350507,0.7376952,0.7409478,0.7403404,0.7328416,0.7084732,0.7102746,0.7003912,0.6879113,0.676315,0.667515,0.6618203,0.6893112,0.7307209,0.7421706,0.7487695,0.7289469
0.0304988,0.03371388,0.03836758,0.03886559,0.03934245,0.03928248,0.03637937,0.03339978,0.03422393,0.03530069,0.03439608,0.03668144,0.04080008,0.04799404,0.0612748,0.08306663,0.1070723,0.1281634,0.1444486,0.1486349,0.1362946,0.1118412,0.07996649,0.05608846,0.04435048,0.03903205,0.03633816,0.03410987,0.03364371,0.03428122,0.03631158,0.03796401,0.04432007,0.04756906,0.05036251,0.0460979,0.05458464,0.0539116,0.05875351,0.06466074,0.08671608
0.04607963,0.03624499,0.04143919,0.04029793,0.04185066,0.04448168,0.04769125,0.04931013,0.05033999,0.05105825,0.05162073,0.05264546,0.05790066,0.06462977,0.0709692,0.07519896,0.07234825,0.06360878,0.05322071,0.04749331,0.04394283,0.0433259,0.04233977,0.04144767,0.04215415,0.04354748,0.04657584,0.0497007,0.05252299,0.05298295,0.0511526,0.04899946,0.05021033,0.05570121,0.06252038,0.0747708,0.08649456,0.1099989,0.1403071,0.1745045,0.2150609
0.05002221,0.05587804,0.05751657,0.06375143,0.06821059,0.07625303,0.08901729,0.09796323,0.1017489,0.1034758,0.1014307,0.09464328,0.08718574,0.07861407,0.06862137,0.06016178,0.05270869,0.04776595,0.04369232,0.04042132,0.03858809,0.03764702,0.03724719,0.03718421,0.03780669,0.03843091,0.04003739,0.04262578,0.04567826,0.05058543,0.05701983,0.06666126,0.08091924,0.1005144,0.1220026,0.1527429,0.1794143,0.1955183,0.201395,0.2046882,0.1878766
0.01570733,0.02827632,0.03364789,0.03918732,0.03974671,0.0423151,0.04417673,0.04705545,0.04754247,0.0466163,0.04559166,0.04177252,0.0412044,0.03919674,0.03759259,0.0351194,0.03478971,0.03346984,0.03259844,0.03224219,0.0318534,0.03137686,0.03139776,0.03096821,0.03088139,0.03043499,0.03064354,0.03056103,0.03140622,0.03283693,0.03344101,0.03661964,0.04122289,0.04923315,0.06917737,0.08975172,0.1216203,0.1328885,0.1481971,0.1490134,0.1479009
0.0225761,0.02349074,0.02912494,0.03651691,0.03685528,0.03613425,0.03330177,0.03097577,0.02970486,0.02833571,0.02715942,0.02710799,0.02648926,0.02607234,0.02507501,0.0252332,0.02510281,0.02501674,0.02409603,0.02343241,0.02315649,0.02285888,0.0223129,0.02229214,0.02221651,0.02232578,0.02297076,0.02298217,0.02332158,0.0234745,0.02357602,0.02385568,0.02469095,0.02420742,0.02184932,0.02625353,0.02450673,0.01327044,0.01708137,0.0142737,0.01103945
0.01787352,0.0223155,0.0351659,0.03941746,0.04001419,0.03979369,0.03815529,0.0367831,0.03662008,0.03636256,0.03562472,0.03453712,0.03454631,0.03480137,0.03575335,0.03537591,0.03527826,0.03534757,0.03538264,0.03545042,0.03494912,0.0349876,0.03480355,0.0345699,0.03442448,0.03425154,0.03408264,0.03360439,0.03325464,0.03284668,0.03307786,0.03266735,0.0314518,0.03085244,0.03063347,0.03227686,0.02833083,0.02804144,0.02249456,0.01933888,0.01631052
0.2307724,0.2059494,0.1493433,0.1145589,0.1150645,0.1249601,0.1446806,0.1570518,0.1644725,0.1730908,0.1808123,0.1914088,0.2076895,0.2276989,0.2537688,0.2865952,0.3267853,0.3696674,0.4163398,0.4647642,0.5076665,0.5391421,0.5600744,0.5748171,0.5820416,0.5863789,0.5907716,0.5948614,0.5938515,0.5886762,0.5961883,0.597636,0.5957353,0.5990305,0.6009139,0.5996179,0.628939,0.6426368,0.6441943,0.6516149,0.6404095
0.02663166,0.02603368,0.03774906,0.04239753,0.04301975,0.04324077,0.04045512,0.0388544,0.04004234,0.04134816,0.04135486,0.04295467,0.0469875,0.05530884,0.06922473,0.08017365,0.07777199,0.0650723,0.05213064,0.0453665,0.04060723,0.03845909,0.03610272,0.0347168,0.03404279,0.03397114,0.03371581,0.03308687,0.03264059,0.03342698,0.03393424,0.03386868,0.03442286,0.03317258,0.03693691,0.03647792,0.03890643,0.03953573,0.04208615,0.0437533,0.05237599
0.03621988,0.04960163,0.05920718,0.06091917,0.06158937,0.06206279,0.06123065,0.06061247,0.06286212,0.06699816,0.06547911,0.06371807,0.06441517,0.06395891,0.060165,0.05417742,0.04894671,0.04466861,0.04095464,0.03962464,0.03812733,0.03759963,0.03664642,0.03610169,0.03567437,0.03582328,0.03571232,0.03580737,0.03668447,0.03829281,0.0407253,0.04438258,0.04871887,0.05169037,0.05802411,0.06416013,0.06742458,0.06315874,0.07160809,0.06712173,0.07210125
0.02235565,0.02659528,0.03429772,0.03895022,0.04089377,0.04128352,0.03977239,0.03966982,0.04025142,0.04099923,0.04018572,0.03981171,0.03924892,0.04003335,0.03866277,0.03585364,0.03431273,0.03329149,0.03174523,0.03160827,0.03052872,0.03079854,0.02986906,0.02950098,0.02895776,0.02908256,0.02937099,0.0293149,0.02962217,0.03028033,0.03074401,0.03073671,0.03187007,0.03242685,0.0327263,0.03604876,0.0338448,0.0315886,0.03132647,0.02466819,0.02762507
0.01694528,0.01316838,0.02640584,0.03033329,0.03034564,0.03010988,0.0284696,0.02717368,0.02645616,0.02595377,0.02427545,0.02279685,0.02385229,0.02289246,0.02274311,0.021867,0.0212759,0.02105799,0.02077861,0.02069651,0.02038938,0.0207067,0.01999321,0.02012882,0.02011076,0.02079716,0.02091943,0.02140455,0.02203024,0.02227599,0.0218806,0.02115384,0.02239651,0.01991488,0.02189043,0.02094126,0.01955686,0.01454585,0.01375758,0.009394188,0.009620957
0.01085456,0.02280262,0.03163254,0.03876577,0.04011376,0.0397459,0.03695399,0.03508522,0.03503109,0.03428831,0.03335749,0.03309925,0.03300159,0.03417784,0.03418788,0.03429383,0.03465691,0.03365618,0.03335156,0.03333786,0.03302377,0.03293717,0.03195212,0.03182996,0.03188835,0.03127076,0.03111244,0.03036446,0.03058314,0.03111377,0.03098039,0.03070778,0.03026932,0.02823681,0.03119536,0.02970968,0.02462004,0.01667155,0.01711453,0.01272729,0.01727309
0.1255691,0.1416696,0.1232088,0.1125095,0.1094436,0.1112116,0.1134282,0.1133659,0.120144,0.1316166,0.1377102,0.1439436,0.1621364,0.1976928,0.2452632,0.2976874,0.3337212,0.3523719,0.3606078,0.3539592,0.3326279,0.2975738,0.2492043,0.2046379,0.1734282,0.1566961,0.1436812,0.1326235,0.1279859,0.1306181,0.1371868,0.1473515,0.1599031,0.1653816,0.1670538,0.1676414,0.1786327,0.1880329,0.1898923,0.1888972,0.1945544
0.165845,0.1813937,0.2041619,0.2301114,0.2551059,0.2798517,0.3113919,0.3389333,0.3381167,0.3024822,0.2465826,0.189721,0.1448999,0.1111439,0.08784016,0.07258182,0.06239032,0.05455003,0.04843931,0.04581283,0.04397625,0.04260179,0.04240039,0.04227086,0.04253768,0.04338753,0.04500165,0.04695182,0.04918587,0.05253725,0.05491036,0.05912413,0.0642774,0.07184536,0.08247213,0.09426577,0.1043435,0.113995,0.1257737,0.1334967,0.1307197
0.08205262,0.09642749,0.09596612,0.1041985,0.1234587,0.1502105,0.1795415,0.2036958,0.2001952,0.1621707,0.1098476,0.06935821,0.04826619,0.03845412,0.03430146,0.03211519,0.03073002,0.02945414,0.02914493,0.02906355,0.02841149,0.0287352,0.02789324,0.02806134,0.02823264,0.02856684,0.02865096,0.0282325,0.02841079,0.02853076,0.02871209,0.03018314,0.02962722,0.03025423,0.03758918,0.03992709,0.05069945,0.05229064,0.0630101,0.05712145,0.0723984
0.01362878,0.01348321,0.0296673,0.03204519,0.03248178,0.03208785,0.03143223,0.03099061,0.03021039,0.02911664,0.02759213,0.02678731,0.02614714,0.02610307,0.02574572,0.02580885,0.02566319,0.02502523,0.02455337,0.02488642,0.02496386,0.02516142,0.02470346,0.02504108,0.02551049,0.02639342,0.02684057,0.02754719,0.02760355,0.02862629,0.02919556,0.02922923,0.02883159,0.02901546,0.02905945,0.03293115,0.030433,0.02410958,0.0263028,0.00936208,0.0138169
0.1719151,0.1878539,0.2142133,0.2347469,0.2566064,0.2834272,0.3052139,0.3111157,0.2947312,0.2467729,0.1869251,0.1345042,0.09755706,0.07342267,0.05867571,0.04862955,0.04208002,0.03814393,0.03536115,0.03346468,0.03241224,0.03203881,0.03130802,0.03130523,0.03191981,0.03174559,0.0328138,0.03450757,0.03680656,0.04017547,0.04375812,0.05000397,0.05790413,0.07013873,0.08883444,0.1118785,0.1268715,0.1318686,0.1390833,0.1370371,0.1284623
0.02055446,0.02711398,0.03872896,0.045395,0.04728466,0.04792822,0.04724277,0.04698583,0.04563937,0.04238247,0.03854865,0.03525611,0.03229237,0.02991879,0.02816361,0.02670888,0.02569758,0.02450651,0.02415317,0.02352582,0.02314107,0.02322962,0.0234029,0.02371466,0.02426601,0.0249658,0.02570982,0.02621669,0.02697397,0.02803021,0.02793827,0.02898747,0.02907173,0.02845066,0.02880851,0.02858496,0.02743805,0.02535952,0.02389291,0.01881577,0.01850722
0.02519963,0.03218365,0.04252231,0.04450053,0.04564744,0.04610176,0.04547813,0.04538288,0.04549294,0.04443856,0.04299882,0.04179025,0.04084655,0.0411868,0.04046744,0.03969507,0.0390394,0.03859084,0.0375999,0.03776861,0.03675949,0.0366011,0.03725423,0.03630259,0.03626618,0.03643521,0.03629213,0.03674274,0.03674477,0.03673008,0.03712597,0.03532786,0.0371663,0.03564786,0.03441471,0.03761133,0.03428962,0.02770702,0.02331077,0.02115398,0.02395195
0.3594944,0.3851637,0.4403749,0.4792156,0.5085024,0.5347888,0.5449583,0.5497694,0.5448632,0.511445,0.4518289,0.3817336,0.3129078,0.2584547,0.2144523,0.1779843,0.1520409,0.132811,0.1185703,0.1087853,0.1020865,0.09920766,0.09710635,0.09660256,0.09919569,0.1023905,0.1075324,0.1154218,0.1264582,0.1413921,0.1617942,0.1874604,0.218589,0.2534204,0.2919824,0.3309462,0.3612776,0.3734033,0.380576,0.3851423,0.3526582
0.01324157,0.01940464,0.02613456,0.02990969,0.03069489,0.0299225,0.02890307,0.02720195,0.02646785,0.02506779,0.02246655,0.02129563,0.02192222,0.02236926,0.02228395,0.02161786,0.02182019,0.02162062,0.02136694,0.02168553,0.02185641,0.02222891,0.02191581,0.02246028,0.02282468,0.02340235,0.02454831,0.02521187,0.02607199,0.02709096,0.0283335,0.02783146,0.02760044,0.02858643,0.02888187,0.02750174,0.02770366,0.02540271,0.02013551,0.02349151,0.02717139
0.0273566,0.01494648,0.03560965,0.03926857,0.04044634,0.04010675,0.03745305,0.03515891,0.03477224,0.03440526,0.03254188,0.03236842,0.03194043,0.03247232,0.03257314,0.03275156,0.03252603,0.03188939,0.03174519,0.03155689,0.03163443,0.03176568,0.03085108,0.03049197,0.03062943,0.03038803,0.03018724,0.03022442,0.02984824,0.03044457,0.02980186,0.03004843,0.02871354,0.02784617,0.03077333,0.02616552,0.02538691,0.02349624,0.02265823,0.01375156,0.01281636
0.3175755,0.358307,0.3993967,0.4285324,0.4524295,0.4796078,0.499212,0.5025558,0.4885559,0.4454244,0.373872,0.3016794,0.2417779,0.1925798,0.157135,0.1313718,0.1127766,0.09983718,0.09077848,0.08529695,0.08059639,0.07772679,0.07582559,0.07462162,0.07482825,0.07600854,0.07844229,0.08338108,0.08925613,0.09782538,0.1112666,0.1292651,0.1523091,0.180883,0.2145354,0.247553,0.2770705,0.2932461,0.3042886,0.2851202,0.2731083
0.01389776,0.02203294,0.02557494,0.03142776,0.0324377,0.03163299,0.02997683,0.02862125,0.02775336,0.02712735,0.02659947,0.02626048,0.02520886,0.02524832,0.02508361,0.02482263,0.02501725,0.02373929,0.02352934,0.02310173,0.02261773,0.02280516,0.02168284,0.02175306,0.02197344,0.02209637,0.0224225,0.02297782,0.02328535,0.02330745,0.0237446,0.02384951,0.02321356,0.02436958,0.02452156,0.02194935,0.02146017,0.0175189,0.01341482,0.01423293,0.02053118
0.05358737,0.06933824,0.08040102,0.08943593,0.0941809,0.09626704,0.0962968,0.09497173,0.09124542,0.08494151,0.07540356,0.06840828,0.06209033,0.0569118,0.05145088,0.04759487,0.04415606,0.0407786,0.03812173,0.03681263,0.03508363,0.03404325,0.03308483,0.03292881,0.03294496,0.03273175,0.03327252,0.03311079,0.03324253,0.03408221,0.03395345,0.03364182,0.03481298,0.0339149,0.03452582,0.03533284,0.03282018,0.02656854,0.02380755,0.01925595,0.01799765
0.04595526,0.04867338,0.06135536,0.06678073,0.06686842,0.06563952,0.0640675,0.06333533,0.06260321,0.06187117,0.05999276,0.05917773,0.0584725,0.05790316,0.05722573,0.05747575,0.05655532,0.05654808,0.0557922,0.0552462,0.05477876,0.05366086,0.05376017,0.05339077,0.05254566,0.05177591,0.05177542,0.05124445,0.05034002,0.04962878,0.04923733,0.04957689,0.04788335,0.04700618,0.04785622,0.04832535,0.04929296,0.03937407,0.03687475,0.02622465,0.03623062
0.05582978,0.05703322,0.04485212,0.04067588,0.04015957,0.0405573,0.03999455,0.03950696,0.0403653,0.04086508,0.04008023,0.03973003,0.03998734,0.03984053,0.04070306,0.04080442,0.04127711,0.0431508,0.04780022,0.06362163,0.09248163,0.1320177,0.1742351,0.2123158,0.238298,0.2572734,0.271452,0.2837646,0.2970262,0.3087008,0.3229996,0.3356933,0.3498415,0.3629896,0.3776385,0.3853551,0.3897986,0.3799317,0.3635637,0.3465189,0.3242598
0.09420226,0.07674831,0.05612448,0.04112469,0.03745377,0.03848645,0.03854295,0.03841304,0.04002995,0.04239809,0.04586699,0.04869504,0.04852602,0.04916333,0.04839829,0.047506,0.04797023,0.0493782,0.05784355,0.08371694,0.135558,0.2150682,0.3175814,0.426368,0.514388,0.5708657,0.6063419,0.6312284,0.6468813,0.6614694,0.6750344,0.6821326,0.6901776,0.6933615,0.7013662,0.7004337,0.6988216,0.6848859,0.6712083,0.6580073,0.628786
0.1022734,0.0880092,0.06342629,0.04773287,0.04376729,0.04400911,0.04323508,0.04106396,0.04203089,0.04373024,0.04631842,0.04721922,0.0480704,0.04882094,0.05033143,0.05125568,0.05184039,0.05299966,0.06078207,0.08873828,0.1449306,0.2304508,0.3395539,0.4501495,0.535504,0.5904572,0.6227894,0.6443557,0.6570994,0.6681791,0.6775247,0.681843,0.6867442,0.6908992,0.6948567,0.6930611,0.6952749,0.6846552,0.6682819,0.6514355,0.6322275
0.03009653,0.0293815,0.03369035,0.03692107,0.03794295,0.03832127,0.03836949,0.03858132,0.0398947,0.03945623,0.03796867,0.03880171,0.03881,0.03872269,0.03990887,0.04044147,0.04109921,0.04303568,0.04823357,0.06484204,0.09103229,0.1100178,0.1032795,0.08461437,0.07070956,0.06275443,0.0563613,0.05308462,0.05123178,0.05087263,0.05074081,0.05316269,0.05603845,0.0592117,0.06190878,0.05701736,0.06215748,0.05898661,0.06648293,0.06402412,0.05840142
0.03622312,0.04096515,0.0450292,0.04583974,0.04631668,0.04570235,0.04272113,0.04072089,0.03969308,0.03853108,0.0383618,0.03816742,0.03749174,0.03846209,0.0383784,0.03837623,0.03906121,0.04044114,0.04392778,0.05398118,0.06394098,0.06978461,0.06932816,0.06795542,0.06744632,0.06901398,0.07295537,0.07715544,0.07928923,0.07848404,0.07533617,0.07108861,0.07101503,0.07526143,0.08205196,0.08940807,0.09706928,0.1120902,0.1249373,0.1449588,0.1723697
0.04176767,0.04730262,0.05780519,0.0648881,0.06243101,0.05880168,0.05435416,0.05145184,0.04961288,0.04730627,0.04575236,0.04491904,0.04341866,0.04336251,0.04253901,0.04104222,0.04095908,0.04029206,0.04204768,0.04498261,0.04736232,0.04717705,0.04625963,0.04567022,0.04548331,0.04582734,0.04639458,0.04846518,0.05059075,0.05528074,0.06195186,0.0704899,0.08421243,0.101189,0.12306,0.1439857,0.1622252,0.1780574,0.1793736,0.1839877,0.1831618
0.01508501,0.02066012,0.02600796,0.03064256,0.03205306,0.03224297,0.03140155,0.03141595,0.03102861,0.02991684,0.02812409,0.02780765,0.02667059,0.02708429,0.02621701,0.0263888,0.02619566,0.02664685,0.0262086,0.02706754,0.02632787,0.02666538,0.0254333,0.02504934,0.02510655,0.0255004,0.02623452,0.02669169,0.02736354,0.02782787,0.02912063,0.02802748,0.02769469,0.02853167,0.03068424,0.02845185,0.03072393,0.0229764,0.02627688,0.02175811,0.01255975
0.02055384,0.02792449,0.03733448,0.04148628,0.04267085,0.04287014,0.04003413,0.03826986,0.03790488,0.03795403,0.03766516,0.03683999,0.03635374,0.03733728,0.03734687,0.03761739,0.03828587,0.03871402,0.03972631,0.04165778,0.04354954,0.04359812,0.04231665,0.04206964,0.04133331,0.04111174,0.04055079,0.04031005,0.03938061,0.03893022,0.03856539,0.03656497,0.03711308,0.03486355,0.03928672,0.03730595,0.03220702,0.02770772,0.02861611,0.02606188,0.01087431
0.1463955,0.1415487,0.1394153,0.1258512,0.1123859,0.1037949,0.09343009,0.0856769,0.08249834,0.08041984,0.07925128,0.07941351,0.07678809,0.07673927,0.07681423,0.07632957,0.07548763,0.07808877,0.09111765,0.1319855,0.2058468,0.3083692,0.4240821,0.5294102,0.6000666,0.6417929,0.6610156,0.6690089,0.6651751,0.6509261,0.6541615,0.643378,0.6293325,0.6192459,0.6167008,0.6125018,0.6246689,0.6409998,0.6513776,0.6405199,0.6219828
0.02380931,0.03373489,0.03820434,0.04000721,0.03995305,0.03939447,0.03666124,0.03529263,0.03544738,0.03498235,0.03414932,0.03402873,0.03429052,0.03444301,0.03458559,0.0351608,0.03546458,0.03621701,0.03627595,0.03859735,0.04425668,0.05575728,0.07064316,0.08936622,0.109021,0.1281695,0.1455101,0.160801,0.1735596,0.1866965,0.2012573,0.2157011,0.2331119,0.2490472,0.2691164,0.2778331,0.285406,0.2763639,0.2683853,0.2508638,0.2268922
0.06818833,0.05215808,0.04918299,0.04168916,0.04042203,0.0404034,0.03967969,0.03773948,0.03932901,0.04468287,0.06003905,0.07450951,0.0744518,0.06977498,0.06657097,0.06364513,0.05994127,0.05700306,0.05592992,0.06191342,0.0799551,0.118413,0.1677227,0.2185956,0.2683423,0.3145804,0.3527341,0.3824884,0.4029053,0.4210202,0.4409216,0.4615736,0.4821374,0.5036413,0.5174998,0.5303447,0.546806,0.5402395,0.5337203,0.5138293,0.4928755
0.06647239,0.06097199,0.05252416,0.04578364,0.04253353,0.04304403,0.04164439,0.04008788,0.04127955,0.04243013,0.04541136,0.0495415,0.05395412,0.05718897,0.06218436,0.06782825,0.06674796,0.06256556,0.06053446,0.06632269,0.08710035,0.1293886,0.1840895,0.2362062,0.284542,0.3299834,0.3642699,0.3908649,0.4118428,0.4263181,0.4433621,0.4603663,0.4802308,0.496276,0.5130128,0.5219201,0.5371962,0.5371801,0.5246358,0.5134125,0.4914907
0.05853935,0.05150155,0.04890785,0.04455166,0.04400958,0.0456021,0.04674322,0.04732375,0.04781391,0.04763039,0.04666733,0.04713233,0.04660234,0.04783045,0.04736103,0.04736687,0.04778772,0.04723071,0.04713752,0.05108189,0.06121694,0.08323167,0.115241,0.1496639,0.184378,0.2158845,0.2419425,0.2605697,0.2757909,0.2906508,0.3077436,0.3246424,0.3445247,0.3656467,0.386837,0.4038081,0.4150766,0.4161957,0.4178278,0.3991248,0.368363
0.02398609,0.02625409,0.03310335,0.03617739,0.03629444,0.03755373,0.04033322,0.04268405,0.04402884,0.04381508,0.04288141,0.04333684,0.04425308,0.04446662,0.04561624,0.04574989,0.04496634,0.0444359,0.04385482,0.04456914,0.04769543,0.0510431,0.04965535,0.04726616,0.04526438,0.04345545,0.04200161,0.04195372,0.04138701,0.04165378,0.04166921,0.04292219,0.04221848,0.04185236,0.04336638,0.04378355,0.03799717,0.0353981,0.03521442,0.02697006,0.02637922
0.048074,0.06810021,0.09411343,0.1009978,0.1011495,0.09804174,0.09376345,0.08981234,0.08678036,0.08192751,0.07543997,0.0675337,0.06047192,0.05305954,0.04866083,0.04537686,0.04263318,0.04056427,0.03899222,0.03854507,0.03851362,0.03863792,0.03804687,0.03876471,0.03875659,0.0389729,0.03941183,0.04094151,0.04210075,0.04463602,0.04869368,0.0539542,0.06158517,0.07502592,0.09346095,0.1072825,0.1230317,0.133723,0.1437946,0.1342809,0.1240924
0.02075459,0.02590575,0.03658592,0.04306822,0.04264607,0.04228164,0.03995389,0.03929261,0.03841842,0.03764676,0.03653796,0.03578293,0.03578036,0.03537545,0.03629725,0.03574733,0.03584168,0.03601785,0.0357946,0.0366457,0.03843503,0.03916307,0.03798603,0.03786131,0.03682001,0.03673885,0.03658913,0.03686474,0.03681378,0.03708094,0.03844866,0.04001291,0.04184441,0.04617939,0.05421011,0.06471958,0.07366606,0.07587635,0.08509463,0.08318956,0.07176341
0.02817466,0.02053391,0.02854732,0.03017274,0.02995423,0.03076155,0.03295517,0.03341298,0.03351021,0.03333614,0.03238289,0.0318365,0.03184381,0.03215723,0.03248298,0.03269387,0.03304149,0.03296262,0.03246055,0.03315341,0.03301808,0.03327058,0.03266412,0.03277406,0.03260422,0.03290444,0.03269377,0.03229951,0.03129412,0.03192518,0.03112204,0.02956805,0.02924439,0.02929573,0.02898902,0.02972417,0.02880755,0.02168742,0.0215529,0.01663476,0.02106969
0.1766437,0.1910819,0.2102434,0.2110416,0.2006339,0.1921976,0.1824151,0.1756909,0.1703751,0.1654432,0.1582819,0.1509583,0.1435717,0.1331545,0.126784,0.1221656,0.1155815,0.1086762,0.1061381,0.1186721,0.1585271,0.2300101,0.308486,0.3717534,0.420958,0.4593585,0.4848605,0.5011403,0.5078878,0.5062909,0.514831,0.5180437,0.515117,0.5152782,0.5188112,0.5150307,0.533047,0.5458777,0.5524664,0.5405168,0.5272055
0.06419326,0.05646635,0.04542695,0.03574839,0.03464068,0.03552648,0.0372729,0.03750386,0.03949832,0.04278984,0.0524421,0.06191023,0.0652577,0.06610386,0.06691548,0.06950103,0.07357963,0.08129889,0.09354511,0.1117543,0.1364141,0.1624755,0.187714,0.2112192,0.2309301,0.2477859,0.261993,0.2758925,0.2895592,0.302986,0.3194808,0.3348933,0.3488258,0.3633235,0.3794248,0.3869506,0.385359,0.3799273,0.3646205,0.344395,0.3184321
0.07518464,0.06573362,0.05322829,0.04775055,0.04547287,0.04602955,0.04598409,0.04593884,0.04658201,0.04752806,0.05002485,0.05328581,0.05681048,0.06151006,0.06766866,0.07549633,0.08355992,0.09298135,0.1053877,0.1254738,0.1491137,0.1744864,0.1990837,0.2225648,0.2410132,0.2567064,0.270659,0.2841073,0.2960879,0.3086568,0.323103,0.3379189,0.3517875,0.3641609,0.37807,0.3840967,0.3852562,0.3816945,0.3682297,0.3450478,0.3161763
0.04260994,0.04341561,0.04166583,0.04012135,0.03995003,0.04109338,0.04233848,0.04312062,0.04377777,0.04411874,0.04429464,0.04399615,0.04496019,0.04551594,0.04684072,0.04810248,0.05037644,0.05436929,0.05969454,0.06907362,0.08112427,0.09650121,0.1120406,0.1278382,0.1420901,0.153921,0.1655429,0.1764381,0.188148,0.2003453,0.2143491,0.2285431,0.2441407,0.2622908,0.2812789,0.2896194,0.2970184,0.2955853,0.2791487,0.2527271,0.2401847
0.0250961,0.02589082,0.03741138,0.0427502,0.04241262,0.04266108,0.04277839,0.04217978,0.04292494,0.04218523,0.04161042,0.04119214,0.04230618,0.04426358,0.04516599,0.0459022,0.04722362,0.04902543,0.05116321,0.05347186,0.05529539,0.05525957,0.05110402,0.04797993,0.04516962,0.04371848,0.04243943,0.04235963,0.04152199,0.04129163,0.04201257,0.04192218,0.04147963,0.04344125,0.04340502,0.04033673,0.04200943,0.04392545,0.03975993,0.03096626,0.03458115
0.02482901,0.03375654,0.0378562,0.04218125,0.04417945,0.04420906,0.04186705,0.03999583,0.04017735,0.03940702,0.03939461,0.03856485,0.03901079,0.04008355,0.04072152,0.04093515,0.04196381,0.04208648,0.04164633,0.04122762,0.04169132,0.04162223,0.04065322,0.04053953,0.04064612,0.04183257,0.04266191,0.04437438,0.04487836,0.04379194,0.04317919,0.04191976,0.04099807,0.04229872,0.04753615,0.05001556,0.05293777,0.05802521,0.0629058,0.072619,0.07520513
0.03023564,0.03210689,0.03494622,0.04041844,0.04235517,0.04354238,0.04353357,0.04391975,0.04427668,0.04396628,0.04305976,0.04278587,0.04184473,0.04207839,0.04158585,0.04105164,0.04044127,0.04130499,0.04016758,0.03930741,0.03939402,0.03946182,0.03864758,0.03910652,0.03841886,0.03854355,0.0381294,0.03817278,0.03834074,0.03929528,0.04012909,0.04182632,0.04348017,0.04748502,0.0559268,0.06367594,0.07062053,0.07255193,0.0728357,0.07349658,0.0682972
0.01704186,0.01763036,0.03337717,0.03523741,0.03655782,0.03617644,0.03383014,0.03184715,0.0312611,0.03012329,0.02913027,0.02748514,0.02700649,0.0271312,0.0265416,0.02679607,0.02635559,0.02595129,0.02525045,0.02442339,0.02390137,0.02393305,0.02305706,0.02345667,0.02334227,0.02336205,0.02418338,0.02400043,0.02494011,0.02560323,0.02620164,0.02621081,0.02521836,0.02690931,0.02844182,0.03036213,0.02545973,0.02074558,0.01537683,0.01935674,0.01674415
0.02113958,0.0218693,0.0292375,0.03189645,0.03185605,0.03205383,0.03323004,0.03331767,0.03352299,0.03295989,0.03273498,0.03166793,0.0331484,0.03240504,0.03269282,0.03358821,0.0334436,0.03334258,0.03310992,0.03343302,0.0329388,0.03361284,0.03289447,0.03277209,0.0328728,0.03253171,0.03185205,0.03216648,0.0317667,0.03153672,0.0314629,0.03020859,0.02972672,0.03027396,0.03166965,0.03141459,0.0252222,0.02021863,0.02230647,0.02155246,0.02489459
0.1193421,0.1116963,0.0958533,0.08194847,0.07796791,0.08085052,0.08291527,0.08555509,0.08923252,0.09321619,0.09641294,0.0983546,0.1013256,0.1049947,0.1097717,0.1148858,0.1243202,0.1406602,0.1645505,0.1977724,0.2368313,0.2765123,0.3136635,0.3449663,0.3695798,0.3899123,0.406104,0.4183962,0.4282724,0.4341771,0.4461764,0.4536137,0.455995,0.4627037,0.4659643,0.4680749,0.4735931,0.4726908,0.478443,0.4564672,0.4311416
0.1174724,0.09717855,0.06582856,0.0455571,0.04022025,0.0413381,0.04277841,0.04279799,0.04488996,0.05182729,0.07010196,0.09160572,0.1058353,0.1182428,0.1334296,0.1550522,0.1813381,0.2144936,0.2520287,0.295349,0.3347079,0.367946,0.3885688,0.4036254,0.4128853,0.417305,0.421936,0.4280471,0.4351061,0.4447007,0.4600816,0.4726872,0.4912414,0.5098515,0.5289839,0.5378325,0.5499533,0.5474549,0.5423484,0.5245427,0.5043906
0.04771671,0.0531831,0.0489426,0.04347031,0.0418571,0.0419755,0.04076686,0.03994066,0.04089418,0.04440007,0.05376145,0.06393757,0.07515493,0.09207061,0.1147693,0.1419367,0.1595875,0.1672682,0.165495,0.1538172,0.1354512,0.1113195,0.08680469,0.0686357,0.05823068,0.05389486,0.05055773,0.04794465,0.04652258,0.04617218,0.04732076,0.04872135,0.05167249,0.05373065,0.0553027,0.05624233,0.05542697,0.05406951,0.0613338,0.06202137,0.04997181
0.06292089,0.05566944,0.0489303,0.04523221,0.0436893,0.04306793,0.04123988,0.04014954,0.0422518,0.05354251,0.1003909,0.1991667,0.2703562,0.2665832,0.2260977,0.1768191,0.1334088,0.09946478,0.07585264,0.06274365,0.05694231,0.05418049,0.05189813,0.05071388,0.05087568,0.05284582,0.05567717,0.05982005,0.06152696,0.06164103,0.05931212,0.05666718,0.05664273,0.06077922,0.06866653,0.07379171,0.0831228,0.09168312,0.1016497,0.1106759,0.1404269
0.05834109,0.04803151,0.05367723,0.05830055,0.05788591,0.05845083,0.0596462,0.06060695,0.0634902,0.0776992,0.1203785,0.1552427,0.1371486,0.106447,0.08245312,0.06731502,0.05709725,0.05075412,0.04617948,0.04294986,0.04117028,0.04021151,0.0389937,0.03932633,0.03922433,0.0396738,0.04092816,0.04255908,0.04497894,0.04899503,0.05389729,0.06267194,0.07574712,0.09153761,0.1132291,0.1354023,0.1524476,0.1637451,0.1717167,0.1740005,0.1631172
0.03635911,0.0300361,0.04082444,0.04171961,0.04171289,0.04196998,0.04095745,0.04080007,0.04292367,0.05034983,0.08042761,0.1110903,0.1008935,0.07993254,0.06486447,0.05421603,0.04880772,0.04493511,0.04185399,0.04041816,0.03900444,0.03833316,0.03733008,0.03714688,0.03700194,0.0373298,0.03767378,0.03850485,0.03920227,0.04151882,0.04431774,0.04876833,0.05579862,0.06781277,0.08164343,0.09746609,0.1118683,0.1181206,0.1311815,0.1291594,0.1246043
0.01153693,0.02144158,0.02418023,0.02831356,0.02906416,0.02852733,0.02671165,0.02520845,0.02498334,0.02630141,0.02922881,0.03080717,0.02884285,0.02725594,0.02474952,0.02344545,0.02294558,0.02148475,0.02041396,0.01971759,0.01929133,0.01912288,0.01867414,0.01876103,0.01906285,0.01953416,0.01979042,0.01996829,0.02052483,0.02031259,0.02073821,0.02017745,0.02032153,0.02087005,0.02309583,0.02210617,0.02045297,0.01080508,0.01666661,0.02016209,0.005729419
0.336758,0.2778323,0.1871152,0.1208537,0.102982,0.1023269,0.1045321,0.1018057,0.1092338,0.1401572,0.2363036,0.4024249,0.5489888,0.632794,0.6727633,0.6912888,0.7035477,0.7162476,0.7247916,0.7347632,0.7436855,0.749538,0.7548924,0.762161,0.7650231,0.7677899,0.7682814,0.7647359,0.7488103,0.719399,0.7214406,0.7114019,0.6924427,0.676588,0.6712574,0.6610898,0.6877654,0.7178233,0.7367052,0.7519865,0.7328059
0.1346426,0.1130134,0.07242887,0.05199761,0.0464555,0.04649179,0.04600956,0.0444689,0.04558872,0.04807218,0.05331445,0.0639918,0.08543098,0.1172466,0.1448515,0.1718405,0.2073146,0.2580368,0.3141095,0.3653321,0.4062423,0.4352791,0.4515016,0.4623103,0.4668577,0.4678306,0.4671872,0.471245,0.4748539,0.4801107,0.4885133,0.497542,0.5093916,0.5236247,0.5375082,0.5455901,0.5543533,0.5520245,0.5449706,0.5336666,0.5116718
0.07953773,0.07098578,0.05755514,0.04789789,0.04763355,0.04846116,0.04752982,0.04715258,0.04753738,0.0486306,0.05189619,0.06122506,0.08249346,0.1155947,0.147518,0.1743057,0.2055028,0.2351845,0.2529957,0.2475337,0.2236426,0.1863914,0.1450045,0.1127694,0.09322737,0.08275764,0.07495241,0.06895099,0.06613812,0.06522281,0.06746744,0.06951175,0.07239418,0.07860447,0.08051027,0.07689042,0.08538615,0.08547262,0.08934009,0.09406914,0.09761495
0.04759273,0.05314821,0.05199567,0.04881312,0.04776005,0.04773745,0.0459217,0.04489405,0.04588116,0.0474022,0.05180476,0.05974942,0.07154527,0.08744399,0.1167756,0.151766,0.1504901,0.1217051,0.09348038,0.07684759,0.06863647,0.06484619,0.06147078,0.05987517,0.05950185,0.06209766,0.06583713,0.06980152,0.07134273,0.07079166,0.06887402,0.06624833,0.0653473,0.06999664,0.07851259,0.0847838,0.09380684,0.1020637,0.1187516,0.1350963,0.1403776
0.043099,0.04113266,0.04493385,0.04928728,0.05014273,0.04997146,0.05063525,0.05098252,0.05206422,0.05440318,0.05972808,0.06671778,0.07493779,0.07734519,0.07908816,0.07380579,0.06470779,0.05693712,0.05112063,0.04787884,0.04555056,0.04473384,0.04301112,0.04263738,0.04257121,0.04337651,0.04422522,0.04650599,0.04955546,0.05319834,0.05853405,0.06703697,0.07808654,0.09480615,0.1174596,0.1396599,0.1607227,0.1649841,0.1680734,0.1623528,0.1554828
0.02459731,0.0244138,0.03247832,0.03610369,0.03791847,0.0372146,0.0332545,0.03118606,0.03135183,0.0316017,0.03139778,0.03129225,0.0320802,0.03297138,0.03309276,0.03305783,0.03283757,0.03221701,0.03200758,0.03148923,0.03136268,0.03115774,0.03054426,0.0297174,0.0298941,0.02936288,0.02918258,0.02933706,0.02882301,0.02836693,0.02765779,0.02694266,0.02562865,0.02402666,0.02527994,0.02661079,0.02793402,0.01951672,0.02534705,0.02184549,0.01691539
0.02614558,0.03549523,0.03952024,0.04138809,0.04139329,0.04208476,0.04123065,0.0411588,0.04217124,0.04231709,0.04202709,0.04318556,0.04712499,0.05072954,0.05680079,0.06489762,0.07299311,0.08119236,0.08639015,0.08697861,0.08208674,0.07133781,0.05839875,0.05064469,0.04577846,0.04292692,0.04121694,0.0406543,0.04005373,0.0394794,0.04035378,0.04093179,0.04173928,0.0431206,0.0430512,0.04115247,0.0435675,0.04177694,0.04232222,0.04268867,0.03988811
0.03296133,0.02870422,0.03480581,0.03886436,0.04003183,0.04256836,0.04502089,0.04732012,0.04823501,0.0487276,0.04871028,0.05105848,0.054428,0.05877878,0.06378815,0.06550932,0.06349946,0.05697886,0.0493434,0.04452523,0.04231985,0.04081104,0.04007182,0.03977814,0.04020469,0.04181771,0.04289544,0.04527254,0.04691524,0.04620762,0.04456099,0.04351431,0.04291167,0.04523747,0.04874873,0.05452312,0.05935707,0.06303244,0.08232414,0.09131562,0.1116761
0.05081791,0.04286429,0.04744213,0.05421475,0.05891248,0.06424717,0.07459672,0.08239447,0.08515658,0.08548126,0.08206753,0.07843129,0.07345814,0.06544634,0.05718468,0.04936411,0.0441292,0.04024298,0.03688683,0.03472001,0.0332395,0.03326551,0.03189259,0.03166909,0.03184326,0.0329592,0.03399676,0.03551609,0.03735791,0.04060257,0.04527313,0.05218102,0.06319171,0.07693936,0.09555034,0.1163362,0.1318292,0.1431719,0.1522596,0.138523,0.1390563
0.02408097,0.02659737,0.03744526,0.03858543,0.0404035,0.04185131,0.04382199,0.04592859,0.04634469,0.04632451,0.04423598,0.04471503,0.04327975,0.04102368,0.04044755,0.03882625,0.03771205,0.03632768,0.03516957,0.03442988,0.03394531,0.03358826,0.03297112,0.03245809,0.03238163,0.0326573,0.0330743,0.03309759,0.03340858,0.03500715,0.03674217,0.03969864,0.04404259,0.04930647,0.06033185,0.07314526,0.08198344,0.09262145,0.09552704,0.09181996,0.09143824
0.0243976,0.01452905,0.0254134,0.03142129,0.03224385,0.03231678,0.03103336,0.03024674,0.02941093,0.02855184,0.02784989,0.02580797,0.02585244,0.0258424,0.02542006,0.02505791,0.02469496,0.02406668,0.02341099,0.02297548,0.0224091,0.02233825,0.02164112,0.02149879,0.02114741,0.02171228,0.02155649,0.02198958,0.02198001,0.02288189,0.02240367,0.02247385,0.0217245,0.02189929,0.02380099,0.02139676,0.02171424,0.02271064,0.01681842,0.01377419,0.006913838
0.02197767,0.02608956,0.03568789,0.03926696,0.0405602,0.04007116,0.03751036,0.03613561,0.03599716,0.03552402,0.0350453,0.0345778,0.03398031,0.03346498,0.034795,0.03492531,0.03493029,0.03490633,0.03455716,0.03421691,0.03405706,0.03467041,0.03376414,0.03390157,0.03362809,0.03404186,0.033051,0.03288132,0.03277587,0.03243411,0.03260315,0.03139361,0.03101354,0.03015756,0.02807985,0.03190959,0.02752826,0.02327827,0.02092196,0.0186614,0.0153975
0.2225989,0.1976927,0.1448224,0.114638,0.1134575,0.1245212,0.1407808,0.1512623,0.1581789,0.1652677,0.172682,0.1838431,0.1982453,0.2192398,0.2443795,0.2774226,0.3140407,0.3557155,0.3970399,0.4397949,0.4745828,0.5003445,0.5162637,0.526522,0.5313027,0.5355616,0.5375911,0.5388171,0.5369051,0.5301757,0.533606,0.5354081,0.5327286,0.5373801,0.5346937,0.5287183,0.5504828,0.5748544,0.5767074,0.5785012,0.5780251
0.02894672,0.03015428,0.04104252,0.04039987,0.04207338,0.04201486,0.04147939,0.04094268,0.04186625,0.0418545,0.04194601,0.0424544,0.0450798,0.05077862,0.05664767,0.06108322,0.0579822,0.05057031,0.04494958,0.04130978,0.03943385,0.03886606,0.03764515,0.0365708,0.03587167,0.03585495,0.03610511,0.03628188,0.03548339,0.03549,0.03528474,0.03540925,0.03468425,0.03538256,0.03670842,0.03798035,0.0374353,0.02999049,0.03053161,0.03152185,0.02535922
0.03604162,0.03488955,0.05054541,0.05417637,0.05546667,0.05623317,0.05834742,0.06052872,0.06338434,0.0673246,0.06677848,0.06470539,0.06820186,0.0695731,0.06584004,0.05998035,0.05418047,0.04938213,0.04594206,0.04340603,0.04206966,0.04121111,0.03999778,0.03900587,0.03894759,0.03933772,0.03928115,0.04018819,0.04111559,0.04249761,0.04399719,0.04606966,0.05011203,0.05523897,0.05930942,0.06002372,0.06134789,0.06004477,0.07034051,0.06208052,0.05256758
0.02643441,0.02478057,0.03527364,0.04143807,0.04249409,0.04304975,0.04195599,0.04217103,0.04315397,0.04317873,0.04148489,0.04194791,0.04304,0.0433878,0.04209531,0.04030344,0.03871127,0.03786442,0.03619211,0.03552626,0.03510998,0.03499763,0.03417094,0.03416524,0.03426499,0.03450539,0.03385651,0.03366148,0.03403214,0.03465132,0.0341945,0.03407162,0.03422225,0.03395578,0.03524278,0.03867456,0.03632825,0.02520211,0.02727231,0.02058613,0.01966622
0.01887939,0.01896196,0.02691664,0.03029028,0.03306551,0.03210209,0.02942461,0.02879256,0.0282959,0.02717671,0.02540929,0.02476836,0.02457171,0.0240177,0.02396226,0.02327714,0.0234149,0.022661,0.02178906,0.02134855,0.02119337,0.02115041,0.02079045,0.02045518,0.02088039,0.02155027,0.02173785,0.02245591,0.02272585,0.02329413,0.02354478,0.02330628,0.02298384,0.02369392,0.02552291,0.02433051,0.02176296,0.01777159,0.01782352,0.01753715,0.008719829
0.1327285,0.123651,0.1083787,0.09842088,0.09523388,0.09462525,0.09397074,0.09428103,0.1004759,0.1101115,0.1168861,0.1228112,0.1438871,0.1774144,0.2229268,0.2690758,0.3009027,0.3157269,0.3175126,0.3056269,0.2788122,0.241817,0.1959357,0.1574526,0.1303864,0.1154645,0.1057259,0.09676071,0.09237805,0.09273001,0.09751287,0.1047428,0.113118,0.1197386,0.1245798,0.1282141,0.1312935,0.1328467,0.1473496,0.1599455,0.1711985
0.07213808,0.07011322,0.08039855,0.08879505,0.1036365,0.1211463,0.1447711,0.1657352,0.1612663,0.1299946,0.08967732,0.06047583,0.04567106,0.03981296,0.03634171,0.03449524,0.03390084,0.0327546,0.03149469,0.0313351,0.03124466,0.03156704,0.03125862,0.03087399,0.03124038,0.03133397,0.0314542,0.03107742,0.0312501,0.03163398,0.03234886,0.0313625,0.03218938,0.03345531,0.03639899,0.03855624,0.04205452,0.04767263,0.04958768,0.05979197,0.05403297
0.388134,0.3878804,0.4230703,0.4585108,0.4853895,0.5054554,0.5236072,0.5482948,0.5641767,0.5701785,0.5608052,0.5369725,0.5106441,0.4685162,0.4192757,0.3604144,0.299049,0.2433012,0.1962823,0.166124,0.151448,0.1438913,0.1376667,0.1355132,0.1356755,0.1420527,0.1527006,0.1648822,0.1718831,0.1722361,0.1657633,0.1613591,0.1620356,0.1715664,0.1887702,0.2055058,0.2197179,0.2445234,0.2734835,0.2989969,0.310596
0.151238,0.1757424,0.2101495,0.2341936,0.2585074,0.2810648,0.3032008,0.3125606,0.2982726,0.2557489,0.1985495,0.1478675,0.1083006,0.08228121,0.06433727,0.05266956,0.04533818,0.04109145,0.03732921,0.03518417,0.0340732,0.03386644,0.03284902,0.03281714,0.03340556,0.03467579,0.03570879,0.03698818,0.04046895,0.04476129,0.0499386,0.05781646,0.06741312,0.08421273,0.1035524,0.1230296,0.1376237,0.1447743,0.1511526,0.1522842,0.141078
0.01540275,0.02200443,0.04072024,0.04470594,0.04802025,0.04846035,0.04723474,0.04501958,0.04361806,0.04061022,0.03648546,0.0334018,0.03145805,0.02906085,0.02769564,0.02725151,0.02662876,0.02528821,0.02425993,0.0239732,0.02352476,0.02397319,0.0238024,0.02439808,0.02489662,0.02568991,0.02614063,0.0268722,0.02776758,0.02867938,0.02949067,0.02898504,0.02788149,0.02888964,0.02934244,0.03072594,0.03121756,0.02658221,0.02586514,0.02068547,0.01806495
0.3322443,0.3677767,0.4263963,0.4709053,0.498872,0.5201688,0.5422213,0.5535889,0.5466242,0.5091277,0.4439439,0.3764521,0.3097387,0.2524688,0.2067095,0.1724371,0.146267,0.1281117,0.1136425,0.1054231,0.0986353,0.09506547,0.0924608,0.09300869,0.0945909,0.09833214,0.1029107,0.1108253,0.1206417,0.1350447,0.1539748,0.1783051,0.209561,0.2435066,0.2829209,0.3183693,0.344684,0.3564629,0.3648216,0.3516248,0.3233574
0.01664269,0.02582163,0.03071558,0.03456643,0.03569117,0.03408564,0.03069632,0.02870219,0.02760761,0.02691656,0.02562732,0.02490581,0.02385468,0.02350806,0.023802,0.02329232,0.02323821,0.02255944,0.02201679,0.0216884,0.02164317,0.02182962,0.02208898,0.02236427,0.02241699,0.02299411,0.02382539,0.02492748,0.02533943,0.02594638,0.02635475,0.02691564,0.02620613,0.02737069,0.02894316,0.02698274,0.02564141,0.02085485,0.02106406,0.01462239,0.02094548
0.02419721,0.02549905,0.03898999,0.04038593,0.04082132,0.04088185,0.03925751,0.03821698,0.03818651,0.03745189,0.03613278,0.03594734,0.03538642,0.03655526,0.03641377,0.03630044,0.03613891,0.03611805,0.03542291,0.03532821,0.03528712,0.03521965,0.03446686,0.03477687,0.0343668,0.03475176,0.03414876,0.03381804,0.03392713,0.03379731,0.0341527,0.03373912,0.03347973,0.03333888,0.03021252,0.03225708,0.03131652,0.0269678,0.0253146,0.02399206,0.0204015
0.2782673,0.3257759,0.3698434,0.4090026,0.4355144,0.4573755,0.4772478,0.4825021,0.4671006,0.4238189,0.3575365,0.2929403,0.2336046,0.1879399,0.1527807,0.1291512,0.1108648,0.09977578,0.09082249,0.08430162,0.08098011,0.07828887,0.07733362,0.07710523,0.07746393,0.0783051,0.08138011,0.08612124,0.09200704,0.1002215,0.1135922,0.1296662,0.153759,0.1846545,0.2134068,0.2393858,0.2663984,0.2778198,0.2882627,0.282805,0.2652378
0.01756438,0.02108373,0.02721204,0.03175302,0.03331033,0.03228319,0.02993015,0.02865015,0.02814038,0.02701558,0.02637355,0.02486015,0.0241556,0.02461371,0.02381456,0.02429881,0.02404788,0.02360333,0.02275549,0.02244772,0.02256679,0.0225016,0.0222331,0.0223931,0.02193253,0.02278182,0.02317628,0.02390399,0.02415903,0.02494354,0.02586631,0.02509222,0.02546127,0.02503917,0.02497148,0.02813072,0.02500191,0.02355008,0.02284107,0.01399498,0.00947813
0.04379565,0.05961557,0.07536072,0.08807701,0.09269861,0.09305561,0.09255693,0.08991758,0.08580683,0.07972303,0.07258769,0.06372428,0.05917442,0.05288458,0.04860342,0.04447636,0.04104926,0.0385763,0.03578553,0.03376392,0.03220232,0.03149158,0.03044183,0.03044266,0.02987867,0.03035415,0.02984257,0.03054078,0.03031358,0.03115541,0.03085112,0.03017096,0.02984957,0.02966198,0.03040142,0.03100793,0.02593558,0.02524386,0.02064045,0.01929189,0.02257252
0.07302878,0.06045375,0.04881924,0.04321745,0.04079566,0.039789,0.03477428,0.03086252,0.03080508,0.029951,0.03046124,0.03045707,0.03030792,0.03058797,0.02938179,0.02960247,0.03052544,0.03119731,0.03465406,0.04622869,0.07046479,0.1135719,0.1735393,0.2336941,0.2854856,0.3253379,0.3523923,0.3689915,0.3807307,0.3898788,0.3985823,0.4085179,0.417994,0.4260912,0.434114,0.4417732,0.4484575,0.4445406,0.4419481,0.4316167,0.4261775
0.05932261,0.05383802,0.04151673,0.03386481,0.03370391,0.03532444,0.04058311,0.04295562,0.04412307,0.04380056,0.04371846,0.0445889,0.04426127,0.04500131,0.04523047,0.04540991,0.04635267,0.04787969,0.05252401,0.06788737,0.09650777,0.1360236,0.1790518,0.2161884,0.2412458,0.2589248,0.2710521,0.2813474,0.289879,0.2992356,0.3097326,0.3213491,0.3319318,0.3455009,0.352843,0.3542837,0.3521984,0.3574977,0.3408187,0.3250462,0.297835
0.1021305,0.09021879,0.06919945,0.05305801,0.04860738,0.04753487,0.04175891,0.0375501,0.03793709,0.0386055,0.04037743,0.04286788,0.04351949,0.04441566,0.04569309,0.04644999,0.04651581,0.0484534,0.05580965,0.08207624,0.1360096,0.2196369,0.32472,0.429646,0.5105701,0.5606589,0.5880285,0.6044344,0.6161892,0.6247894,0.6337287,0.6392854,0.6395683,0.6446076,0.6438274,0.6428932,0.6428994,0.6465292,0.6378087,0.6320206,0.6100027
0.06751452,0.06088762,0.04992553,0.04398803,0.04220767,0.04243694,0.04183006,0.04043506,0.04052775,0.04084715,0.04115308,0.04086821,0.04018588,0.04168449,0.04126854,0.04099534,0.0426817,0.04470084,0.05147308,0.07271125,0.1158899,0.1809041,0.2564287,0.3214056,0.3605344,0.3764101,0.3816024,0.3853783,0.3901085,0.3938695,0.3974453,0.404645,0.4099804,0.4201078,0.4276349,0.4336681,0.4353221,0.4400842,0.4372792,0.4199484,0.3964385
0.03711729,0.03494058,0.04160198,0.04318689,0.0435117,0.04338449,0.0422975,0.04121421,0.040774,0.04023533,0.03938317,0.03900585,0.03768625,0.03914851,0.03905439,0.03977328,0.04018967,0.04155659,0.04536621,0.05442681,0.06359917,0.06870894,0.06844264,0.06710055,0.06635636,0.06795441,0.071209,0.07542515,0.07803462,0.07723423,0.07416758,0.07000088,0.06910878,0.07523332,0.07998466,0.08301885,0.09219113,0.1087109,0.1218411,0.1317596,0.1454607
0.04077605,0.04346142,0.05481996,0.05951686,0.05871276,0.056059,0.05296804,0.05032172,0.04879344,0.04764517,0.04586927,0.04501673,0.04435305,0.04349298,0.04232833,0.04163827,0.04060542,0.04058863,0.04190867,0.04527313,0.04808084,0.04761169,0.04650202,0.0456452,0.04554159,0.04614675,0.04679124,0.04849764,0.05084319,0.05565622,0.06140654,0.06992315,0.08237547,0.09854916,0.1207841,0.1385472,0.1628238,0.1773044,0.1788873,0.171977,0.1641823
0.01659391,0.02358526,0.0260675,0.02880168,0.02980925,0.03012388,0.03075546,0.03151151,0.03095723,0.02953646,0.0279423,0.02751843,0.02777275,0.02765799,0.02660479,0.02657737,0.02642256,0.02694429,0.02652751,0.02704126,0.02664106,0.02650157,0.02550872,0.02545085,0.02527039,0.02548592,0.02585872,0.02623775,0.02635212,0.02725978,0.02787519,0.02787716,0.02806215,0.02811395,0.0287107,0.02773506,0.02533821,0.01690388,0.01520498,0.01454087,0.01964289
0.0252186,0.02594441,0.03267315,0.03690292,0.03732329,0.03742794,0.03657419,0.03658934,0.03625643,0.03552238,0.03481796,0.03470396,0.03458682,0.03494839,0.03531594,0.03541699,0.03626929,0.03674584,0.03719364,0.04017389,0.04192581,0.04177774,0.04098981,0.04073826,0.03987538,0.03919221,0.03793507,0.03773359,0.03749866,0.0368861,0.03609388,0.0356933,0.03450033,0.03558979,0.03589187,0.03486147,0.03462788,0.02932883,0.02166062,0.01937994,0.02414187
0.03451787,0.04094379,0.04647594,0.04802577,0.04832743,0.0455396,0.0351892,0.02827864,0.02722674,0.02620638,0.02617594,0.02624004,0.02601026,0.02658,0.02583612,0.02637985,0.02685521,0.02691905,0.02801603,0.02960743,0.03467844,0.0441,0.05767192,0.0732234,0.08973603,0.1047569,0.11721,0.1277302,0.1375162,0.1471576,0.1566185,0.1669375,0.1785358,0.1907342,0.1993231,0.2041144,0.2080698,0.2082929,0.2041416,0.1925115,0.1746901
0.0634581,0.06445839,0.05159224,0.04327044,0.0418373,0.04175366,0.03947764,0.03874841,0.03908074,0.04064069,0.04453104,0.04797637,0.05178969,0.05529737,0.06052792,0.06531891,0.06487076,0.06022722,0.05887793,0.06478118,0.08487325,0.1248131,0.1764861,0.2247934,0.2683678,0.3044995,0.3317673,0.3497343,0.362689,0.3732072,0.3830917,0.3949073,0.4078091,0.4161685,0.4274271,0.4350113,0.4440456,0.4447051,0.4398684,0.4430758,0.4284655
0.05431647,0.05463184,0.04696593,0.04626833,0.04760629,0.04705499,0.04484197,0.04228391,0.04216925,0.04166947,0.04179575,0.04177559,0.04178988,0.04214002,0.04200168,0.04227018,0.04197551,0.04138033,0.04163019,0.04501118,0.05484409,0.07550373,0.104069,0.1325013,0.1591114,0.1827778,0.2007708,0.2126222,0.2222609,0.2317139,0.2407348,0.2541427,0.26733,0.2836094,0.3007491,0.3122435,0.3214837,0.3211222,0.3229659,0.3106907,0.2976843
0.01518693,0.02719025,0.02833834,0.03451018,0.03616373,0.03685972,0.0389877,0.04120598,0.04187557,0.04152265,0.04136233,0.04183003,0.04184347,0.0435323,0.04340096,0.04350811,0.04325115,0.04265441,0.04200234,0.04321623,0.04547476,0.04807007,0.04749033,0.04471808,0.04327041,0.04231168,0.04088936,0.04076823,0.03985476,0.0399584,0.04042757,0.03984799,0.04034323,0.04103339,0.0399736,0.03965552,0.03577572,0.03552185,0.02396105,0.02577213,0.02807609
0.05394258,0.07112786,0.09809436,0.1104074,0.1098558,0.1037984,0.09373596,0.08666157,0.08283669,0.07729679,0.07142399,0.06343058,0.05696598,0.05005706,0.04522162,0.04192527,0.03928871,0.03752181,0.03618361,0.03600755,0.03555119,0.03510801,0.03506493,0.03501596,0.03488983,0.03530533,0.03618788,0.03713702,0.03860951,0.04131804,0.04443257,0.05029453,0.05954423,0.07140048,0.0873278,0.104819,0.1153761,0.1309236,0.1359202,0.1322069,0.1141558
0.01221738,0.01555851,0.02302128,0.02746248,0.02932943,0.02869477,0.02805153,0.0276434,0.02704159,0.0263505,0.02514606,0.02430503,0.02360265,0.02401567,0.02345332,0.02374866,0.02340903,0.0236051,0.02286496,0.02340917,0.02317761,0.02286526,0.02173486,0.02145688,0.0217089,0.02186132,0.02134557,0.02136373,0.02184373,0.02225619,0.02235818,0.02252401,0.02273332,0.02224219,0.02283819,0.02201723,0.01852257,0.0137941,0.0156309,0.009179573,0.01501006
0.01995982,0.02514802,0.02583466,0.03120643,0.03131246,0.03059102,0.02983666,0.02941866,0.02882273,0.02787433,0.02723849,0.02760593,0.02747704,0.02818174,0.0283491,0.02811507,0.02827527,0.02816735,0.02826008,0.02860567,0.0281742,0.02795888,0.0278686,0.02814037,0.02823432,0.02788885,0.02750066,0.02749962,0.02713938,0.02656186,0.02600422,0.02590876,0.02505562,0.02469511,0.02436518,0.02311161,0.02017633,0.01874638,0.01592861,0.01368249,0.01356185
0.1809268,0.1905782,0.2072067,0.2105419,0.2007211,0.1892185,0.177317,0.1691762,0.16364,0.1578145,0.1524904,0.1466925,0.1372998,0.1278046,0.121539,0.1162454,0.1113512,0.103079,0.1006642,0.1127025,0.1518705,0.2214412,0.2992766,0.3591363,0.4066189,0.4417151,0.4659604,0.4804791,0.4857732,0.4857241,0.4921243,0.4941711,0.4872973,0.4872114,0.4879515,0.4837576,0.4956161,0.5043999,0.5069028,0.5057685,0.4942798
0.06711843,0.05497151,0.04561427,0.04268609,0.04196676,0.04159428,0.03785312,0.03527914,0.03540532,0.03658714,0.03939864,0.04244809,0.046608,0.05062927,0.05622447,0.06445955,0.07237648,0.08137244,0.09398529,0.1139383,0.1370131,0.162528,0.1855984,0.2058887,0.222514,0.2345552,0.2448217,0.254988,0.263646,0.2734574,0.2819468,0.2896009,0.2984401,0.3085017,0.3137516,0.3183599,0.3141348,0.307898,0.3008184,0.28714,0.2710961
0.04085984,0.04061704,0.04195287,0.04165862,0.04188926,0.04185763,0.04082234,0.04003706,0.04013777,0.0394952,0.03984277,0.041098,0.04043041,0.04237033,0.04323472,0.04415246,0.04585809,0.04985383,0.05477713,0.06361322,0.07476421,0.08924519,0.1024484,0.1156635,0.1270642,0.1357842,0.1431363,0.1502971,0.1573618,0.1652249,0.1722318,0.1811505,0.1894554,0.2002453,0.2095482,0.2149582,0.2170553,0.2175752,0.2029126,0.1805635,0.1824089
0.03354173,0.03488846,0.04102851,0.04549444,0.04578126,0.04408025,0.04052392,0.03813894,0.03844674,0.03822661,0.0377652,0.03670744,0.03834929,0.04021164,0.04110003,0.04214453,0.04289964,0.04462114,0.04635187,0.04899798,0.05070127,0.05080913,0.04722169,0.04360315,0.04091283,0.03958386,0.03818787,0.03764415,0.0373688,0.03734522,0.03754552,0.03821933,0.03849635,0.03999355,0.04011759,0.03827615,0.03609282,0.03786409,0.03578142,0.02244206,0.03164222
0.03748682,0.03443061,0.03741351,0.04051273,0.04105188,0.041407,0.04008289,0.03986919,0.0399329,0.03918632,0.03880268,0.03929641,0.03945584,0.04059771,0.04155973,0.04135303,0.04177601,0.04202423,0.04177972,0.0415405,0.04155862,0.04115581,0.04131986,0.04096919,0.04128769,0.04212902,0.04320531,0.04384526,0.04444664,0.04494598,0.04296708,0.04230003,0.04227035,0.04366796,0.04730706,0.04986241,0.0550611,0.05364419,0.05607994,0.05800511,0.06796755
0.03154616,0.04409391,0.04745376,0.05397559,0.05592199,0.05531707,0.05176481,0.05004488,0.05030249,0.05017496,0.04973333,0.04900748,0.04831423,0.04657915,0.04419601,0.04299146,0.0414547,0.04001621,0.03895455,0.03817483,0.03742517,0.03710871,0.03593575,0.03592069,0.03614701,0.03656408,0.03722238,0.03819349,0.03996227,0.04187862,0.04587044,0.05135728,0.0588653,0.0717296,0.08499409,0.1035042,0.1106847,0.1201726,0.1201885,0.1078248,0.119166
0.02651633,0.02311585,0.02301319,0.02363393,0.02516991,0.0261925,0.03034676,0.03305754,0.03303239,0.03262245,0.03270747,0.03229912,0.03203055,0.0329388,0.03344283,0.03334582,0.03362203,0.033573,0.03356344,0.03356983,0.03331306,0.03321155,0.03259964,0.03291596,0.03288805,0.03244793,0.0321481,0.03230067,0.03205595,0.03142417,0.03091801,0.03020084,0.02914955,0.0303381,0.03102624,0.02819102,0.02668203,0.02549373,0.01740992,0.02073977,0.01826794
0.1322867,0.1167583,0.09315318,0.08542914,0.08493679,0.08420209,0.08147626,0.08065472,0.08326356,0.08660034,0.09025342,0.09369753,0.09640588,0.09968437,0.1028599,0.1088578,0.1187468,0.1334298,0.1574081,0.1898053,0.2291739,0.2688345,0.3047649,0.3345787,0.3603682,0.3785505,0.3917892,0.4030584,0.413223,0.4183531,0.4280817,0.4367354,0.4367599,0.4406876,0.4390672,0.4402723,0.447507,0.455841,0.4551512,0.4372514,0.4231408
0.1876633,0.1508775,0.08551254,0.04395391,0.03384494,0.03561611,0.04162899,0.043476,0.04640411,0.05319979,0.06737817,0.0852573,0.1028889,0.1263964,0.1738981,0.2772673,0.4029151,0.4946569,0.5504728,0.5829871,0.5987383,0.6080877,0.6158659,0.6208236,0.6282566,0.637049,0.6457375,0.6585303,0.6686796,0.6823309,0.696177,0.7079461,0.7165839,0.7270756,0.7263347,0.7325518,0.7351965,0.7342611,0.7362085,0.7242313,0.7057276
0.1213158,0.1035304,0.06046447,0.04050526,0.03536554,0.03769767,0.04535403,0.04897399,0.05163432,0.05972217,0.07894044,0.1002985,0.1159766,0.1299797,0.1467793,0.168945,0.1971415,0.2308818,0.2695662,0.3115029,0.3482826,0.3759734,0.3947275,0.4038593,0.4079546,0.4120601,0.4138655,0.4196155,0.4234645,0.4303435,0.4394317,0.4502103,0.463129,0.4759557,0.4862235,0.4975602,0.5102219,0.5093901,0.5067961,0.5003233,0.4887851
0.05360624,0.04690863,0.04241876,0.0395361,0.03911749,0.03918334,0.03889614,0.03894962,0.04017332,0.04336874,0.05098932,0.06132731,0.07216817,0.08848724,0.1095333,0.1345071,0.1512801,0.1586444,0.1570998,0.1462475,0.1276625,0.105686,0.08258021,0.06563229,0.05625533,0.05104513,0.04791273,0.04577604,0.04536646,0.04561971,0.04580135,0.04754366,0.0503544,0.05166039,0.05350669,0.05456795,0.04906572,0.0521829,0.053274,0.05883691,0.05846607
0.05838471,0.04833051,0.05580465,0.06066528,0.06183584,0.06149564,0.05979408,0.0587185,0.06141997,0.07457469,0.1175684,0.1525686,0.1338374,0.103193,0.08116561,0.06476886,0.0556406,0.04939167,0.04469062,0.04227681,0.04033589,0.0391638,0.03763673,0.03808241,0.03801135,0.03832292,0.03903574,0.0409922,0.04325311,0.04726791,0.05288006,0.06098726,0.07216712,0.08937093,0.1098339,0.1318352,0.1479041,0.1569978,0.1632958,0.1594937,0.1535804
0.03490217,0.03483166,0.03708136,0.03910552,0.03938803,0.03873106,0.03533709,0.03299365,0.03425752,0.04214139,0.07083524,0.1002149,0.09080473,0.06876935,0.05447294,0.04508902,0.03945037,0.0353617,0.0325435,0.03153763,0.03031345,0.0297529,0.02858916,0.02832809,0.0289871,0.0285787,0.02877914,0.02942995,0.03052996,0.03280789,0.03533862,0.04002676,0.04590206,0.05753491,0.07152155,0.08526382,0.09916583,0.1063785,0.1180872,0.1069736,0.08856116
0.02286915,0.02027067,0.03096253,0.03438493,0.03583853,0.03464383,0.02875777,0.0254443,0.0245479,0.02574824,0.02856284,0.0299747,0.02870154,0.02663176,0.02512478,0.02365291,0.02272511,0.02163423,0.02073598,0.02017588,0.0195714,0.01925746,0.01905135,0.0189749,0.01889348,0.01959492,0.01958745,0.01981635,0.02006053,0.02045078,0.02110784,0.02091449,0.02116533,0.02069383,0.01934375,0.02157785,0.01780061,0.01668945,0.0133397,0.006701764,0.01350056
0.02126469,0.01829304,0.02620345,0.02952848,0.03023444,0.02976885,0.02809415,0.02661033,0.02676121,0.02724265,0.02859859,0.03006457,0.0298908,0.03007948,0.02972443,0.02932752,0.02856993,0.0285752,0.02785839,0.02771468,0.02729024,0.02784811,0.02664897,0.02609383,0.02620237,0.02617879,0.02537128,0.02537955,0.02559261,0.02487113,0.02468249,0.02394785,0.02199374,0.0224897,0.02122132,0.02089577,0.01945098,0.01382625,0.0112171,0.008141868,0.007440419
0.319437,0.2666328,0.1738178,0.1187453,0.1023702,0.1009255,0.1013431,0.09950796,0.1046679,0.1333523,0.2249272,0.3885195,0.5276819,0.610105,0.6459368,0.6607954,0.6728479,0.68214,0.6916085,0.6998263,0.7050214,0.7094605,0.7144608,0.7174538,0.7202779,0.7205242,0.719748,0.7148988,0.6998521,0.6750372,0.6729104,0.6632919,0.6451507,0.6353099,0.6276971,0.6219278,0.64048,0.6706052,0.6940131,0.7094961,0.7123615
0.127787,0.104673,0.07126182,0.05230728,0.04804407,0.04769304,0.04490089,0.04148447,0.04222579,0.04413717,0.04975638,0.05874856,0.08008604,0.1107797,0.136765,0.1624667,0.1977345,0.2445228,0.2977986,0.3458941,0.3813392,0.4065457,0.4194459,0.4255241,0.4280668,0.4266983,0.4251094,0.4253905,0.4262623,0.4304596,0.4336936,0.4377728,0.4415069,0.4537263,0.4619469,0.4646223,0.4671233,0.4571154,0.4597632,0.4500905,0.4495119
0.06710161,0.06036403,0.05313379,0.05018537,0.0491512,0.04798269,0.04280749,0.03894293,0.03913238,0.04008101,0.04299878,0.05178844,0.07139032,0.1022635,0.1315796,0.1558533,0.184169,0.2112626,0.2271036,0.2221625,0.1995674,0.165627,0.129616,0.09929183,0.08199349,0.07113311,0.06437972,0.05920996,0.05577296,0.05580213,0.05751429,0.05969778,0.06333635,0.06631952,0.06775067,0.06649823,0.06710985,0.07095354,0.07822112,0.08170162,0.0852145
0.03776336,0.0464277,0.04355789,0.0466497,0.04716413,0.04636525,0.04288168,0.040808,0.04149073,0.04281007,0.04532183,0.05053539,0.05659479,0.06015219,0.06324028,0.06107332,0.05611444,0.05053489,0.04620762,0.04389194,0.04155116,0.04045459,0.03960891,0.03895445,0.03874084,0.03914702,0.03932322,0.04008541,0.04180526,0.04451735,0.04739177,0.05236164,0.06120883,0.07351041,0.08949571,0.1010753,0.1158593,0.1236724,0.1279672,0.1272635,0.1233259
0.02103482,0.02483038,0.03647935,0.04013803,0.04071347,0.04034595,0.03612151,0.0339129,0.03358495,0.03263728,0.03286854,0.0328291,0.03319824,0.03367013,0.03197112,0.0307275,0.02893611,0.02780645,0.02698935,0.02595041,0.02489856,0.02442702,0.02366228,0.0236629,0.02437643,0.0242622,0.0245246,0.02463063,0.02532599,0.0261391,0.02635068,0.0270535,0.02687473,0.02665877,0.02780326,0.02714918,0.02338957,0.02214586,0.02104183,0.01007139,0.01133625
0.01973142,0.03132307,0.0337481,0.03991268,0.04108308,0.03959446,0.03401701,0.03040485,0.02985994,0.02941179,0.02924228,0.03035744,0.03118252,0.03177707,0.03213965,0.03168811,0.03202551,0.031085,0.03024281,0.02997181,0.02937998,0.02935004,0.0283754,0.02787983,0.02812021,0.0278364,0.02710745,0.02696359,0.02692248,0.02707583,0.02636291,0.02500362,0.02431696,0.02442908,0.02424711,0.02262012,0.02231971,0.01706565,0.01522618,0.008462683,0.01579003
0.2302979,0.1894635,0.1275053,0.08629953,0.07485527,0.07267713,0.07036271,0.0683192,0.07106043,0.07714647,0.08895786,0.1075616,0.1298717,0.1604719,0.2219195,0.3331607,0.455392,0.5427044,0.5970031,0.6286581,0.6437528,0.6528329,0.6573899,0.6615682,0.6649979,0.6658575,0.6648768,0.662584,0.648808,0.6270023,0.6294396,0.6208191,0.6054678,0.5925029,0.5816195,0.5753163,0.598161,0.6275308,0.6457797,0.6551178,0.6548056
0.03860417,0.02898309,0.03638232,0.04145423,0.04252217,0.04183835,0.03812652,0.0362498,0.03683727,0.03625182,0.0360991,0.03660091,0.03945924,0.04465723,0.04939091,0.05736283,0.06555021,0.07254383,0.07698024,0.0779875,0.07258174,0.06274252,0.05110045,0.04312089,0.0388147,0.03650188,0.03481518,0.03377899,0.03339147,0.03415533,0.0344862,0.0343852,0.03566505,0.03544006,0.03704904,0.03574032,0.03553198,0.02539398,0.02835178,0.02377374,0.03436431
0.03037142,0.03153258,0.04179346,0.04671267,0.04782071,0.04797021,0.04686293,0.04549213,0.04568834,0.04582023,0.04627551,0.04743741,0.05127814,0.05492481,0.0593678,0.06096223,0.05961611,0.05317767,0.0458421,0.04162194,0.03979126,0.03820054,0.03726304,0.03639206,0.03740145,0.03829123,0.04001085,0.04212458,0.04302278,0.04306247,0.04100922,0.04064101,0.04001472,0.04320167,0.04550103,0.04852016,0.05439289,0.0577873,0.06686973,0.0738347,0.07307763
0.04318076,0.04368919,0.04764946,0.05338929,0.05747961,0.06287854,0.07174536,0.07853401,0.08048773,0.08114559,0.07811723,0.07454152,0.0694431,0.06211018,0.05461308,0.04845676,0.04328167,0.03940545,0.03617336,0.03480412,0.03354046,0.03279962,0.03238904,0.03218687,0.03223098,0.03303641,0.03368828,0.03487797,0.03705044,0.04010321,0.04369701,0.04986937,0.05976594,0.07312293,0.08958661,0.106552,0.1223892,0.131129,0.1352818,0.1375989,0.1298083
0.03059814,0.03155009,0.03896329,0.04391906,0.04543142,0.0463811,0.04315213,0.04166501,0.04175942,0.04137603,0.03968194,0.03956908,0.03909919,0.03773734,0.03628743,0.03467995,0.03297563,0.03192349,0.03104085,0.03012362,0.02978601,0.02909221,0.02838882,0.02849764,0.02813323,0.02848703,0.02836137,0.02826708,0.0292026,0.03070179,0.03209695,0.03452451,0.03877958,0.04351127,0.05241386,0.06221127,0.07227833,0.07218266,0.07617632,0.07358195,0.07125379
0.02105978,0.01868993,0.02982778,0.03759336,0.03946463,0.03721567,0.02956893,0.02447832,0.02272069,0.0221299,0.01999118,0.02002416,0.01992421,0.01969365,0.01861821,0.0184595,0.01848478,0.01832774,0.01762456,0.0172757,0.01677955,0.01677916,0.01619312,0.01575985,0.01571906,0.01586053,0.01582906,0.01592719,0.01559126,0.01596484,0.01536375,0.01581551,0.01483349,0.01554528,0.014947,0.0140989,0.01301687,0.007616205,0.006968427,0.003068922,0.00792213
0.01418353,0.02960356,0.02904506,0.03340198,0.03660469,0.03527123,0.03253936,0.03133033,0.03060922,0.03011953,0.02967286,0.02942243,0.02914284,0.02956572,0.02949877,0.0296823,0.02971211,0.02971307,0.02944361,0.02926077,0.02880857,0.0286636,0.02897353,0.02902354,0.02847268,0.02820901,0.02788194,0.02791162,0.02791222,0.02748689,0.02700125,0.0266893,0.02550668,0.02566519,0.02576351,0.02420441,0.01803435,0.02014881,0.01862431,0.009085631,0.01400448
0.02038028,0.02854503,0.04067801,0.04404525,0.04402521,0.04334339,0.04164867,0.04076295,0.04175261,0.04232574,0.04271253,0.04361473,0.04578384,0.05114282,0.05614185,0.05773117,0.05590299,0.05048564,0.04516435,0.04234216,0.04038484,0.03941591,0.03824519,0.03712931,0.0367161,0.03633517,0.03631237,0.03655936,0.03569485,0.03621212,0.03631231,0.03598914,0.03677217,0.03677837,0.03837137,0.03832039,0.03817894,0.03100582,0.03630084,0.03197508,0.04386639
0.02343081,0.03611309,0.04790359,0.05243059,0.05253205,0.05173896,0.05004777,0.04893281,0.05102775,0.05333973,0.05328667,0.05337313,0.05528669,0.05651353,0.05310191,0.04892946,0.04348405,0.0399819,0.03729459,0.03542516,0.03417078,0.03327473,0.03228528,0.031936,0.03209793,0.03119159,0.03190614,0.03201528,0.03237901,0.0335815,0.0357402,0.03751531,0.03914501,0.04224115,0.04652184,0.04686769,0.0493962,0.04835909,0.05068268,0.05071671,0.05394447
0.0298003,0.02391901,0.03833691,0.04189854,0.04248192,0.04239971,0.04207044,0.04196236,0.04274306,0.04281412,0.04273854,0.04144897,0.04242093,0.04378709,0.04279983,0.04040192,0.03877082,0.03754845,0.03649341,0.03582776,0.03516698,0.03483184,0.03435344,0.03377908,0.0339846,0.03349388,0.03387957,0.03392981,0.03354994,0.033875,0.03515266,0.0344623,0.03427311,0.03628793,0.03735224,0.03609618,0.03472293,0.0304496,0.02787395,0.01884567,0.01877929
0.01322352,0.01700483,0.02933225,0.02945801,0.03123959,0.03051344,0.02913742,0.0285447,0.02774444,0.02708472,0.02622329,0.02549256,0.02418631,0.02530743,0.02442621,0.02317812,0.02315492,0.02263121,0.02157187,0.02135954,0.02088494,0.02071044,0.02039586,0.02029061,0.02082366,0.02111617,0.02121428,0.02183735,0.02192217,0.02348363,0.02319698,0.02327339,0.02363993,0.02396035,0.02353608,0.02523373,0.02366833,0.01927772,0.02176896,0.02462092,0.01275227
0.03053356,0.03309858,0.03360543,0.03818433,0.0388777,0.03846128,0.03391322,0.03205826,0.03161668,0.03080697,0.02976225,0.02984144,0.0306672,0.03080662,0.03087767,0.03108677,0.03065924,0.03024469,0.02991006,0.02981924,0.02877804,0.02952494,0.02875984,0.02866046,0.02866825,0.02780059,0.02803753,0.02779977,0.02745144,0.02826058,0.02825567,0.02705977,0.02623259,0.02612313,0.02635491,0.02559601,0.02713566,0.02200808,0.02005109,0.02114235,0.01841125
0.1058742,0.1008109,0.1067101,0.1009346,0.09861683,0.09563458,0.08642313,0.07973019,0.08432208,0.0945266,0.09954769,0.1041983,0.1223441,0.1533181,0.1934136,0.234451,0.2624949,0.2758636,0.2763445,0.2665006,0.2428202,0.2086734,0.1686466,0.1344944,0.1109427,0.097778,0.08860955,0.08127112,0.07712927,0.07824315,0.08193891,0.08915503,0.09601747,0.1030071,0.1052564,0.1073948,0.1095809,0.1167161,0.125087,0.1392358,0.1374718
0.1424947,0.1480513,0.1657309,0.1843015,0.205111,0.2275355,0.2635065,0.2910562,0.2892052,0.2591904,0.2062863,0.1562024,0.1161144,0.08946073,0.07182591,0.06015191,0.0531262,0.04850235,0.04464536,0.04270159,0.04150746,0.04092744,0.04077419,0.04048775,0.04098011,0.04117764,0.0414665,0.04251916,0.04402427,0.04605818,0.04704471,0.0489081,0.05253913,0.05616242,0.06670147,0.07834051,0.08030256,0.08782745,0.0958539,0.09853495,0.1054514
0.05554622,0.05738158,0.06798512,0.07701429,0.08495471,0.09431629,0.1094504,0.1208836,0.1160726,0.09835218,0.07418352,0.05608025,0.04630466,0.03946574,0.03699765,0.03510982,0.03380501,0.03281156,0.03212333,0.03184001,0.03163725,0.03162356,0.03116248,0.03140098,0.03141177,0.03129196,0.03148647,0.03157071,0.0309736,0.03222995,0.03297273,0.03390983,0.0346619,0.03498688,0.03932549,0.04221055,0.04214305,0.04361627,0.04392026,0.0406988,0.04922562
0.01985356,0.02380932,0.02817238,0.03313229,0.03366113,0.03364469,0.03325773,0.03329202,0.03247739,0.03151765,0.03012381,0.02844194,0.02853072,0.02776127,0.02788056,0.0270253,0.02747822,0.02671437,0.02594857,0.02519199,0.02530458,0.02525085,0.02445261,0.02437239,0.02491174,0.02484753,0.02546466,0.02542241,0.02599163,0.02633657,0.02725283,0.02831119,0.02637006,0.02704757,0.02885519,0.02751404,0.02645038,0.02210247,0.01989525,0.01723603,0.01317703
0.3674677,0.3767273,0.3854866,0.4129408,0.4355805,0.4611993,0.4957906,0.5298162,0.5488335,0.5554906,0.5461012,0.5240612,0.4968301,0.4572765,0.4050765,0.3471071,0.2855396,0.2280305,0.1801933,0.1493225,0.1348452,0.1273955,0.1217893,0.1185094,0.119674,0.1257315,0.1371752,0.1485958,0.156441,0.1563071,0.1499274,0.1448942,0.1476472,0.1572784,0.1719337,0.1900508,0.2116244,0.2335014,0.2599574,0.2816525,0.2917406
0.02551561,0.03231601,0.04266108,0.0461799,0.04802972,0.04838766,0.04662408,0.04468255,0.04308502,0.04034566,0.03627371,0.03332089,0.03057525,0.02911539,0.0273522,0.02605069,0.02552044,0.02457387,0.02357986,0.02326244,0.02279211,0.02285785,0.02217951,0.02269499,0.02314863,0.02395476,0.02420519,0.02528173,0.02600462,0.02687118,0.02710267,0.02651776,0.02788837,0.02784391,0.0286626,0.02902734,0.02853141,0.02642063,0.02109152,0.01289125,0.01944139
0.03001788,0.03477815,0.04222801,0.04692864,0.04795551,0.04694173,0.04391757,0.04104059,0.04090313,0.03968284,0.03832971,0.03686018,0.0382172,0.03655101,0.03617493,0.03579387,0.03502844,0.03429084,0.03332925,0.03285329,0.03302016,0.03246117,0.03228913,0.03212523,0.03178634,0.03172602,0.0321431,0.03200254,0.03205938,0.03264859,0.03202611,0.03155874,0.03115631,0.03269018,0.03599667,0.03458506,0.02884557,0.02503741,0.03088943,0.0264492,0.0163746
0.01688328,0.02252084,0.02852881,0.03240762,0.03227134,0.03092376,0.02923426,0.02708374,0.02665765,0.02565092,0.02403825,0.02377147,0.02195661,0.02219981,0.02205712,0.02162818,0.02153709,0.021234,0.02056464,0.02056479,0.02037831,0.01989962,0.0201075,0.02042985,0.02064744,0.02111127,0.02211673,0.02249811,0.02367942,0.02397123,0.02460188,0.02388447,0.02493492,0.02510679,0.02412072,0.02793258,0.02555796,0.02046333,0.01874092,0.01789751,0.007478884
0.01811776,0.0188734,0.03040699,0.03265143,0.03376686,0.03319202,0.03180661,0.03137382,0.03074996,0.03090091,0.0304059,0.03025165,0.02911391,0.02983391,0.02976753,0.02980736,0.02942842,0.02923501,0.0293737,0.02888393,0.02891951,0.0283968,0.02759012,0.02747462,0.0278017,0.02714152,0.02745038,0.02757045,0.02768039,0.02737689,0.02697002,0.02745569,0.02674255,0.02645201,0.02820371,0.02482477,0.02877978,0.02467867,0.02118619,0.01242595,0.01625773
0.2532629,0.2815062,0.3151711,0.3422623,0.3638075,0.3912245,0.4303236,0.4519721,0.4428377,0.4020633,0.3389438,0.272822,0.2180007,0.1739019,0.142831,0.121383,0.1054747,0.09423573,0.08586907,0.08055861,0.07742966,0.07495266,0.07336037,0.07328212,0.07410696,0.0749182,0.07769446,0.08064707,0.08625724,0.09465075,0.1060083,0.120355,0.1411163,0.169005,0.1959697,0.2200764,0.2425823,0.2571229,0.2592281,0.2619887,0.252069
0.04838004,0.05341625,0.06454084,0.06742251,0.06871748,0.06686133,0.06325822,0.06020215,0.05906568,0.05818637,0.05661414,0.05589601,0.05459235,0.0553788,0.05468567,0.05403996,0.05332776,0.05322279,0.05218901,0.0513852,0.05169572,0.0506199,0.05033842,0.04989035,0.0491654,0.04899199,0.04866441,0.04786211,0.04767999,0.04721517,0.04649165,0.04628767,0.04543771,0.04324192,0.04461467,0.04246244,0.0436334,0.03655668,0.03574611,0.03195089,0.02629176
0.09491005,0.08007376,0.0617007,0.0496463,0.046033,0.04580871,0.04341654,0.04033451,0.04075364,0.04113945,0.04123056,0.04115239,0.04012106,0.04029774,0.04076289,0.04084684,0.04097455,0.04250183,0.04699678,0.06321833,0.09638908,0.1532006,0.233666,0.3279574,0.42167,0.4982677,0.5529577,0.5877361,0.6143425,0.6365011,0.6541397,0.6700659,0.6888975,0.7026056,0.7144942,0.7277453,0.733711,0.7261398,0.7102535,0.6996416,0.6785573
0.08501938,0.06934925,0.05904039,0.04699852,0.04437358,0.04577522,0.04607973,0.0449297,0.04581645,0.04579318,0.046263,0.04649391,0.045171,0.04658392,0.04620349,0.0461726,0.04714036,0.04939639,0.05608189,0.07562064,0.1130616,0.1702997,0.2417745,0.3153737,0.3768308,0.4213705,0.4567002,0.4844859,0.5144091,0.539385,0.5629315,0.5878518,0.6134459,0.6300006,0.6544971,0.6616217,0.6639475,0.6515112,0.627724,0.6117459,0.5794778
0.1149566,0.1014071,0.07013171,0.05533855,0.04958288,0.04967006,0.04885617,0.04554803,0.04685233,0.04862938,0.04984437,0.04999791,0.05115875,0.05185153,0.05232714,0.05236767,0.05356479,0.05524338,0.0628874,0.09108496,0.1472695,0.2385235,0.3708725,0.5242463,0.6520268,0.7241517,0.7651669,0.7916539,0.8091927,0.8216333,0.8281851,0.8373054,0.8450653,0.8515947,0.8577372,0.8534189,0.8471648,0.8460115,0.8276632,0.8108942,0.7892207
0.1023157,0.08632531,0.06265028,0.04780107,0.04437716,0.04587086,0.04635417,0.04487067,0.04504174,0.04577472,0.04665961,0.04603992,0.04583206,0.04633023,0.04592834,0.04619927,0.04684988,0.04882183,0.056544,0.08011967,0.1304057,0.2114688,0.3283834,0.4566385,0.5527368,0.6071919,0.6374326,0.6572563,0.6737519,0.6882632,0.7038888,0.7190071,0.7328114,0.7414719,0.7596667,0.7764632,0.7733834,0.7672541,0.7576211,0.7456866,0.7065892
0.03917577,0.0401883,0.04198018,0.04357643,0.04387053,0.0442152,0.04146029,0.04042818,0.04011325,0.03941562,0.03829481,0.03890076,0.03955233,0.03977439,0.04110426,0.04084926,0.04204576,0.04364511,0.04965878,0.06907837,0.1050948,0.1455186,0.1601572,0.1457582,0.1238204,0.1093748,0.09782917,0.08873742,0.08471367,0.08537367,0.08869207,0.09565165,0.1021117,0.106362,0.1092895,0.1039706,0.1103685,0.1113358,0.1229714,0.1192925,0.1282355
0.03335077,0.03344778,0.04308683,0.04213163,0.04282118,0.04317041,0.04235211,0.04239784,0.04304931,0.04276908,0.04211056,0.04055988,0.04048119,0.0414492,0.04190419,0.04185493,0.04290518,0.04518107,0.05013981,0.06469676,0.08383411,0.09994027,0.1065818,0.1069839,0.1067838,0.1122761,0.1211458,0.1308542,0.1369391,0.1368405,0.1291538,0.1245313,0.1264087,0.1374176,0.1564185,0.1762213,0.2060324,0.2393223,0.2918069,0.325979,0.3309691
0.03784813,0.03899796,0.06197302,0.06299206,0.06059812,0.05818669,0.05481414,0.05180646,0.05062696,0.0494029,0.04729863,0.04696128,0.04595123,0.04659254,0.04640177,0.04604151,0.04563537,0.04560653,0.04808312,0.05527117,0.06066489,0.06231388,0.06124516,0.05986258,0.05989812,0.05959024,0.06074554,0.06382604,0.0675876,0.07330527,0.0814188,0.09355659,0.1114142,0.1348907,0.1663509,0.2035698,0.2363838,0.2559225,0.2664221,0.2622663,0.2455567
0.0374016,0.03307741,0.03207484,0.03585373,0.03683893,0.03664306,0.03692513,0.03803867,0.03849118,0.03796032,0.03700545,0.036418,0.03780674,0.03681459,0.03690772,0.03689092,0.03713941,0.03893611,0.04109322,0.04855834,0.0553758,0.05863401,0.05819266,0.05716294,0.05612885,0.0556928,0.0557348,0.05696957,0.05928864,0.06464939,0.07148364,0.08324546,0.09841325,0.1201447,0.1527566,0.1852764,0.2190997,0.2450217,0.2591375,0.2613293,0.2387868
0.03071767,0.03191125,0.03909326,0.04254987,0.04254173,0.04258918,0.04162223,0.04055419,0.04062037,0.04004378,0.03969092,0.03890921,0.03933009,0.03909669,0.03983137,0.04027428,0.04096421,0.04182907,0.04396983,0.04901614,0.05301221,0.05568483,0.05444639,0.05276032,0.05204764,0.05048634,0.04936549,0.04885429,0.04757261,0.04758836,0.04606372,0.04582801,0.04445231,0.0444325,0.04219907,0.0420037,0.04195021,0.03438194,0.03221132,0.02291162,0.02726793
0.1401736,0.1384715,0.1180128,0.1022675,0.0914106,0.08434288,0.0793012,0.07437026,0.07212301,0.07057087,0.07119803,0.07098241,0.06915628,0.06885583,0.06882999,0.06832763,0.06819595,0.07037929,0.08194885,0.1181199,0.1885725,0.2896788,0.4166109,0.5482891,0.6505169,0.7097937,0.7412067,0.7549522,0.7601078,0.7507865,0.7549182,0.7495757,0.7446243,0.7371388,0.7211211,0.7157368,0.733619,0.7501654,0.7568019,0.7583804,0.7503983
0.06095943,0.05389764,0.05316636,0.04694222,0.04551652,0.04522696,0.04419075,0.04215333,0.0425874,0.04191312,0.04152852,0.04209599,0.04228264,0.04265267,0.04244241,0.04249126,0.04229704,0.04249394,0.04365342,0.04614836,0.05337639,0.0708477,0.1046133,0.1477838,0.1998017,0.2530957,0.2971969,0.3330466,0.3643748,0.391636,0.4182052,0.4478333,0.4794662,0.5073471,0.533407,0.5485395,0.5634225,0.5538702,0.5422514,0.51296,0.4921212
0.09083472,0.07864931,0.05881671,0.05010525,0.04671035,0.04797989,0.04796237,0.0474743,0.05132142,0.05747689,0.06368797,0.06842656,0.06724472,0.06475238,0.06147144,0.05793164,0.05512935,0.05318242,0.05215378,0.05654597,0.07097285,0.1069002,0.1666765,0.2389657,0.3212968,0.4014573,0.4623665,0.5073705,0.5409223,0.5662374,0.5896204,0.6139796,0.6421626,0.6624132,0.6849368,0.7011454,0.7072495,0.7062721,0.6918794,0.6767835,0.6536064
0.082054,0.06706945,0.05882438,0.04574033,0.04352112,0.04435272,0.04574177,0.04507846,0.04700156,0.04852714,0.05114924,0.0548298,0.05708792,0.05907894,0.06188176,0.0627465,0.0613065,0.05912872,0.05778945,0.06282986,0.08131783,0.1297843,0.2061588,0.2912419,0.3789698,0.4564516,0.5133012,0.552109,0.580164,0.6045742,0.6231352,0.6409649,0.6606027,0.6738121,0.6925887,0.7011154,0.7123639,0.70089,0.6888493,0.6687363,0.6441718
0.06592698,0.06000526,0.05220341,0.04850976,0.0471244,0.0483507,0.04736834,0.04604474,0.046353,0.0461323,0.0460538,0.04482941,0.04526247,0.04468993,0.04521806,0.04489079,0.04384909,0.04416885,0.04384865,0.04679193,0.05786969,0.09208614,0.1528141,0.2238814,0.2984556,0.3661229,0.4182611,0.4546679,0.4813425,0.5036991,0.5251633,0.5499525,0.5755621,0.5995116,0.6156773,0.6379268,0.6480418,0.6360849,0.6257233,0.6047641,0.57829
0.03119237,0.03403911,0.03861361,0.04201704,0.04231821,0.04208421,0.04075624,0.04067391,0.04111286,0.04144253,0.04012933,0.04047302,0.04057845,0.04263932,0.04310372,0.0418679,0.04197906,0.04121939,0.04044899,0.04403725,0.05367373,0.0770298,0.09509938,0.09375314,0.08680442,0.08179501,0.07670881,0.0705679,0.06885972,0.07136302,0.07971374,0.09135242,0.1053192,0.1177801,0.1225132,0.1222193,0.132266,0.1467263,0.1543141,0.1685523,0.172232
0.04022906,0.0479358,0.0562984,0.06552763,0.0627369,0.05913365,0.05398028,0.0514001,0.04989254,0.04754624,0.04660922,0.04470553,0.04247779,0.04115706,0.04030591,0.03906158,0.03702069,0.03670431,0.03584947,0.03638966,0.03853474,0.04266349,0.04572214,0.04821636,0.0522627,0.05836384,0.06917997,0.08142183,0.09232106,0.09536176,0.09142525,0.08951537,0.09271374,0.1050446,0.1256548,0.150746,0.1830044,0.2203669,0.2582161,0.3074626,0.3161421
0.03039737,0.03370876,0.04671849,0.05222171,0.05205768,0.04981728,0.04460371,0.04163557,0.04035174,0.0381377,0.03804163,0.03628424,0.03462923,0.03427837,0.03441576,0.03339247,0.03356413,0.03339046,0.03293116,0.0337346,0.03378145,0.03349516,0.03366467,0.03369828,0.0339646,0.03431237,0.03494057,0.03495459,0.03562711,0.03698604,0.04135623,0.04716524,0.0602748,0.08312457,0.1113969,0.146083,0.1800342,0.2045744,0.2297775,0.2297675,0.2208789
0.02040226,0.02877723,0.04030132,0.04096731,0.04099545,0.04023075,0.03712889,0.03402863,0.03328933,0.03276175,0.03142989,0.0310605,0.03043591,0.03057947,0.03077757,0.03024413,0.03036688,0.02992503,0.02955122,0.02969817,0.02942946,0.02916585,0.02826599,0.02822041,0.02825566,0.02794519,0.02723663,0.02699873,0.02704964,0.02728249,0.02708159,0.02636483,0.02631177,0.02642165,0.02879549,0.02908,0.02521135,0.02152746,0.02498353,0.01306145,0.01355429
0.1797324,0.1927737,0.2139961,0.2075301,0.1947068,0.1859112,0.1750907,0.1648776,0.1599688,0.1546881,0.1483125,0.1422583,0.1345263,0.1273028,0.1217515,0.1163125,0.1106733,0.105057,0.1026715,0.114325,0.1487262,0.2132994,0.2903123,0.3633699,0.4348449,0.4984939,0.5465407,0.5777543,0.5966158,0.6074699,0.6241165,0.6355265,0.6472015,0.6509999,0.6636509,0.6659464,0.68268,0.6959402,0.6979977,0.6933709,0.6600743
0.07232937,0.06037883,0.0547844,0.04663046,0.04531779,0.04574855,0.04576245,0.0449753,0.04733162,0.04993322,0.05185982,0.05255223,0.05407965,0.05484077,0.05564975,0.05646213,0.06047437,0.06535959,0.07467209,0.09097472,0.1149863,0.1475429,0.1850176,0.2226517,0.259233,0.2912856,0.3214176,0.3475258,0.3764648,0.4044703,0.4322676,0.4577441,0.4862082,0.5098352,0.5326321,0.5487201,0.5559209,0.5453428,0.5296347,0.5057299,0.4861624
0.02013503,0.02209593,0.0333822,0.03604115,0.03762159,0.03747094,0.03685931,0.0366343,0.03719548,0.03743542,0.03781299,0.03771752,0.0390101,0.04057308,0.04182662,0.04314983,0.0449002,0.04795611,0.05305797,0.06087524,0.07056504,0.07674376,0.07566316,0.06784939,0.0608728,0.05633409,0.05308605,0.05067381,0.04976748,0.05089292,0.05297959,0.05670642,0.06273984,0.0698386,0.07065321,0.07066705,0.07549981,0.07612774,0.07961039,0.08591332,0.08852771
0.02768797,0.02839936,0.04062212,0.04478261,0.04647593,0.04562365,0.04290729,0.04191863,0.04148586,0.04135313,0.04055936,0.04078561,0.04076646,0.04290841,0.04392008,0.04409801,0.04563506,0.04698135,0.04819561,0.04936663,0.05007139,0.05058298,0.05045342,0.05053062,0.05114414,0.05340491,0.05626881,0.06157184,0.06422268,0.06533734,0.06440494,0.06260908,0.06366511,0.06872135,0.07881243,0.0921965,0.1093589,0.1268478,0.1532278,0.1831187,0.1720243
0.02181811,0.03190525,0.03530253,0.04001757,0.04044209,0.04070594,0.03872087,0.03844086,0.03884795,0.03820318,0.03859739,0.03858521,0.0384507,0.03851989,0.03768438,0.03815381,0.03819598,0.03848571,0.03866782,0.03812939,0.03822871,0.0382907,0.03796523,0.03772598,0.03771899,0.03767154,0.03722135,0.03827256,0.03964175,0.04148821,0.04595658,0.05245262,0.06581676,0.08684937,0.1179426,0.1503727,0.1855179,0.2031157,0.2094262,0.2022564,0.1927099
0.1103816,0.09248787,0.08048062,0.07055532,0.06779994,0.06964998,0.07134419,0.072148,0.07442074,0.07734585,0.08038105,0.0809715,0.08314076,0.08637814,0.08964284,0.09442343,0.1022169,0.1152007,0.1360006,0.1652708,0.2015509,0.2428133,0.2818277,0.3150905,0.3464954,0.3715075,0.3928305,0.4124281,0.4311778,0.4444164,0.4620441,0.4784428,0.4935278,0.5045631,0.5164528,0.5246345,0.5360196,0.5352475,0.5317233,0.5197646,0.4854944
0.2484297,0.2026435,0.1154068,0.06219911,0.04874089,0.04891585,0.05007654,0.04867119,0.05288133,0.06147542,0.07538876,0.09390913,0.1155299,0.143412,0.2003834,0.3205288,0.4815181,0.6104494,0.6888348,0.7334756,0.7600634,0.7771082,0.7883531,0.7983539,0.8078051,0.8149752,0.8263393,0.8329759,0.8415664,0.8509706,0.8526056,0.8613878,0.8630789,0.8632826,0.8698239,0.868151,0.8613359,0.8614485,0.8592805,0.8605531,0.8513367
0.1969625,0.1674922,0.09721848,0.06103579,0.0517819,0.05266658,0.05372032,0.05369415,0.05908834,0.07086751,0.09048823,0.1162228,0.1461481,0.1767388,0.2105331,0.2490936,0.2965009,0.3545417,0.4191766,0.4900637,0.5482819,0.5911325,0.6206659,0.6411185,0.6537927,0.6635932,0.6726459,0.6826597,0.6966528,0.7091942,0.7239466,0.7383667,0.7498995,0.7620095,0.7725522,0.779726,0.786372,0.7892291,0.7867682,0.7771106,0.7489021
0.07095887,0.05649691,0.05305462,0.04680454,0.04576918,0.04598793,0.04511719,0.04501494,0.04977651,0.05759607,0.06998166,0.08185846,0.100245,0.1263108,0.1645866,0.2121771,0.2526486,0.2762507,0.2851484,0.2802843,0.2545468,0.2129596,0.1630818,0.1220008,0.09805294,0.0855599,0.07781852,0.07162783,0.06823124,0.06967192,0.0751415,0.08060832,0.09002653,0.09854051,0.1018165,0.1018977,0.108867,0.1167309,0.1350678,0.1324046,0.1426133
0.0743507,0.06291965,0.05244428,0.05054876,0.04918798,0.05000205,0.04925831,0.05133928,0.05763978,0.07069405,0.09610935,0.1481762,0.2262413,0.3064472,0.3241995,0.2781309,0.2148775,0.1581486,0.1176386,0.09458684,0.08386846,0.07915601,0.07494987,0.07316367,0.07300753,0.07612116,0.08357231,0.09157494,0.09821925,0.0995564,0.09450723,0.09079711,0.09194095,0.1024813,0.116923,0.1363978,0.1601886,0.1910806,0.2375076,0.2882806,0.2899208
0.04434714,0.04674272,0.04610155,0.04780555,0.04952247,0.04994516,0.05105721,0.05393599,0.0608813,0.07510769,0.09898292,0.1317281,0.1463105,0.1301977,0.1062236,0.08609596,0.07260202,0.0643142,0.05746278,0.05449236,0.0510346,0.04922898,0.04765281,0.04719737,0.04753942,0.04763366,0.04906362,0.05109414,0.05419533,0.05808536,0.0659084,0.07552971,0.09101318,0.1122514,0.1426814,0.1777571,0.2129123,0.2425715,0.2624066,0.2578357,0.2579937
0.04129405,0.04005455,0.04169951,0.04330409,0.04455879,0.0457211,0.04474929,0.04662712,0.05306559,0.06377813,0.08453529,0.1130461,0.1271754,0.1176595,0.09751968,0.07986174,0.06867066,0.06115624,0.05540104,0.05283317,0.05021583,0.04817839,0.04734257,0.0465413,0.04634423,0.0467072,0.0473836,0.04891558,0.05094202,0.05543743,0.06185445,0.07212345,0.09074021,0.1191059,0.1542392,0.201379,0.2425218,0.2653318,0.2892636,0.2787006,0.2585141
0.02302926,0.02644735,0.03872893,0.04202867,0.04254548,0.0427197,0.04254391,0.04323353,0.04516836,0.04856653,0.05173512,0.05277439,0.05012166,0.04640477,0.04371209,0.04029971,0.03798576,0.03610071,0.03382885,0.03330427,0.03202167,0.03079661,0.02970389,0.02948828,0.02908059,0.02894326,0.02862982,0.02861056,0.02823801,0.02842058,0.02903759,0.02797227,0.02834889,0.02694019,0.03143974,0.02816587,0.02609743,0.02259234,0.01971758,0.01410054,0.01886308
0.3254993,0.2615975,0.1463539,0.08436264,0.06841642,0.06960863,0.07460766,0.07757767,0.09065429,0.1191738,0.1703908,0.2526781,0.3699325,0.503632,0.6196074,0.6889832,0.7247915,0.744492,0.7566944,0.769601,0.7761604,0.7845605,0.7915553,0.7968432,0.8037002,0.8071679,0.8115736,0.8123062,0.8084583,0.7913041,0.7913562,0.7883263,0.7770625,0.7707156,0.7656516,0.7596494,0.7747514,0.8094167,0.8248123,0.8209116,0.8172601
0.1486382,0.1238796,0.07568401,0.04908043,0.04143386,0.04131639,0.04164426,0.04121364,0.04356165,0.04714664,0.05125522,0.05869034,0.0673332,0.07952482,0.105094,0.1571466,0.2220426,0.2850648,0.3517664,0.4145137,0.4648409,0.5025089,0.5263271,0.54104,0.5533874,0.5612441,0.5685735,0.57648,0.5880081,0.5995926,0.6093847,0.6219112,0.6334835,0.6413326,0.6520676,0.6614294,0.6637141,0.6679588,0.6621902,0.6553931,0.6345368
0.06452735,0.05616159,0.04902146,0.04543957,0.04453556,0.04474797,0.04295553,0.0423618,0.04360552,0.04547398,0.0496348,0.05546574,0.06466717,0.07812241,0.1077106,0.164711,0.2304934,0.2763589,0.2992567,0.2993727,0.2772211,0.23729,0.1860513,0.1430906,0.1164838,0.1024719,0.09332212,0.08477612,0.08165664,0.08241583,0.0868221,0.09325791,0.1026043,0.1124169,0.1145138,0.1095953,0.1146417,0.1181581,0.1316531,0.1403177,0.1428984
0.04474805,0.04646772,0.04486959,0.04620576,0.04476085,0.04501046,0.04283258,0.04232341,0.04348596,0.04471815,0.04821187,0.05768331,0.06824296,0.08361468,0.1173644,0.1706871,0.1943804,0.16919,0.1325652,0.1084237,0.09592432,0.09006984,0.08490185,0.08176509,0.08112478,0.08504477,0.09200845,0.09946203,0.1038151,0.1037974,0.09962259,0.09349227,0.09387286,0.1018732,0.1174696,0.1298573,0.1545027,0.1821188,0.2168311,0.2541218,0.2919125
0.05384749,0.04541249,0.05263943,0.05068901,0.0519524,0.0505197,0.04922669,0.04845802,0.04855103,0.05056495,0.05614769,0.06456829,0.07220632,0.08084856,0.09120593,0.09415737,0.08692669,0.07720417,0.06847955,0.06350717,0.05907227,0.05701175,0.05544724,0.0547331,0.05486523,0.05559042,0.0568547,0.05898099,0.06263966,0.06829521,0.07761492,0.08982704,0.1092579,0.1376244,0.1729933,0.2148857,0.255462,0.2888451,0.3078972,0.3087468,0.2887565
0.03363719,0.02808478,0.03547459,0.04130412,0.04168612,0.0425727,0.03989223,0.04008518,0.04131897,0.04290175,0.0455284,0.05144138,0.05836164,0.06629018,0.07601501,0.08289813,0.07768334,0.0706705,0.06343797,0.0584895,0.0559127,0.05370262,0.05188192,0.05117651,0.05085784,0.05041015,0.05126373,0.05248795,0.0558206,0.06022618,0.06745443,0.07759767,0.09458808,0.1191852,0.1549118,0.1898579,0.2277204,0.2504407,0.2691779,0.2627068,0.2328621
0.02819241,0.03093319,0.03841605,0.04587167,0.04591398,0.04486186,0.04220665,0.04075105,0.04095924,0.04108753,0.04165015,0.04459362,0.04642353,0.048508,0.05131328,0.05258072,0.05232162,0.05053352,0.04932996,0.04849091,0.04752478,0.04657591,0.04518644,0.04462242,0.04439777,0.04341312,0.04301244,0.04280571,0.04223694,0.04134318,0.04060049,0.03918786,0.03857525,0.03951263,0.03731055,0.03411666,0.03838809,0.0284341,0.03097909,0.01860758,0.02834109
0.2702129,0.2271327,0.1329984,0.0857808,0.07194023,0.06997585,0.07164054,0.06889132,0.07089089,0.07775763,0.08944731,0.1067425,0.1281909,0.1582565,0.2202661,0.3424789,0.4910777,0.6177313,0.7080293,0.7615624,0.7872447,0.8000055,0.808757,0.8147717,0.8207211,0.8264426,0.831576,0.8297504,0.8276358,0.8083088,0.8086987,0.8049344,0.7928649,0.7821769,0.7723355,0.7643109,0.7827832,0.8149691,0.8371268,0.8434342,0.8187714
0.04030991,0.03703805,0.04243566,0.04155476,0.04150691,0.04238425,0.04153071,0.04099116,0.04159909,0.04188835,0.04277212,0.04330228,0.04830996,0.05526491,0.06422118,0.07889785,0.09998196,0.1268321,0.1531929,0.1737521,0.1774567,0.1601274,0.127092,0.09451806,0.07587313,0.06666687,0.06047176,0.0557338,0.0545528,0.05683193,0.06087748,0.06712664,0.07546837,0.08561766,0.09099683,0.08777789,0.09742593,0.09734427,0.1137231,0.1166587,0.1176433
0.03418137,0.03459737,0.04136831,0.04265282,0.04386415,0.04614816,0.04904367,0.05170402,0.05331552,0.05464982,0.056036,0.05896996,0.06563401,0.07692622,0.08976317,0.1005494,0.10466,0.09560466,0.08064571,0.06799572,0.06164978,0.0601135,0.05855908,0.05754027,0.05872016,0.06452319,0.07303998,0.08417343,0.0932337,0.09559484,0.09275927,0.08827656,0.09221318,0.10395,0.1272957,0.1490382,0.1796098,0.2124964,0.2580441,0.3035275,0.3025236
0.0347238,0.04471987,0.04172564,0.04321623,0.04664883,0.05047991,0.05853521,0.06583198,0.0674971,0.06845174,0.06818969,0.06828714,0.06762453,0.06582147,0.06207477,0.05745172,0.05274024,0.04883067,0.04587364,0.04346836,0.0419982,0.04139148,0.0401195,0.03966406,0.04006859,0.04030705,0.04173129,0.04348148,0.04555216,0.04994514,0.05507906,0.06475703,0.07796038,0.09918493,0.1264298,0.1649911,0.1981764,0.2205086,0.2400011,0.2373132,0.2211107
0.02532168,0.033368,0.03386845,0.03638465,0.03837601,0.0419503,0.04589894,0.05129257,0.054831,0.05681079,0.05823879,0.05803542,0.05859639,0.05792862,0.05353616,0.04976098,0.04606232,0.04264695,0.04019285,0.0386256,0.03717043,0.03671693,0.03601722,0.03600932,0.03716175,0.03884225,0.04015559,0.04312071,0.04882236,0.05866203,0.07312178,0.09723018,0.1321162,0.1773106,0.2302148,0.2834335,0.3292088,0.3566188,0.3654735,0.3596627,0.3191627
0.03636562,0.02785528,0.03165034,0.0356127,0.03821989,0.03807329,0.03749029,0.03696946,0.0371727,0.03687806,0.0339643,0.03547176,0.03597129,0.0354398,0.03681481,0.03633959,0.03632879,0.03641027,0.03633885,0.03590188,0.03579062,0.03593647,0.0352624,0.03506682,0.034707,0.0346613,0.03485712,0.0342067,0.03339793,0.03343869,0.03343528,0.03191053,0.03151923,0.02900686,0.02942674,0.03235135,0.02884114,0.02226181,0.02330809,0.01613519,0.007759296
0.197676,0.1747935,0.117303,0.08559782,0.08395979,0.09133297,0.1074451,0.1183484,0.1237502,0.1302597,0.1364511,0.1477249,0.1592412,0.1792471,0.20412,0.2328182,0.2725486,0.3200002,0.3728873,0.4275486,0.4788491,0.51988,0.5436722,0.5596129,0.5682918,0.5765862,0.5847551,0.5887548,0.5923761,0.5949124,0.6025921,0.610826,0.6174869,0.6251192,0.6288836,0.6393048,0.6525986,0.6619366,0.6727715,0.6700417,0.6453673
0.01677497,0.028426,0.03941738,0.04114524,0.04161125,0.04192441,0.04045511,0.03918403,0.04072998,0.04104761,0.04106519,0.04140974,0.04592866,0.05587087,0.06938228,0.08515967,0.08831364,0.07879139,0.06439735,0.05436156,0.04788896,0.04404084,0.04022073,0.03743781,0.03611999,0.03518628,0.03537671,0.03471661,0.03397974,0.03413425,0.03456822,0.03498364,0.03491652,0.03624225,0.03912675,0.0386439,0.04589211,0.03926489,0.04133034,0.04479118,0.05628345
0.02291636,0.03263045,0.03924193,0.04351421,0.04584516,0.04637221,0.04555916,0.04569555,0.04741192,0.04874793,0.04864348,0.048269,0.0515229,0.05462004,0.05586352,0.05265264,0.04831208,0.04383419,0.04097852,0.03926924,0.03712026,0.0366616,0.03494723,0.03415214,0.03399457,0.0336431,0.0332899,0.03289863,0.03365451,0.03436366,0.03606871,0.03717181,0.03977743,0.0409545,0.04269052,0.0418514,0.04634385,0.0415765,0.04506495,0.04297579,0.04889809
0.01625262,0.02351629,0.03332716,0.03595837,0.03836746,0.03905943,0.0373925,0.0369662,0.03849013,0.03830655,0.03785624,0.03859837,0.0397458,0.04176269,0.04307631,0.04090665,0.03858803,0.03642147,0.03413971,0.03313427,0.03163637,0.03128957,0.03013538,0.029493,0.02966948,0.02952572,0.02980299,0.0296384,0.02895159,0.03015091,0.0302395,0.03164788,0.03410286,0.03623544,0.04196361,0.04498374,0.04318742,0.04925699,0.05216242,0.04890968,0.05500347
0.01374006,0.01758988,0.02947561,0.03277028,0.03496917,0.03499186,0.03256384,0.03132379,0.03110642,0.03050074,0.02893838,0.02815129,0.02930879,0.02966319,0.02870541,0.02817181,0.02713039,0.0258449,0.0253073,0.02479792,0.02453737,0.02409369,0.0239952,0.02355026,0.02419017,0.02364243,0.02362441,0.02326269,0.02374725,0.0238479,0.02385963,0.02348157,0.02271108,0.02237439,0.02219728,0.02192092,0.02393247,0.01665978,0.009843215,0.01245924,0.02163831
0.01247102,0.01388236,0.02700161,0.0348592,0.03506657,0.03559595,0.03583361,0.03625695,0.03620777,0.03569408,0.03460929,0.03440712,0.03485353,0.03652831,0.03721556,0.03719362,0.03621915,0.03585552,0.03519617,0.03478219,0.03448365,0.03404724,0.03351063,0.03224156,0.03248179,0.03185893,0.031586,0.03105807,0.03114156,0.03180299,0.03117868,0.03031239,0.02913775,0.02914731,0.02636571,0.02871313,0.031665,0.02019754,0.02100697,0.01493512,0.003389386
0.09260526,0.08712896,0.07916025,0.07411924,0.07251863,0.07432495,0.07593196,0.07857998,0.08341228,0.08985539,0.09391112,0.09713716,0.1117665,0.1364145,0.1712107,0.2129763,0.2462436,0.2639282,0.2714422,0.2661625,0.2460852,0.2142791,0.1737549,0.1381932,0.1154717,0.1038483,0.09483962,0.08752704,0.08373554,0.0848706,0.08996827,0.09548578,0.1033699,0.1059046,0.1104355,0.1086127,0.1155872,0.1248724,0.1181944,0.1268005,0.1189995
0.1648623,0.1787088,0.1807665,0.2042611,0.2346854,0.2659698,0.3118204,0.3558012,0.3625316,0.3254458,0.2566568,0.1880399,0.1320903,0.09493011,0.07311183,0.05991635,0.05218462,0.04636773,0.04202481,0.03961951,0.03803018,0.03709564,0.0370614,0.03716225,0.03741527,0.03774958,0.03883584,0.03930236,0.04052261,0.04217184,0.04357645,0.04626701,0.04870209,0.05305261,0.05883334,0.07058578,0.08485712,0.1023182,0.1203551,0.1334394,0.1539538
0.1340232,0.1453598,0.1506245,0.1700902,0.2038206,0.2452995,0.2979911,0.3464961,0.3545752,0.3142113,0.2388569,0.1636104,0.1052185,0.06895255,0.04985444,0.03957528,0.03529552,0.03279171,0.03134466,0.03034387,0.03010563,0.03000643,0.0297352,0.02964712,0.02983031,0.03000398,0.03029028,0.03060746,0.03078195,0.03154086,0.03232695,0.03333026,0.0337352,0.03896408,0.04486577,0.05504073,0.06820467,0.08859179,0.1120772,0.1391143,0.1506103
0.02527215,0.03023725,0.03086549,0.03698293,0.03863478,0.03829544,0.03728214,0.03602425,0.03499783,0.03334008,0.03206749,0.03096232,0.02898024,0.02985643,0.02914241,0.02783947,0.02820747,0.02784173,0.02722992,0.02716653,0.0275759,0.02753014,0.02729525,0.02783175,0.02848662,0.02881987,0.02903958,0.02946299,0.03019625,0.03041973,0.03065259,0.03026244,0.02952136,0.0299391,0.03121143,0.03005403,0.02400288,0.02160932,0.01972772,0.01904457,0.007290322
0.02538311,0.0290455,0.03196043,0.03597181,0.03779207,0.03820849,0.03714928,0.03713511,0.03733556,0.03657876,0.0353187,0.03591345,0.03559992,0.03622035,0.0359516,0.03583601,0.03525516,0.03520925,0.03491992,0.03513354,0.03425825,0.0347343,0.03461805,0.03415885,0.03438392,0.03464324,0.03429787,0.03416744,0.0334394,0.03375005,0.03284011,0.0320866,0.03222173,0.0306816,0.03202165,0.03141446,0.02651402,0.02487619,0.02495686,0.01242599,0.0134481
0.1709943,0.191796,0.2238566,0.2467143,0.2684077,0.2960224,0.3186528,0.3278454,0.3144509,0.2688743,0.2065285,0.1520727,0.1125345,0.0848032,0.06654717,0.05520949,0.04747679,0.04221949,0.03836463,0.03655032,0.0354069,0.034904,0.03392564,0.03383727,0.03458585,0.03549799,0.03617237,0.03769071,0.04084757,0.04494919,0.04993514,0.05707576,0.06689322,0.08144192,0.1008587,0.1194934,0.1415627,0.1553359,0.152923,0.1580199,0.1463494
0.04138065,0.05252649,0.06135936,0.06743073,0.07196057,0.07382247,0.07593425,0.07563643,0.07212789,0.06589007,0.05758914,0.0507156,0.04372564,0.03884785,0.03458578,0.03213343,0.03039495,0.02824455,0.02734061,0.02641201,0.02559466,0.02577673,0.02540315,0.02590568,0.02625841,0.02693962,0.02762455,0.02763116,0.02805501,0.02882759,0.02902099,0.0289147,0.02865314,0.02836282,0.03033923,0.02788912,0.02856834,0.02141144,0.01634246,0.01524595,0.02273942
0.03635649,0.03914181,0.04832976,0.05056674,0.05216369,0.05165671,0.05259898,0.0521359,0.05157885,0.05012361,0.04803688,0.04623459,0.04415398,0.04253362,0.04133903,0.03941599,0.03803431,0.03689053,0.035779,0.0345964,0.03377671,0.03385441,0.03356138,0.03302952,0.0331722,0.03380075,0.03362888,0.03362567,0.03420238,0.03442028,0.03485518,0.03571284,0.03584475,0.03703787,0.03837182,0.03650574,0.03343581,0.02716486,0.03307116,0.02281336,0.0255948
0.3058086,0.3362289,0.3766709,0.4096827,0.43924,0.4618302,0.4889791,0.5046949,0.4940978,0.4540492,0.3872395,0.3162777,0.2517218,0.1997222,0.1598759,0.1306003,0.1109812,0.09458806,0.08452336,0.07648088,0.07199293,0.07020605,0.06797932,0.0677597,0.06900835,0.07197412,0.07556493,0.0803704,0.08869585,0.09937103,0.1135796,0.135536,0.1604743,0.191428,0.223353,0.2550682,0.2796975,0.2970102,0.3144762,0.3018631,0.2745188
0.007950637,0.01543824,0.02280463,0.02910796,0.03028613,0.03075098,0.03011229,0.03042684,0.02947924,0.02717809,0.02516923,0.02477201,0.02312747,0.02342579,0.02262714,0.02264349,0.0223123,0.02241736,0.02170068,0.0218436,0.02165589,0.02226472,0.02199651,0.02311993,0.02287235,0.02332291,0.02366387,0.0240591,0.0248086,0.02557433,0.02594759,0.0256733,0.02577479,0.02501179,0.02543572,0.02436698,0.02544677,0.02125402,0.02338794,0.01635922,0.01338995
0.0160326,0.0236917,0.03065039,0.03492042,0.0367539,0.03710309,0.03663971,0.03686277,0.03716441,0.03684248,0.03478653,0.03450207,0.03425389,0.03376682,0.03345901,0.0337951,0.03418684,0.03392115,0.03375171,0.03341372,0.03309366,0.03302648,0.03299272,0.03273556,0.03271045,0.03212719,0.0314661,0.03215585,0.03211421,0.03180979,0.03127835,0.03121598,0.03004508,0.02994671,0.02866997,0.0273658,0.03020248,0.01787615,0.01676977,0.01503559,0.007228954
0.2336393,0.2622001,0.3084321,0.3434206,0.3668798,0.3937485,0.4138816,0.420475,0.4061683,0.3580888,0.291638,0.2263139,0.1716034,0.1324202,0.1070115,0.08857986,0.0761902,0.06753932,0.06135432,0.05715396,0.05500662,0.05357186,0.05211027,0.05128757,0.05131854,0.05215061,0.0544748,0.05622568,0.05933696,0.06484403,0.0741907,0.08618638,0.102635,0.1223275,0.1499613,0.1730709,0.1970397,0.2120749,0.215308,0.2139163,0.2090093
0.008303941,0.01308242,0.02068403,0.02474429,0.0276002,0.02653518,0.02604805,0.02542061,0.02428164,0.02314675,0.02233418,0.02158513,0.02211054,0.02130107,0.02156067,0.02096341,0.02078525,0.02032583,0.01965325,0.01987228,0.01963169,0.01979299,0.01986807,0.0205909,0.02131018,0.02197286,0.02312991,0.02369827,0.02492925,0.02517986,0.02588515,0.02553564,0.02634033,0.02464727,0.02634308,0.02456991,0.02520839,0.0171991,0.01829066,0.01417518,0.006505778
0.04337363,0.04184204,0.05851843,0.0658207,0.07131011,0.07300868,0.07502584,0.07584336,0.07326238,0.06805852,0.06038128,0.05406146,0.04882514,0.04304055,0.03964906,0.03556899,0.033157,0.03055787,0.028553,0.0274999,0.02607182,0.02563036,0.02524571,0.02569753,0.02592849,0.02644796,0.02682271,0.02706339,0.0275885,0.02855155,0.02876809,0.02925068,0.02853095,0.02699767,0.02740592,0.03075281,0.03043278,0.01951978,0.01449386,0.009838045,0.01013539
0.07410406,0.07826678,0.06004169,0.04791028,0.04485536,0.04429352,0.04281079,0.04013507,0.04023026,0.04069034,0.04118833,0.04041661,0.03970533,0.03990187,0.04008029,0.04059169,0.04118569,0.04264703,0.04788918,0.063115,0.09580272,0.1537365,0.231436,0.3119476,0.3883838,0.4489361,0.492216,0.5233104,0.5458222,0.5642898,0.5814571,0.5976772,0.6143144,0.6271859,0.6436283,0.6501833,0.6629814,0.6638423,0.6515511,0.637979,0.6073153
0.07550509,0.06303347,0.05563711,0.04598354,0.04454868,0.0455009,0.04527378,0.04472565,0.04496613,0.04487109,0.04526265,0.04491395,0.04555198,0.04643034,0.04550743,0.04611817,0.04668697,0.04895325,0.05490612,0.07397747,0.1118255,0.1675,0.2304386,0.2907223,0.3366555,0.3701114,0.3945145,0.4165196,0.4372918,0.4575847,0.4769241,0.4977899,0.5209626,0.5428755,0.5572043,0.5724742,0.5726338,0.5640575,0.5469324,0.5238536,0.5083228
0.1114737,0.09000764,0.06530737,0.0508883,0.04564791,0.0462987,0.0473248,0.04618724,0.04773612,0.05016013,0.05178394,0.05125968,0.04977644,0.05097817,0.049652,0.04915247,0.0498644,0.05195567,0.05933616,0.08634576,0.1412218,0.229708,0.3460357,0.4722344,0.5815655,0.6507761,0.6922882,0.7197668,0.7384737,0.7501241,0.7614462,0.7702783,0.7800492,0.7877343,0.7914881,0.7976836,0.7914712,0.7780538,0.7667758,0.7600927,0.7298687
0.08208264,0.08079236,0.06335583,0.04707053,0.04442301,0.04516995,0.04719126,0.04694693,0.04711508,0.04804294,0.04879495,0.04815223,0.04838543,0.04868222,0.04784997,0.04814454,0.04949102,0.05137982,0.05897961,0.08350333,0.1359603,0.2155,0.3197141,0.4220941,0.498904,0.5443754,0.5671286,0.583218,0.5967039,0.6109267,0.6251546,0.6382233,0.6545876,0.6696227,0.6859589,0.7002922,0.7038015,0.6969601,0.6895485,0.6773649,0.6437451
0.03207072,0.03961517,0.03922935,0.04135416,0.04148897,0.04168013,0.03907429,0.03717395,0.03733505,0.03700181,0.03634417,0.03669242,0.03641974,0.03711037,0.03781887,0.03799707,0.03856562,0.04050416,0.04690539,0.06716966,0.1048034,0.1455,0.1604331,0.1442297,0.1234489,0.1078056,0.09615316,0.0875241,0.08327271,0.08316585,0.08693243,0.09246319,0.0983315,0.1022227,0.1067999,0.1003256,0.1040196,0.104625,0.1089907,0.1035932,0.1218988
0.03676631,0.04487198,0.05140836,0.04908564,0.04792987,0.04760999,0.04860284,0.04769028,0.0479292,0.04687839,0.04612202,0.04601498,0.0453506,0.04615686,0.04667132,0.04579952,0.0476059,0.04953569,0.05478104,0.06885083,0.08771044,0.1022435,0.1071697,0.1061823,0.1050041,0.1087026,0.1152196,0.1225928,0.1265425,0.1244423,0.1174772,0.1135776,0.1135844,0.1206051,0.1338413,0.1480637,0.1676165,0.1758484,0.2074031,0.2372637,0.2588399
0.03674728,0.04802771,0.05805809,0.06322233,0.05958321,0.05709409,0.05415783,0.05117621,0.05020263,0.04851343,0.04776191,0.04557333,0.04468742,0.04577329,0.04557641,0.04482971,0.04496656,0.04578131,0.04819024,0.05548289,0.06088027,0.06244923,0.06122129,0.06027694,0.05991883,0.06015005,0.06107336,0.06378032,0.06775941,0.07313089,0.08127492,0.09491712,0.111807,0.1353599,0.1604973,0.1930865,0.2213211,0.2330709,0.2372651,0.2366189,0.2296867
0.0280307,0.02687325,0.04451203,0.0466441,0.04747443,0.04643335,0.04109169,0.03778035,0.03749329,0.0361642,0.03560129,0.03552633,0.0355913,0.03544636,0.03480692,0.03472386,0.0357854,0.03699424,0.04007081,0.04665996,0.05388301,0.05666509,0.05662106,0.0548604,0.05376153,0.05338398,0.05402293,0.05495031,0.05757945,0.06150976,0.06923089,0.07992151,0.09337521,0.1117961,0.1339,0.161619,0.1829172,0.1934274,0.2053791,0.2017797,0.1796976
0.02988379,0.03607603,0.03569545,0.03811332,0.03956809,0.03996375,0.04100236,0.04039104,0.04084088,0.0405741,0.03987943,0.03925578,0.03896759,0.0402255,0.03989316,0.03965985,0.04115711,0.04212241,0.04405111,0.04979207,0.05372348,0.05496131,0.05427379,0.05296257,0.05161599,0.05012234,0.04932115,0.04834658,0.04793113,0.04641713,0.04622517,0.04504188,0.04422088,0.04274558,0.04384575,0.04477308,0.04387249,0.03846565,0.04261258,0.02515416,0.03019662
0.03868902,0.04067498,0.03418255,0.03255206,0.03196488,0.0329302,0.03471184,0.03492604,0.03524651,0.03532525,0.03514594,0.0361087,0.03514572,0.03534142,0.03524349,0.03572218,0.03588482,0.03599482,0.03675212,0.03896766,0.04492174,0.05658247,0.07499492,0.09751966,0.125343,0.1546445,0.1801692,0.20211,0.2217345,0.2394766,0.2581429,0.278953,0.3011735,0.3242164,0.3463517,0.3649127,0.3715649,0.3662001,0.358782,0.3511261,0.3244059
0.06584367,0.05925999,0.05132221,0.03953659,0.03839493,0.038665,0.03808528,0.03795436,0.04191511,0.04669388,0.05239596,0.05670052,0.05604265,0.05421786,0.05159701,0.04858949,0.04577585,0.04336028,0.0426051,0.04610603,0.05893922,0.08739153,0.1290447,0.177736,0.2331814,0.2908498,0.3368832,0.3725284,0.3965719,0.4173568,0.4392509,0.46455,0.4878624,0.5093322,0.5309242,0.5470909,0.5627026,0.5624995,0.5570825,0.5455336,0.5075752
0.06795184,0.05623919,0.04616141,0.04142667,0.03823077,0.0380015,0.0366971,0.03547449,0.03575079,0.03790957,0.0414429,0.04409716,0.04632022,0.04943704,0.0528115,0.05475732,0.05271701,0.04992254,0.04831655,0.05295261,0.06855412,0.1026606,0.1495298,0.198161,0.2509241,0.2989161,0.3377121,0.3654661,0.3837669,0.3996408,0.4152641,0.4340456,0.4580952,0.4761979,0.4943668,0.5121905,0.5265128,0.5286683,0.5202108,0.4974067,0.4894445
0.06039186,0.05171916,0.0421453,0.03897212,0.03789528,0.03958628,0.04138498,0.04169793,0.04229817,0.04242953,0.0420874,0.04192699,0.04052088,0.04050778,0.04108577,0.04078165,0.0409201,0.04013934,0.04018184,0.04310108,0.05073408,0.06982034,0.1019399,0.1439512,0.1933576,0.2420868,0.2811693,0.3092052,0.3321001,0.3505859,0.371724,0.3946371,0.4190281,0.4441286,0.4664414,0.4861616,0.4927629,0.4991568,0.4904549,0.4785307,0.4555112
0.0352292,0.02922249,0.04053787,0.0442475,0.04510968,0.0439806,0.03949086,0.03648186,0.03599204,0.03568106,0.03703275,0.03674663,0.03593271,0.0365203,0.03743316,0.0369988,0.03692989,0.03569367,0.03513588,0.03666489,0.04034065,0.04826887,0.05382484,0.05295091,0.0506289,0.04906726,0.04649272,0.04421948,0.04371747,0.04354076,0.04507324,0.04860688,0.05125957,0.05418797,0.0559846,0.05484172,0.05072254,0.05820435,0.06658045,0.06498756,0.07649841
0.03117495,0.03272652,0.04568727,0.05253707,0.05163551,0.05021883,0.04814924,0.0461782,0.04635626,0.04446774,0.04216663,0.04203507,0.04068964,0.04053841,0.0409095,0.04046507,0.03978332,0.03968532,0.0395682,0.04027131,0.04159183,0.04363477,0.04520131,0.04621271,0.04758141,0.04941423,0.05208073,0.05551037,0.05672703,0.05690585,0.05554522,0.05304895,0.05460822,0.05953153,0.06647826,0.07577575,0.08848334,0.1046483,0.1274702,0.1503419,0.1801854
0.05072818,0.06997289,0.0891546,0.09226954,0.08843666,0.08647812,0.0839307,0.08157562,0.07865492,0.07376913,0.06925714,0.06371395,0.05728756,0.05410693,0.05023254,0.04757937,0.04450302,0.04322124,0.0415821,0.04236162,0.04228312,0.04344747,0.04327458,0.04363775,0.04370779,0.04430614,0.04523149,0.046613,0.04908186,0.05264959,0.05728132,0.06385355,0.07428011,0.09201065,0.1133012,0.1365667,0.1576344,0.170516,0.1741477,0.1701407,0.1633948
0.02156638,0.03082243,0.04028194,0.04788639,0.04780391,0.04549265,0.0411366,0.0377086,0.03662572,0.03518718,0.03398324,0.03271485,0.0329091,0.03132052,0.03066113,0.03058477,0.03010162,0.03001535,0.02930984,0.03014159,0.0302905,0.03038161,0.0303247,0.03062737,0.03092149,0.03071547,0.03154321,0.03142528,0.03209805,0.03341175,0.034467,0.03780437,0.04487918,0.05390203,0.06958178,0.09022897,0.1079817,0.1262497,0.1417596,0.1257762,0.1217859
0.0265332,0.03009271,0.03301556,0.0407652,0.04066133,0.03927294,0.03625838,0.03294074,0.03240244,0.03248873,0.03038904,0.02984077,0.02957046,0.02937738,0.02860977,0.02920091,0.02931001,0.0293488,0.02869377,0.02887814,0.02826972,0.02805721,0.02734177,0.02663079,0.02713618,0.02699375,0.02630891,0.02654038,0.02628031,0.02674841,0.02636387,0.02593024,0.02601689,0.02754709,0.02743946,0.02748078,0.0253549,0.01892741,0.01801481,0.01585063,0.01903729
0.01766948,0.01796116,0.02601825,0.02735187,0.02941558,0.02816118,0.02644263,0.02370831,0.02356367,0.02345884,0.02194432,0.02126035,0.02129183,0.0219547,0.02226626,0.02249743,0.0230349,0.02287779,0.0228371,0.02292769,0.02326097,0.02395956,0.02370162,0.02375527,0.02398455,0.02414348,0.02366472,0.02362348,0.02365412,0.02282871,0.02255197,0.02206274,0.02099889,0.02238516,0.02196972,0.02283373,0.02115072,0.01683784,0.01703828,0.01391332,0.01152921
0.06745491,0.05040748,0.05258641,0.04587261,0.04375439,0.04413702,0.04216046,0.03960791,0.04058902,0.04126031,0.0431099,0.04498176,0.04662992,0.04873481,0.05259457,0.05612367,0.06068385,0.06653109,0.07677189,0.09268319,0.1134784,0.138593,0.1636153,0.1865618,0.2068323,0.2240098,0.2398548,0.2555546,0.2702546,0.2870153,0.3027666,0.3213019,0.3375652,0.3543776,0.371969,0.3853989,0.388703,0.3770399,0.3651981,0.3517322,0.3334696
0.0486658,0.04179899,0.04368003,0.04297493,0.04301915,0.04311556,0.04182535,0.04003398,0.04060246,0.04085405,0.03971114,0.04114475,0.04153951,0.04292291,0.04408202,0.0450496,0.04713352,0.05058295,0.05685286,0.06662101,0.08053311,0.09767274,0.1139216,0.1307739,0.1459225,0.1591125,0.1697397,0.1830336,0.1947051,0.2083612,0.2220477,0.2387136,0.2564773,0.2723174,0.2920367,0.3067105,0.3130005,0.3125981,0.2997366,0.2737855,0.2342959
0.03029987,0.02542812,0.03129439,0.0345711,0.03548294,0.03543981,0.03492434,0.0350135,0.03528227,0.03590709,0.03471292,0.03581665,0.03798776,0.03986051,0.04118818,0.04238045,0.04409485,0.0472944,0.05174147,0.05818296,0.06442118,0.06836612,0.06620755,0.06113287,0.05581771,0.05221788,0.04948342,0.04785028,0.04620812,0.04637474,0.04795741,0.05030801,0.05284087,0.05602901,0.0540271,0.05230163,0.05284251,0.05149432,0.05475725,0.06162048,0.05956624
0.02456235,0.03144701,0.03641612,0.04032218,0.0405112,0.04083393,0.04157609,0.04190587,0.04235607,0.04203153,0.04233968,0.04148732,0.04284764,0.0433903,0.04466256,0.04551429,0.0469898,0.0485675,0.0496599,0.05088626,0.0516217,0.05249818,0.05220734,0.05228796,0.05271213,0.0539236,0.05632179,0.05905018,0.06119773,0.06101678,0.05808045,0.05673596,0.05792143,0.05975868,0.06847575,0.07773959,0.0851447,0.09636684,0.1077771,0.1145224,0.1251382
0.04289226,0.04254212,0.04584928,0.04667439,0.04735479,0.04771225,0.04583901,0.04492871,0.04565553,0.04609054,0.04533135,0.04557775,0.04519246,0.04618771,0.04503375,0.0441141,0.04399124,0.04365672,0.04329945,0.04294356,0.04233654,0.04245492,0.04130002,0.04126927,0.04131303,0.04170945,0.04242794,0.04412728,0.04608231,0.04957093,0.05404037,0.05935764,0.07133974,0.08423711,0.1009447,0.1236434,0.1422794,0.147622,0.1536854,0.1501201,0.131252
0.02242699,0.03032547,0.03563658,0.04079122,0.04163833,0.04137434,0.03702857,0.035049,0.03490952,0.03440352,0.0336275,0.03420531,0.03348591,0.03416759,0.03388216,0.03435538,0.03461666,0.0348667,0.0344674,0.03499648,0.03452867,0.03441792,0.03434829,0.03396984,0.03354172,0.03409195,0.03443835,0.03470825,0.03485702,0.0361998,0.03843663,0.04215149,0.04763609,0.05475193,0.06925148,0.08566156,0.1067692,0.115744,0.1230794,0.1136528,0.1011248
0.01786175,0.02256265,0.02926617,0.03397448,0.03432057,0.03421008,0.03154643,0.02871177,0.02867723,0.02782723,0.02755904,0.02669465,0.02818011,0.02865927,0.0290714,0.02905685,0.029817,0.0296265,0.03040641,0.03048384,0.0306419,0.03094691,0.03013501,0.02960913,0.02989302,0.02944368,0.02957458,0.02910877,0.02901006,0.02930909,0.02837723,0.0277112,0.02594365,0.02433052,0.02624663,0.02824902,0.0226334,0.0195858,0.02612853,0.02041696,0.00893706
0.09275403,0.07887301,0.0724334,0.0621052,0.05959491,0.0619599,0.06396451,0.06622227,0.06956553,0.07230316,0.07430256,0.07661791,0.0776659,0.07997956,0.08386863,0.08754702,0.0960566,0.1084216,0.1292193,0.1580767,0.1930305,0.2305388,0.2657111,0.2972769,0.3224324,0.3427374,0.3588943,0.3735675,0.3857682,0.3975651,0.4118367,0.420253,0.4301398,0.4391975,0.44644,0.4551352,0.4624043,0.461535,0.454504,0.4305014,0.417322
0.2155997,0.1811782,0.09564606,0.04925244,0.03834203,0.0383215,0.03805284,0.03646327,0.04020494,0.04869592,0.06243866,0.08014316,0.1002815,0.1298978,0.1857401,0.2955991,0.4308675,0.5395722,0.6136938,0.6626725,0.6892742,0.7094598,0.7246537,0.7357739,0.748606,0.7558374,0.7664129,0.7768219,0.7864243,0.7934402,0.7989352,0.8074302,0.8098937,0.8130061,0.8154221,0.8153964,0.8142658,0.8199091,0.8209257,0.8146327,0.8025627
0.1730749,0.1428239,0.0811952,0.05238061,0.04466745,0.04553518,0.04852698,0.05041834,0.05595103,0.06758246,0.08670406,0.1129881,0.1445466,0.175436,0.2052144,0.2350125,0.2719205,0.314306,0.3647082,0.4186192,0.4678844,0.5059924,0.5326743,0.5512115,0.5634782,0.5713933,0.5818494,0.5904982,0.6032885,0.615039,0.6280996,0.642139,0.6600621,0.6744898,0.6872137,0.7038753,0.7058829,0.7078916,0.7122144,0.7093813,0.6924635
0.05783592,0.05696559,0.04899241,0.04674396,0.04589652,0.04569349,0.04312958,0.04260213,0.04712359,0.05386857,0.06427349,0.07821819,0.0970239,0.122347,0.1578075,0.1965941,0.2235113,0.2375484,0.2411417,0.2322635,0.211467,0.1791184,0.1402995,0.1085614,0.08960694,0.07955367,0.07158273,0.06723769,0.06390468,0.06549783,0.0680701,0.07144559,0.07683656,0.0813386,0.08508893,0.07832457,0.08450348,0.08477083,0.08665553,0.09299052,0.09610627
0.04259515,0.03893825,0.03763513,0.03784936,0.03771058,0.0394257,0.04099001,0.04539765,0.05363131,0.0682568,0.09447081,0.1284722,0.1442114,0.1283877,0.1025502,0.08166808,0.06703681,0.05776123,0.05103873,0.04693435,0.04410082,0.04200326,0.04067956,0.04013995,0.04000449,0.04060073,0.04184021,0.04423214,0.0481936,0.05275907,0.05994472,0.07095476,0.08479233,0.1040039,0.1289465,0.1518268,0.1764216,0.1887274,0.1958308,0.1941549,0.1862117
0.03806156,0.03327993,0.04228087,0.04711555,0.04772147,0.0478478,0.04389657,0.04365856,0.04948198,0.0600914,0.08113091,0.10883,0.1246518,0.1116261,0.09205337,0.07613698,0.06422548,0.05684767,0.05179156,0.04820616,0.04588226,0.04434862,0.04372664,0.04329818,0.04303514,0.04282427,0.04320445,0.04463572,0.04742934,0.05078722,0.05575714,0.06270967,0.07468265,0.09215197,0.1143394,0.1408573,0.1694423,0.1834203,0.1935995,0.1796814,0.1660819
0.01618202,0.02471095,0.02946384,0.03221596,0.03317217,0.03445394,0.0368054,0.03990529,0.04269559,0.04626909,0.04844092,0.04966994,0.0474719,0.04395485,0.0409262,0.03815532,0.03560789,0.03338812,0.03194809,0.03070392,0.02945292,0.0289194,0.02777037,0.02717777,0.02676058,0.02617848,0.02624125,0.0259328,0.02603007,0.02590879,0.02513653,0.02502562,0.02452745,0.02358479,0.02542865,0.02271995,0.02504144,0.01538182,0.01371639,0.01076121,0.01036568
0.06725427,0.0527631,0.04847686,0.04807528,0.04770143,0.04679409,0.0429376,0.04068053,0.04173069,0.04412845,0.04820823,0.05347071,0.06196314,0.07530417,0.1037865,0.1606649,0.2190242,0.2549297,0.2688792,0.2658884,0.2449722,0.2124471,0.170615,0.1342847,0.1106873,0.09811728,0.08908999,0.081938,0.07843422,0.07971718,0.08311072,0.08799845,0.09367637,0.09989906,0.1024203,0.09878009,0.1034035,0.104804,0.1027466,0.1077122,0.1117745
0.06838877,0.06682941,0.05104862,0.04611022,0.04546117,0.04532,0.04561784,0.04617733,0.04742944,0.04926482,0.05404785,0.06288799,0.07468169,0.09065373,0.1261061,0.1827284,0.2064984,0.1798056,0.1415375,0.115851,0.1025409,0.09523705,0.09054869,0.08705991,0.08647218,0.08977482,0.0972722,0.104292,0.108649,0.1077875,0.1032271,0.09859408,0.09898918,0.1053616,0.117939,0.1301369,0.1496377,0.1698299,0.192705,0.2277779,0.2534813
0.03498586,0.03331457,0.03901574,0.0414268,0.04223625,0.0424668,0.03990576,0.03881083,0.03975177,0.04091033,0.0439689,0.0490386,0.05709115,0.06358646,0.07357899,0.08008051,0.07632942,0.06894444,0.06185299,0.05758868,0.05425076,0.05198545,0.05041353,0.04893766,0.04908517,0.04936854,0.05001321,0.05165217,0.0541362,0.0593575,0.065877,0.07408622,0.0871699,0.1035114,0.1280692,0.1503439,0.1716009,0.1791811,0.1915473,0.1906084,0.1575383
0.03106463,0.03113272,0.04014687,0.04319388,0.04253803,0.0420995,0.04135008,0.04114414,0.04147418,0.04156035,0.04283529,0.04515178,0.04659691,0.04784874,0.04746255,0.04518641,0.04241877,0.04013085,0.03771253,0.0364731,0.03495417,0.03372808,0.03289542,0.03235596,0.03212288,0.03184642,0.03253418,0.03237234,0.03164471,0.03173149,0.03284769,0.03196481,0.03149838,0.03124731,0.03320878,0.03123868,0.03104836,0.02095841,0.02308517,0.01582573,0.01726501
0.2623736,0.2163459,0.1335323,0.08595164,0.07233063,0.07021737,0.07062167,0.06804403,0.06983853,0.07726981,0.0893899,0.1061013,0.1255467,0.1557389,0.2191219,0.3421435,0.484415,0.5964458,0.6760242,0.7260673,0.7489457,0.7618459,0.7702092,0.7767957,0.7834058,0.7878988,0.7899541,0.7870825,0.7791423,0.7570187,0.7578244,0.7515109,0.7343193,0.7230765,0.7185271,0.7104487,0.7383608,0.7649632,0.7840733,0.7983642,0.7875305
0.03360968,0.0402386,0.04399088,0.04564226,0.04581932,0.04669574,0.04228354,0.03991058,0.04033537,0.0407849,0.04130359,0.04170837,0.0458576,0.05205168,0.05974147,0.07101496,0.08286836,0.09639364,0.1104659,0.1213274,0.1215542,0.1087614,0.08893904,0.06993099,0.05976042,0.05406231,0.0506455,0.04762023,0.04677595,0.04721002,0.04807756,0.05076145,0.05350108,0.05827382,0.05879951,0.05730692,0.05717995,0.05901825,0.064631,0.05752776,0.07308333
0.04368088,0.042089,0.04009847,0.04271614,0.04284745,0.0449457,0.04761971,0.05035439,0.05112001,0.05141279,0.05160542,0.0543042,0.05745749,0.06363264,0.06942177,0.07399338,0.07577988,0.07260318,0.06399004,0.05754539,0.05412325,0.05266732,0.05111584,0.05031673,0.05078473,0.05255331,0.05596841,0.05921947,0.06220647,0.06155857,0.05934817,0.05722748,0.05730773,0.06273939,0.07105093,0.07956727,0.089042,0.1070769,0.128375,0.1508104,0.1650279
0.01679742,0.02764739,0.03332717,0.04070685,0.04208025,0.04446809,0.04697463,0.04919305,0.05062348,0.05004768,0.04971179,0.04814273,0.04792432,0.0480572,0.04639787,0.04452708,0.0435488,0.04177294,0.04025469,0.03985063,0.03906803,0.03903632,0.03790563,0.0376085,0.03756132,0.03765986,0.03814559,0.03860809,0.03984169,0.04112206,0.04397405,0.04799809,0.05422996,0.06499289,0.08410952,0.1009269,0.1243435,0.1428282,0.1547201,0.1504821,0.1253738
0.01757811,0.02316914,0.02347205,0.0294159,0.03086712,0.03181266,0.03363509,0.03467743,0.03513212,0.03329141,0.0318778,0.03112941,0.03152691,0.03068916,0.03050956,0.03035502,0.03017513,0.02986427,0.02890183,0.02871881,0.02764056,0.02800865,0.02735031,0.02722776,0.02750544,0.02713618,0.02776255,0.02751542,0.02754709,0.02819677,0.02841974,0.02834243,0.02687294,0.02724746,0.02893857,0.02739033,0.02482288,0.02133628,0.02273618,0.01788038,0.02256141
0.02171403,0.02605989,0.0312868,0.03450491,0.03575005,0.03629464,0.03640131,0.036339,0.03638608,0.03610849,0.0348321,0.03511977,0.03494398,0.03540066,0.03649163,0.03601268,0.03584481,0.03638428,0.03604015,0.03592062,0.03565651,0.03555076,0.03486726,0.03461957,0.0343569,0.03481586,0.03433047,0.03393254,0.03382513,0.03307368,0.03222298,0.03168766,0.0308761,0.03138779,0.03162912,0.03126688,0.03163179,0.01966533,0.01372757,0.01017861,0.01490874
0.1890747,0.1600194,0.1147692,0.08911116,0.08713406,0.0952483,0.1103762,0.1208462,0.1260452,0.1316389,0.1386913,0.1489065,0.160873,0.1807722,0.2046834,0.2337787,0.270046,0.3107438,0.3564526,0.3992387,0.4384044,0.4668013,0.4861068,0.4982684,0.5033474,0.5081573,0.5119645,0.5139944,0.5167836,0.5148436,0.5210498,0.5280252,0.5307201,0.5359445,0.5340782,0.545801,0.566451,0.5773675,0.596202,0.5754552,0.5526389
0.02303367,0.0304513,0.03627495,0.04082539,0.04131235,0.04160267,0.03868045,0.03803306,0.03861964,0.03937847,0.03873299,0.04040658,0.04398064,0.05078691,0.05929362,0.06669444,0.06706054,0.06013135,0.05120963,0.04492764,0.04150914,0.03939623,0.03681839,0.03530153,0.03401947,0.0332318,0.03279943,0.03217966,0.03207274,0.03263618,0.03246284,0.03281518,0.03248198,0.032235,0.03100224,0.03164583,0.02895158,0.03004532,0.02664878,0.02438062,0.02763378
0.02486382,0.03121478,0.03910771,0.04450391,0.04488643,0.04558767,0.04378826,0.04346763,0.04565858,0.04677384,0.04691074,0.04594245,0.0492886,0.05326874,0.0534312,0.05031919,0.04610442,0.04282029,0.0396833,0.03760936,0.03554745,0.03510439,0.0342187,0.03278096,0.0325294,0.03183819,0.03205626,0.03203274,0.03247076,0.03362372,0.03466,0.03558129,0.03602164,0.03797855,0.04130229,0.04077504,0.04645447,0.04036637,0.03693504,0.02882345,0.03235419
0.01929847,0.018355,0.03659519,0.04095349,0.04197524,0.04241214,0.03811123,0.03552588,0.03645691,0.03670851,0.03612582,0.03573769,0.03678418,0.03886468,0.03881403,0.03736724,0.03512072,0.03276479,0.03091655,0.03030688,0.02897648,0.02844632,0.02754907,0.02713017,0.02692975,0.02715011,0.02667801,0.02651024,0.02702134,0.02719966,0.02779448,0.02796302,0.0277343,0.02956759,0.03015484,0.02868914,0.03047396,0.02425521,0.02457693,0.0237061,0.01349036
0.0208626,0.01859892,0.02709625,0.03084523,0.03272396,0.03201072,0.03202894,0.03137676,0.03166921,0.030691,0.02988714,0.02970045,0.02944107,0.03015588,0.02961837,0.02877615,0.02767876,0.02623832,0.02545611,0.02511202,0.02429693,0.02443349,0.02376487,0.02365611,0.02383062,0.02401736,0.02343413,0.02378227,0.02398661,0.02444297,0.02408692,0.02410296,0.02300569,0.02401407,0.02539156,0.02494966,0.02267284,0.01921024,0.01609667,0.01126629,0.01473907
0.01370145,0.02771021,0.02559898,0.02833684,0.0301018,0.03092363,0.03407595,0.03662457,0.03733458,0.03699638,0.03661899,0.03625089,0.03638255,0.03809563,0.0384849,0.03755588,0.03749488,0.03730751,0.03626539,0.03589564,0.03482969,0.03505349,0.03398537,0.03340213,0.03315002,0.0331878,0.03238728,0.03229779,0.03237558,0.0315745,0.03157459,0.03167067,0.0310098,0.02834797,0.02955898,0.02840225,0.0257429,0.02169577,0.02580712,0.01938417,0.01033655
0.1038043,0.1005943,0.08919102,0.07684479,0.07476943,0.0757202,0.07837211,0.08111904,0.08532617,0.09310245,0.09702624,0.1002101,0.1149907,0.1408494,0.1788693,0.219482,0.2501673,0.2661732,0.2719482,0.265137,0.2459649,0.2155488,0.1756127,0.1404025,0.1178012,0.1046986,0.09656035,0.08956783,0.08606789,0.08733196,0.09131105,0.0983116,0.1046379,0.1110721,0.1132421,0.1140809,0.115805,0.1173132,0.1214214,0.1212247,0.1183948
0.1317099,0.1419896,0.1541283,0.1739454,0.1942442,0.2150326,0.2480051,0.2781613,0.2782005,0.2502087,0.2000686,0.1515251,0.1129535,0.086963,0.06904921,0.0566266,0.04930926,0.04449987,0.03991645,0.03857685,0.03698213,0.03671905,0.03655832,0.03645628,0.03629959,0.03697894,0.03751293,0.03841071,0.03965997,0.04028398,0.04131911,0.0427571,0.04590996,0.04894359,0.05673664,0.06036024,0.07016098,0.07059844,0.08370341,0.09568183,0.09174313
0.06618781,0.07542644,0.08502688,0.09384615,0.1067792,0.1260566,0.1558396,0.1882224,0.1923751,0.1638222,0.1212828,0.08379449,0.0622501,0.05046998,0.04427499,0.04009066,0.03792872,0.03659405,0.0351344,0.03506699,0.03476489,0.03463671,0.03411744,0.03425643,0.03485072,0.03510715,0.03498425,0.03447413,0.03444552,0.03455052,0.03598851,0.03505693,0.03506445,0.03612295,0.03876074,0.04262804,0.04573381,0.04481523,0.05082147,0.05750024,0.05108816
0.01794792,0.02959333,0.02982958,0.03742458,0.03885833,0.03824017,0.03701282,0.03592665,0.03542759,0.03343092,0.03149875,0.03028769,0.02934814,0.02967746,0.02920577,0.02808136,0.02771604,0.02755841,0.02697047,0.02708333,0.02643088,0.02634288,0.02690948,0.02747748,0.02802876,0.0284576,0.02871478,0.0290306,0.0289169,0.02960049,0.02984596,0.02963753,0.02963466,0.02961632,0.02993814,0.03014979,0.02725586,0.01993593,0.0221263,0.02010203,0.01705409
0.02239185,0.02174749,0.03171634,0.03504623,0.03650584,0.03628964,0.03495157,0.03442331,0.03421745,0.03335811,0.03286395,0.03325826,0.03196424,0.03211685,0.03234418,0.03208982,0.03250331,0.03216049,0.0318848,0.03196364,0.03105994,0.0315839,0.03112147,0.03093143,0.03071683,0.03138182,0.03136362,0.0309387,0.03033234,0.0302881,0.03035712,0.0298945,0.02899946,0.02828075,0.03073819,0.02899198,0.02534554,0.02276424,0.02280659,0.01943243,0.01327513
0.3108936,0.3150623,0.3154566,0.33868,0.3669878,0.3947873,0.4389432,0.4885856,0.5117412,0.5143942,0.500998,0.4716166,0.4381558,0.3907117,0.3376048,0.2775798,0.2199593,0.1711603,0.1319442,0.1085774,0.09778007,0.09224411,0.08802022,0.08662407,0.08679979,0.09129705,0.0994062,0.1072586,0.1127902,0.112898,0.1077851,0.1052916,0.105889,0.1133273,0.1239506,0.1376289,0.1562026,0.1724085,0.1988468,0.2240503,0.2340877
0.1310248,0.1486249,0.1852311,0.204158,0.2234184,0.2466647,0.2658104,0.2748156,0.2621874,0.2233663,0.1709184,0.1252087,0.09199152,0.07018032,0.05601085,0.04700439,0.04169038,0.03755664,0.0348872,0.03315857,0.0319832,0.03134657,0.03070842,0.03065317,0.03117079,0.03159285,0.0320388,0.03343203,0.03541359,0.03797077,0.04212433,0.04678914,0.05400361,0.06408978,0.07794865,0.0919684,0.1032989,0.1048014,0.1180868,0.1132478,0.1000675
0.2273755,0.2590618,0.2997511,0.3298207,0.3596924,0.3792631,0.402634,0.4124546,0.391901,0.3450429,0.279104,0.2141181,0.1648317,0.125394,0.1002839,0.08271049,0.07166521,0.06403943,0.05809734,0.05363922,0.0518608,0.05054613,0.04954728,0.04908419,0.04884815,0.05001672,0.05071199,0.05271812,0.05647285,0.06125158,0.06923663,0.07976369,0.09552863,0.1136415,0.1388263,0.166945,0.1890808,0.2012269,0.2020104,0.1956577,0.1694374
0.03500702,0.04731919,0.05411098,0.05829644,0.06337052,0.0667189,0.07251222,0.07622025,0.07387759,0.06834981,0.06177428,0.05432443,0.04988223,0.04401056,0.04039373,0.03659514,0.03392779,0.03164743,0.02972906,0.02876386,0.02696364,0.02657322,0.02626497,0.02671064,0.02707156,0.02727484,0.02795893,0.02809433,0.02895323,0.02956409,0.02971671,0.03063226,0.02998468,0.03172847,0.03306388,0.02824751,0.0249675,0.02129555,0.01785089,0.02514032,0.01445436
0.03267711,0.04047565,0.04104422,0.04431117,0.04524305,0.04455765,0.04374805,0.04401214,0.04405237,0.04307337,0.04195081,0.04140563,0.04062195,0.04027916,0.04058237,0.04039854,0.03980727,0.03968154,0.03874348,0.0385158,0.03781713,0.03752914,0.03692425,0.03709994,0.03654636,0.03645035,0.03652479,0.03516107,0.03456651,0.0345049,0.03440272,0.03234144,0.03252114,0.0316133,0.03248694,0.02960192,0.02670979,0.02319902,0.02009962,0.01450383,0.01300621
0.07896708,0.06274444,0.05329761,0.04778148,0.04419838,0.04318903,0.03733843,0.03206902,0.03182653,0.03099837,0.03170498,0.0318102,0.03020951,0.03111159,0.03045575,0.03096844,0.03154572,0.03360672,0.03829627,0.05402966,0.08738984,0.1440388,0.2220226,0.3002971,0.3690969,0.4192945,0.4528096,0.4746846,0.4906382,0.5015932,0.5130783,0.5238446,0.5366547,0.546627,0.5644192,0.5770161,0.5831521,0.5761531,0.5726796,0.5499668,0.5405886
0.05833195,0.06040964,0.04940035,0.04061415,0.03813973,0.03942458,0.03774478,0.03641549,0.03670251,0.0376005,0.03807364,0.03661211,0.03682742,0.03624285,0.03703077,0.03801356,0.03839328,0.03983317,0.04571832,0.06359861,0.09939473,0.1509009,0.2104254,0.261563,0.3011392,0.3252149,0.3438845,0.3592616,0.3726503,0.3872965,0.4011733,0.4142394,0.4317295,0.4463252,0.4602308,0.4736084,0.4728867,0.4642228,0.4492303,0.4352359,0.3973836
0.1033713,0.08547085,0.05951541,0.04402253,0.04009772,0.04170253,0.04227161,0.04129246,0.04302875,0.04493314,0.04744088,0.04779718,0.04520343,0.04649342,0.04570075,0.04481641,0.04592564,0.04693927,0.05453402,0.08127501,0.1363434,0.2236983,0.3387931,0.4543945,0.5490252,0.6102789,0.6442946,0.6649689,0.6808074,0.6936357,0.7019131,0.7088834,0.7142355,0.7200012,0.7284244,0.7344625,0.7336658,0.7308807,0.7200901,0.7001472,0.6704373
0.1056122,0.09643916,0.07482953,0.06081528,0.05670609,0.05440455,0.04636918,0.03907172,0.03873096,0.03998886,0.04192641,0.0434996,0.04270998,0.04385032,0.04351337,0.04354099,0.044272,0.04593753,0.05373565,0.08061088,0.1345367,0.2206623,0.3330015,0.4482344,0.5376509,0.5936553,0.6266773,0.6459962,0.6615394,0.673882,0.6818021,0.6868742,0.6952697,0.6977995,0.7069601,0.7137623,0.7141761,0.6994145,0.6926302,0.6741237,0.6676657
0.02208425,0.02968208,0.04081452,0.04199172,0.04208919,0.04198516,0.03708029,0.03393722,0.03361621,0.03312009,0.03260967,0.03302628,0.03228695,0.03393782,0.03356882,0.0337943,0.03484019,0.03707977,0.0432996,0.06345821,0.1002441,0.1403892,0.1539776,0.1384106,0.1167386,0.1024683,0.09187545,0.08407449,0.07902649,0.07890836,0.08273389,0.08664941,0.09434114,0.09733056,0.1003229,0.09448517,0.09797957,0.09722802,0.1045125,0.1070418,0.1101759
0.04809837,0.04273203,0.05134731,0.04787247,0.04800114,0.04771283,0.04796423,0.04690349,0.04695288,0.04577046,0.04523801,0.04542884,0.04536875,0.04608453,0.04639355,0.04659327,0.04764419,0.04875391,0.05421522,0.06902534,0.0890882,0.1039572,0.1091531,0.1081315,0.1078475,0.1113204,0.1179531,0.1264018,0.1316646,0.1296744,0.123333,0.1173339,0.1178704,0.1247349,0.1356661,0.153384,0.170391,0.1857452,0.208519,0.2257965,0.2428436
0.04237854,0.05220652,0.06453202,0.06704739,0.06380922,0.06078015,0.05543817,0.05053759,0.04965535,0.04801744,0.04666295,0.04504701,0.0440479,0.04443394,0.04441682,0.04371678,0.04387325,0.04414197,0.04664999,0.0533041,0.05852219,0.06079325,0.05961682,0.05835223,0.05806068,0.0579321,0.05921754,0.06107597,0.06549815,0.07092933,0.07975479,0.09148982,0.1082766,0.12928,0.1547372,0.1831111,0.2128312,0.2261169,0.2300625,0.215935,0.2022433
0.0169855,0.0365594,0.04153453,0.04662835,0.04720774,0.04510886,0.04179152,0.03947484,0.03891152,0.03770243,0.03617465,0.03616722,0.03561389,0.03694295,0.03721343,0.03711524,0.03725959,0.03850528,0.0414894,0.04837386,0.05562708,0.05930499,0.05883098,0.05747258,0.05597483,0.05614713,0.0563311,0.05739667,0.06045049,0.06508597,0.07243331,0.08116418,0.09689841,0.1159711,0.1392944,0.1607088,0.1831529,0.1873162,0.1924655,0.1817015,0.1513531
0.02333871,0.02400041,0.03163833,0.03374409,0.03441166,0.03557646,0.03848395,0.03963893,0.04031723,0.03929157,0.03882537,0.03778491,0.03848785,0.03876011,0.0398215,0.03956478,0.04040005,0.04137366,0.04365323,0.0493208,0.0538792,0.05527908,0.05384098,0.05307989,0.05160111,0.05058214,0.04914349,0.0484459,0.04777721,0.04660358,0.04565863,0.04376522,0.04330369,0.04296633,0.04280176,0.04083898,0.04110545,0.03252709,0.03400124,0.02333108,0.02328749
0.03995892,0.03752497,0.04251022,0.04204469,0.04231802,0.04021266,0.03208855,0.02575851,0.02522751,0.02482372,0.02477501,0.02424534,0.02475468,0.02503392,0.02441639,0.02527471,0.02567662,0.02568327,0.02616702,0.02830074,0.03409182,0.04634599,0.0635594,0.08462234,0.1086959,0.1321566,0.1505145,0.1671189,0.1813181,0.1936973,0.2103646,0.2253014,0.2416776,0.2603033,0.2794879,0.2935806,0.3036794,0.2995151,0.2936746,0.2776918,0.2632275
0.04690341,0.03617392,0.02804683,0.02310956,0.02304762,0.02335264,0.02484188,0.02571436,0.02940508,0.03464483,0.04061774,0.04447634,0.04439548,0.04166063,0.03924858,0.036666,0.03354844,0.0319211,0.03067077,0.03474223,0.04753172,0.07517017,0.1144368,0.1557486,0.2010638,0.2414581,0.2742178,0.296013,0.311361,0.3243169,0.3342595,0.3488575,0.3657691,0.3809769,0.3970074,0.4102012,0.4134752,0.4132788,0.4184533,0.4073792,0.3940762
0.05242508,0.0467513,0.04450409,0.03579458,0.03490782,0.03303417,0.02934472,0.0255652,0.02626947,0.02795256,0.03038514,0.03301473,0.03601557,0.03905456,0.04246506,0.04400563,0.04217013,0.03924895,0.03806426,0.04223464,0.05718722,0.08996195,0.135579,0.1815489,0.2278144,0.270434,0.3021463,0.3238802,0.3394064,0.3522789,0.3664067,0.3785914,0.3968806,0.4138094,0.4283195,0.441802,0.4515905,0.4484776,0.4431722,0.4405294,0.4155995
0.03864193,0.03930509,0.0348654,0.02882346,0.02770123,0.02916027,0.03152882,0.03250426,0.03360563,0.03352334,0.03318305,0.03262364,0.03221679,0.03192942,0.0315276,0.03193296,0.0318334,0.03158505,0.03095248,0.03342668,0.04002466,0.05530652,0.08087455,0.1103524,0.1435263,0.1774328,0.203791,0.2229413,0.2387537,0.2520944,0.2653709,0.2831107,0.3019955,0.3197415,0.341963,0.358958,0.3683228,0.3667393,0.3637191,0.3512657,0.3303522
0.03189845,0.02991086,0.03480048,0.03718639,0.03663833,0.03639752,0.03654399,0.03503764,0.03516812,0.03550473,0.03509721,0.03481493,0.03523061,0.03625801,0.03607294,0.03635638,0.03585511,0.03471664,0.03420229,0.03588013,0.04054667,0.04786898,0.05261836,0.05216211,0.04998289,0.04790386,0.04614354,0.04445206,0.04291125,0.04347196,0.04426833,0.04604943,0.04858444,0.05127141,0.05213602,0.05091414,0.05417464,0.0509883,0.05044448,0.04463823,0.0429997
0.02784511,0.03394629,0.05083499,0.05757592,0.05685401,0.05276594,0.04299757,0.03597342,0.03395353,0.03245014,0.03178269,0.02975051,0.02980765,0.02948826,0.02858513,0.0277213,0.02818868,0.02804983,0.02747785,0.02856422,0.03038879,0.03200879,0.03337404,0.03419068,0.03572823,0.0378556,0.04024909,0.04256652,0.04467469,0.04437823,0.04280367,0.04172197,0.04012354,0.04509783,0.05105478,0.05534092,0.06457049,0.07369648,0.09158547,0.112827,0.1498316
0.04268357,0.0622588,0.08077223,0.08950709,0.08586139,0.08150491,0.0756801,0.06950482,0.06620033,0.06205451,0.05755609,0.05166209,0.04649986,0.04254139,0.03902035,0.03632148,0.03454657,0.03295435,0.03201618,0.0314847,0.03226587,0.03316952,0.03304361,0.0333726,0.03378997,0.03465072,0.03505629,0.03670232,0.0388045,0.04168392,0.04687211,0.05350945,0.06376332,0.07924825,0.09982176,0.1224814,0.1403315,0.1565209,0.164728,0.153393,0.1442274
0.01671013,0.02170577,0.03418582,0.03634884,0.03604996,0.03369817,0.02814923,0.02311135,0.02157527,0.02039855,0.01893853,0.01738063,0.01637855,0.01658891,0.01613993,0.01578051,0.01575274,0.01600051,0.01537204,0.0157001,0.0162445,0.0166127,0.01665301,0.01665541,0.01738175,0.01747511,0.01786749,0.01786452,0.01864745,0.01979438,0.0212108,0.0237993,0.02773365,0.03530963,0.04367225,0.05897212,0.07067736,0.0715715,0.07166038,0.06156189,0.06406325
0.02030781,0.01959395,0.02569868,0.02718356,0.026489,0.02735812,0.03104151,0.03211829,0.03248464,0.03204766,0.02995684,0.02908754,0.02946635,0.02972863,0.03002106,0.02968146,0.02959975,0.0292562,0.02843918,0.02850231,0.02823101,0.02838279,0.02749812,0.02750414,0.02711598,0.02684225,0.02689109,0.02678244,0.02633511,0.02679928,0.02574264,0.02552217,0.02530138,0.02659478,0.02787078,0.0261849,0.02639821,0.02207288,0.01900235,0.01131515,0.01385189
0.04068764,0.03888843,0.03377911,0.02521369,0.02494573,0.02512393,0.02489491,0.02442523,0.02589749,0.02901965,0.03110412,0.03307674,0.03432823,0.03498466,0.03583891,0.03827407,0.04130665,0.04663324,0.05622229,0.0721374,0.09190054,0.1152651,0.1386831,0.1605554,0.179924,0.1950998,0.2080746,0.2199442,0.2310017,0.2425796,0.2526245,0.2649159,0.2773804,0.2875973,0.2990867,0.3091604,0.3058248,0.2953398,0.2889413,0.2660084,0.2535383
0.05393744,0.04255442,0.03980732,0.03452014,0.03295959,0.03226284,0.02943738,0.02629367,0.02674381,0.0276515,0.0298894,0.03177847,0.03439155,0.03639896,0.0395689,0.04317637,0.04808053,0.05432145,0.0650353,0.08206628,0.1038253,0.1296029,0.154094,0.1759979,0.1957156,0.2111716,0.2232818,0.2347068,0.2465123,0.2574687,0.2678034,0.2787566,0.2901968,0.3033914,0.3133245,0.3208751,0.3158157,0.3101854,0.2966966,0.278023,0.2574236
0.02353189,0.02771006,0.02822808,0.03215852,0.03389777,0.03414059,0.03471139,0.03408661,0.03449282,0.03512808,0.03486637,0.03428207,0.03581383,0.03752414,0.03946405,0.04125431,0.0429067,0.04611109,0.05073576,0.05783579,0.06447592,0.0686693,0.06626053,0.05983806,0.05517176,0.05181446,0.04892666,0.04659043,0.04559479,0.0462745,0.04663957,0.04862393,0.05060438,0.05118669,0.05327612,0.05392167,0.05344213,0.0444345,0.04841133,0.04280222,0.03825118
0.01796355,0.02061445,0.0256076,0.02417045,0.02542608,0.02590507,0.02708978,0.02780706,0.02795053,0.02875765,0.02795074,0.02859557,0.02870193,0.02960078,0.03103726,0.03229941,0.03351511,0.03499076,0.0359268,0.03692422,0.0377089,0.03838123,0.03828223,0.03832441,0.03906138,0.0404088,0.04295821,0.04577178,0.04707154,0.04708442,0.04524731,0.04437362,0.04488334,0.04661653,0.05186242,0.05534962,0.06229692,0.06720764,0.07673717,0.08109995,0.09128292
0.0250098,0.02658932,0.02909469,0.03028623,0.03099935,0.03191463,0.03286175,0.0338217,0.03444602,0.03522309,0.03551339,0.03544351,0.03542593,0.03487708,0.03565756,0.03444403,0.03358877,0.03324495,0.03316268,0.03268775,0.03279196,0.03190596,0.03176856,0.03182348,0.03178928,0.03235673,0.03273451,0.03423846,0.03657796,0.03954154,0.04412568,0.05056705,0.05965977,0.07215011,0.08945311,0.1067424,0.1188129,0.124065,0.1309392,0.1341629,0.1213424
0.0154866,0.02108098,0.02189241,0.02421602,0.02629826,0.02675902,0.02738436,0.02784153,0.02830086,0.02853927,0.02784806,0.02826381,0.02784977,0.02874649,0.0285259,0.02818471,0.02879057,0.02878943,0.02868577,0.02858619,0.02859076,0.0288309,0.02786505,0.02765106,0.02812948,0.02806482,0.02802801,0.02880358,0.02946195,0.03127567,0.03374,0.03532204,0.03909867,0.04564047,0.05382089,0.06630974,0.07669282,0.07899889,0.07744558,0.0790484,0.06678382
0.02635387,0.02348017,0.03067529,0.03583319,0.03667033,0.03705188,0.03662956,0.03619698,0.03582475,0.03504627,0.03419908,0.03355664,0.03318578,0.03332263,0.03362816,0.03323028,0.03269612,0.03243354,0.03197838,0.03125252,0.03088678,0.03085961,0.02976391,0.02919123,0.02938201,0.02894486,0.02853292,0.02850265,0.02873915,0.02874813,0.02870393,0.0280577,0.02736159,0.02741495,0.02860793,0.03118465,0.02883927,0.01916422,0.02012353,0.01954766,0.01899683
0.08818403,0.08431692,0.0701987,0.05723754,0.05562624,0.05586696,0.05194012,0.04895525,0.05143999,0.05452119,0.05536481,0.05835882,0.06051037,0.06243735,0.06603081,0.07066151,0.07830585,0.09092555,0.1103929,0.1392102,0.175331,0.2119045,0.2470316,0.2762047,0.3009964,0.3206985,0.3366107,0.3502411,0.3610979,0.3703214,0.3815376,0.3898193,0.3995388,0.4046334,0.4089381,0.4139628,0.4105905,0.4128054,0.4078759,0.3849074,0.3692743
0.1380584,0.1108338,0.0677035,0.04123957,0.0336927,0.03401818,0.03416677,0.03454419,0.04002374,0.05124561,0.0689937,0.096454,0.126897,0.1574425,0.1858031,0.2151748,0.248483,0.2847524,0.3248197,0.3655202,0.3996146,0.4243889,0.4417238,0.4523322,0.4573652,0.4614759,0.4659299,0.4720781,0.4778284,0.4863084,0.4943692,0.5050563,0.5168386,0.5343176,0.5474599,0.5562004,0.5636135,0.5653542,0.5683466,0.5621927,0.5363158
0.07295817,0.06518923,0.04227809,0.0352914,0.03344449,0.03347656,0.03198541,0.03232821,0.03562375,0.04373547,0.05668225,0.06991234,0.08922585,0.1167909,0.1529853,0.1894738,0.2155873,0.2277781,0.2288058,0.220811,0.1997182,0.1687438,0.1327304,0.1014335,0.08220023,0.07128518,0.06364046,0.05845784,0.05605804,0.05625764,0.05956202,0.06314471,0.06869359,0.07479132,0.0735248,0.07455857,0.07697162,0.07585626,0.0806261,0.0809521,0.1003301
0.02520648,0.02437708,0.02973527,0.02523694,0.02538933,0.02590843,0.02545068,0.02790883,0.03597226,0.05121077,0.07729343,0.1119816,0.1260188,0.1104157,0.08517346,0.06449978,0.05034794,0.04131439,0.03536835,0.03146085,0.0280149,0.02667507,0.02536119,0.0251353,0.02527165,0.02632441,0.02770023,0.02963518,0.03289379,0.03833662,0.04567424,0.05616731,0.07208478,0.09056428,0.1169572,0.1399538,0.1632538,0.1742759,0.1812677,0.1775115,0.1616368
0.02474655,0.02100977,0.02977896,0.03139625,0.03237494,0.03081895,0.02714094,0.02636154,0.03116124,0.04243109,0.06283492,0.08913962,0.1028881,0.08964434,0.07073105,0.05460762,0.04418324,0.03735793,0.03326908,0.03030427,0.02821886,0.02672737,0.02546061,0.0253714,0.02559413,0.02562203,0.02640292,0.02746228,0.02958423,0.03284152,0.03811118,0.04473269,0.05564134,0.07190544,0.09092103,0.1106489,0.1255749,0.1336047,0.1402061,0.149354,0.1316376
0.01512219,0.01858716,0.02807775,0.03410204,0.03482259,0.03402031,0.03078286,0.02925004,0.03141861,0.03522593,0.03735721,0.03840259,0.03595345,0.03248006,0.02947537,0.0267226,0.02500934,0.0233539,0.02150325,0.02073874,0.01985371,0.01930918,0.01849586,0.01785248,0.0176188,0.01722756,0.01733734,0.01751477,0.01690302,0.01707797,0.01656343,0.01582411,0.01625847,0.01545543,0.01592781,0.01359407,0.01253082,0.007635078,0.008322201,0.004130632,0.00377126
0.01328032,0.01157456,0.01338948,0.01324101,0.01442617,0.01512085,0.01697687,0.01948967,0.02147534,0.02438286,0.0270611,0.02896127,0.02831721,0.02845709,0.02775188,0.02658607,0.02577341,0.02518484,0.02431081,0.02386156,0.02324672,0.02269878,0.0215656,0.02158691,0.02151446,0.02107592,0.02093389,0.02059731,0.01969393,0.01971633,0.01935784,0.0183702,0.01784247,0.01906135,0.01825369,0.01649688,0.01926167,0.01164717,0.01072384,0.007262518,0.01208051
0.2989558,0.2441917,0.1306386,0.07003483,0.05543466,0.05675222,0.06161414,0.06462428,0.07881898,0.1076991,0.1619983,0.2494395,0.3691681,0.49478,0.5966618,0.6562906,0.6863014,0.7029515,0.714302,0.7230965,0.7300951,0.7363599,0.7413168,0.7463055,0.7508375,0.75365,0.7558067,0.7499541,0.7401756,0.7154565,0.7164123,0.7074397,0.6895003,0.6794907,0.6688081,0.6636227,0.6910603,0.7145272,0.7383672,0.7409278,0.7579742
0.1165244,0.1012175,0.05746146,0.03342954,0.02747276,0.02821862,0.03054584,0.03170328,0.03298005,0.03655727,0.04165363,0.04959942,0.05821902,0.07133656,0.09980898,0.1550237,0.2171751,0.2722213,0.3228985,0.3668924,0.3995045,0.422905,0.4355684,0.4431637,0.4483586,0.4500822,0.452862,0.4555449,0.4600652,0.4640452,0.4695191,0.4772453,0.4859554,0.4961385,0.5069296,0.5141098,0.5225741,0.5196214,0.5130988,0.5045508,0.4931469
0.07241909,0.06972579,0.06205304,0.05793584,0.05561672,0.0527864,0.04214356,0.03491982,0.03471036,0.03737175,0.04013686,0.04625048,0.05536544,0.06817947,0.09655314,0.1514608,0.2088984,0.2448594,0.2586471,0.2558412,0.2355683,0.2012863,0.1617354,0.1262855,0.1035855,0.08997458,0.08187702,0.07421938,0.07109966,0.07213917,0.07516285,0.08025232,0.08682283,0.09175145,0.09543896,0.09466545,0.09361787,0.09786394,0.1011438,0.1071499,0.1090171
0.06619232,0.05642292,0.05268488,0.05045701,0.04960468,0.04715532,0.04164985,0.03847023,0.03815454,0.03985963,0.04496538,0.05280954,0.06378933,0.0800137,0.1144914,0.169558,0.1919811,0.1663371,0.1294319,0.1044456,0.09152444,0.08472347,0.07927145,0.07637364,0.07724134,0.08003242,0.08697363,0.09445228,0.09931273,0.09810269,0.09304461,0.08777189,0.0893585,0.09665567,0.1079399,0.11757,0.1375517,0.150285,0.1623344,0.1895822,0.2144147
0.02312634,0.03178346,0.03199707,0.03411741,0.03449993,0.03344581,0.03124352,0.02950196,0.03058452,0.0320113,0.0366946,0.04531208,0.05413851,0.06293046,0.07497684,0.07825294,0.06978262,0.05964034,0.05167755,0.04668521,0.04256229,0.04048422,0.03871415,0.03839849,0.03813292,0.03949039,0.04055911,0.04308277,0.04705152,0.05326267,0.06150445,0.07377584,0.09058168,0.1107849,0.1361662,0.161458,0.1875653,0.2030398,0.203384,0.2006345,0.1829709
0.04008999,0.03229045,0.03341525,0.03468349,0.03487108,0.03472107,0.03522961,0.03618931,0.03674916,0.03882719,0.04250803,0.04817971,0.05732281,0.0642207,0.07484283,0.07856849,0.07351834,0.06463627,0.0581075,0.05370698,0.05027046,0.04802032,0.04615401,0.04537072,0.04551682,0.04580882,0.04656906,0.04754349,0.05007382,0.05442167,0.0620481,0.07051047,0.08364752,0.1015338,0.1242927,0.1455583,0.1708698,0.1772987,0.1813408,0.1810547,0.1717477
0.01901314,0.0299391,0.03612613,0.03617192,0.03780886,0.03765593,0.03962773,0.04117986,0.04167714,0.04130133,0.04315278,0.04501338,0.04634714,0.04679873,0.04672355,0.04576648,0.04299829,0.03992654,0.03765732,0.03574785,0.03460325,0.03349545,0.03260749,0.03218333,0.03139709,0.03196552,0.03135433,0.03133323,0.03142307,0.03164317,0.03248022,0.03190745,0.03175955,0.03095764,0.03185424,0.03101454,0.02834153,0.023811,0.02632503,0.01912066,0.0250676
0.02190949,0.02067312,0.0209153,0.01829028,0.01889639,0.018995,0.0197512,0.02114789,0.02201147,0.02235751,0.02446361,0.02689063,0.0286539,0.03059306,0.03303981,0.03385232,0.0342436,0.03338613,0.03203014,0.03138953,0.03041584,0.02931443,0.02832183,0.02788835,0.02739928,0.02712632,0.02690429,0.02603539,0.02574283,0.02523949,0.02469128,0.0237696,0.02416476,0.02336577,0.02462351,0.02246098,0.02104349,0.02108309,0.01735082,0.02052861,0.00100764
0.03152504,0.03389131,0.03744222,0.03923081,0.04100179,0.04294271,0.04561869,0.04802522,0.0485449,0.04848472,0.04654111,0.0481715,0.0484654,0.04721652,0.04584514,0.04410072,0.04265505,0.04096884,0.03937715,0.03867538,0.03737593,0.03746706,0.03701333,0.03642966,0.03701549,0.03722741,0.03740744,0.03770405,0.03921507,0.04074316,0.04343386,0.04729072,0.05452679,0.06304965,0.07640394,0.08830207,0.1030035,0.1026642,0.109835,0.1136725,0.09685548
0.01970966,0.02530411,0.02989095,0.03763663,0.03963129,0.03950286,0.036589,0.03481473,0.03386202,0.03282883,0.03108321,0.0308341,0.02927915,0.02969374,0.02944294,0.02942792,0.02931073,0.02835736,0.02803564,0.02736735,0.02680996,0.02603119,0.02616187,0.02646886,0.02602541,0.02572426,0.02524109,0.02595632,0.02600943,0.02598946,0.02642639,0.02663476,0.026293,0.02488935,0.02389404,0.02311621,0.02088598,0.01325665,0.01851969,0.01613216,0.01372948
0.01958162,0.02792432,0.02583887,0.02922838,0.0313054,0.03040014,0.0287429,0.02681081,0.0262545,0.02634492,0.0257297,0.02494606,0.0254663,0.02530457,0.02631259,0.02616494,0.02664494,0.02637746,0.02632914,0.02551676,0.02545067,0.02587156,0.02558838,0.02520306,0.02503567,0.02507177,0.02472476,0.02478132,0.0241053,0.02424474,0.02369903,0.02254817,0.02282053,0.02218924,0.02324168,0.02343982,0.01954575,0.0170579,0.02134863,0.01269763,0.00424663
0.1961793,0.1674102,0.1177337,0.0956885,0.09523512,0.1016489,0.1131556,0.119579,0.1236687,0.1293876,0.1352633,0.1448672,0.1577867,0.1753489,0.1998375,0.2277057,0.2633072,0.3018565,0.3452303,0.3857582,0.4213842,0.4472156,0.4634527,0.4726469,0.4789723,0.4810497,0.4838383,0.4851884,0.4853344,0.4823333,0.4875227,0.493553,0.4934906,0.496573,0.4970423,0.4995202,0.5175359,0.5225437,0.5316208,0.5298952,0.5113733
0.02697543,0.03255669,0.04246655,0.04736276,0.04879144,0.04852744,0.04395061,0.04170421,0.04270188,0.04439981,0.0440901,0.04412785,0.04666158,0.04992492,0.05063892,0.0478811,0.04374385,0.040189,0.03741208,0.03504241,0.0331877,0.03240395,0.03174354,0.03031592,0.02971271,0.02948856,0.0294079,0.02923935,0.03036723,0.03106435,0.03172146,0.0332518,0.03509819,0.0379053,0.03864826,0.03625949,0.03931149,0.03647209,0.03097433,0.02372784,0.01687531
0.02513437,0.02232013,0.03642351,0.04419319,0.04603758,0.04469793,0.03852701,0.03448982,0.0350901,0.03511993,0.03450371,0.03473562,0.03583856,0.03762959,0.03819052,0.03660282,0.03406982,0.03176086,0.03012325,0.02916644,0.0281729,0.02773302,0.02675719,0.02593276,0.02569589,0.02576632,0.02570441,0.02568818,0.02544303,0.02616843,0.02666098,0.02765176,0.02731185,0.02842147,0.03078785,0.02651114,0.02923558,0.02423518,0.02409137,0.01948644,0.02157604
0.02044028,0.02658089,0.03199804,0.03444211,0.03626813,0.03579696,0.03314829,0.03188458,0.03127134,0.0309608,0.02959435,0.02966799,0.02992347,0.02980428,0.02878214,0.02788001,0.02730016,0.02634268,0.0254218,0.02491807,0.02402531,0.02386471,0.02353335,0.02351074,0.02359115,0.02362993,0.02415663,0.02409781,0.02377644,0.02385821,0.02400731,0.02360375,0.02396731,0.02294055,0.02321343,0.02151703,0.02400124,0.01928055,0.01364765,0.01669953,0.008847622
0.01773531,0.02243094,0.02242345,0.0226682,0.02388807,0.02547426,0.03136739,0.03530368,0.03582047,0.03593071,0.03487976,0.0356741,0.0355785,0.03754,0.03817628,0.03716726,0.03713999,0.03645595,0.03575253,0.03521915,0.03425503,0.03423257,0.03318437,0.03281019,0.03225136,0.03262314,0.03195269,0.03116182,0.03125496,0.03078949,0.0304284,0.02971033,0.02904559,0.02789208,0.02845762,0.02731937,0.0274849,0.0189919,0.01966098,0.01911024,0.006610741
0.1370254,0.1510068,0.1622848,0.1788603,0.1984088,0.2181415,0.2467816,0.2712041,0.2721354,0.2426934,0.1962729,0.1504054,0.1121892,0.08566906,0.06829131,0.05718569,0.04992977,0.04483019,0.04165827,0.03927331,0.03791977,0.03780469,0.03743,0.03695117,0.03733064,0.03799844,0.03836204,0.03913504,0.04003076,0.04174105,0.04244675,0.04461687,0.04634462,0.0495025,0.05499743,0.06244151,0.06818324,0.07574341,0.08302124,0.08721355,0.09728507
0.04618486,0.06749982,0.09270889,0.1075303,0.1182998,0.1279435,0.1262788,0.1283869,0.125361,0.1068952,0.08181395,0.05974022,0.04448523,0.03719948,0.03125456,0.02794282,0.02719692,0.02577649,0.02452252,0.02405125,0.02391765,0.02381645,0.02316006,0.02360972,0.02320805,0.02368819,0.02439729,0.02428864,0.02393224,0.02445581,0.02449851,0.02493838,0.0252507,0.02679906,0.03058909,0.03249338,0.03830842,0.02946373,0.03860024,0.0323725,0.03189236
0.01907784,0.02633049,0.03358248,0.03916467,0.04061157,0.04061025,0.03921711,0.03789733,0.03630348,0.03468703,0.03247637,0.03094902,0.03041247,0.02941247,0.02969661,0.02859569,0.02841238,0.0276198,0.0265417,0.02660525,0.0259193,0.0258653,0.02567008,0.02593053,0.02675562,0.02704378,0.0273161,0.02716933,0.02770868,0.02843453,0.02847956,0.02804789,0.02811028,0.02756181,0.02822469,0.02969289,0.02773,0.01838597,0.0221723,0.02293657,0.01264049
0.3104298,0.3214967,0.3270142,0.3591685,0.3891964,0.4113201,0.4254339,0.4516402,0.4697008,0.4720408,0.4605318,0.4366907,0.4019913,0.3591749,0.3081686,0.2516943,0.1995488,0.1526116,0.1162879,0.09445554,0.08383012,0.0793805,0.07560637,0.07332218,0.07480942,0.07846814,0.08558896,0.09348682,0.09878804,0.09885664,0.09527652,0.09247959,0.09301137,0.0995332,0.1105866,0.1238784,0.1391411,0.151424,0.1733485,0.1999919,0.2065985
0.1433549,0.1672973,0.1909035,0.2124894,0.2345407,0.2527784,0.2676019,0.2723478,0.2571251,0.2165805,0.1637686,0.117524,0.08472473,0.06477153,0.05202333,0.04431202,0.03971932,0.03641922,0.03363952,0.03295491,0.0313631,0.03113531,0.03057962,0.030241,0.03084101,0.03134278,0.03202985,0.03220321,0.03333301,0.03522446,0.03814902,0.04286717,0.04870415,0.05818199,0.07001426,0.08553555,0.09504677,0.1051093,0.1166447,0.1116001,0.08948087
0.03846852,0.0467836,0.05874988,0.06570381,0.07036943,0.07168705,0.0708009,0.06928083,0.06518557,0.06034984,0.05296008,0.0459027,0.04107495,0.0357278,0.03257359,0.03025185,0.02863606,0.02781637,0.02613182,0.02531902,0.02452327,0.02491471,0.02467684,0.02475071,0.02507405,0.02518651,0.02623142,0.02619951,0.02634484,0.02729605,0.0274702,0.02698144,0.02733877,0.02662879,0.02795643,0.02596468,0.02275365,0.0231555,0.020548,0.02376305,0.01758153
0.03304703,0.03852901,0.04505827,0.04999571,0.05210047,0.05077236,0.04900252,0.04880863,0.04821697,0.04629427,0.04495529,0.04237193,0.04101331,0.04002271,0.03776142,0.03563443,0.03472926,0.03380944,0.03241898,0.03182499,0.03099909,0.03080221,0.03035204,0.03051867,0.03013863,0.030218,0.03075291,0.03039906,0.03075595,0.03156647,0.03166816,0.03182187,0.0329172,0.03434316,0.03497386,0.036021,0.03024993,0.0262385,0.02712299,0.02358773,0.028326
0.2408273,0.2622155,0.2977051,0.3224334,0.3544295,0.3770996,0.4065012,0.4199156,0.4023837,0.3538158,0.2876817,0.223002,0.168632,0.1304543,0.1047077,0.08804557,0.07622517,0.06738322,0.06240472,0.05873538,0.05546783,0.05446638,0.05371341,0.05300632,0.05288556,0.05340621,0.05484401,0.05618875,0.06029545,0.06526042,0.07250206,0.08557173,0.1010373,0.1221829,0.1454691,0.1696966,0.1874353,0.2036867,0.2119734,0.2084565,0.2004691
0.01409343,0.0195174,0.02339014,0.02961085,0.03103514,0.02916917,0.0259066,0.02368178,0.02299863,0.0216652,0.02059756,0.02047686,0.01965645,0.01946665,0.01931149,0.01825514,0.01859792,0.01819803,0.01767139,0.01722238,0.01679349,0.01707286,0.01720389,0.0173974,0.01770118,0.01815811,0.01860208,0.01981859,0.01924401,0.02044873,0.02092617,0.02115687,0.02111929,0.02057834,0.02201353,0.02143687,0.01898372,0.01654505,0.01685381,0.00939827,0.004024161
0.04292851,0.04482517,0.05674169,0.06328272,0.06763112,0.07003498,0.07511915,0.07755693,0.07539611,0.06932335,0.06161364,0.05506727,0.04890193,0.04466865,0.04076981,0.03656562,0.03422105,0.03178172,0.02990715,0.02830756,0.02713118,0.02655148,0.02605915,0.02602881,0.02673202,0.0273582,0.0272426,0.02782461,0.02896538,0.02894192,0.02955818,0.02979635,0.02912939,0.02975728,0.03117436,0.02948253,0.0237234,0.0231227,0.02898007,0.0197448,0.009173419
0.01915227,0.02444654,0.03219906,0.03514145,0.03583426,0.03473976,0.03385947,0.03256537,0.03175473,0.03126238,0.03003049,0.02928761,0.02955297,0.02801803,0.02892523,0.02829032,0.02825348,0.0280786,0.02783268,0.02730023,0.02649914,0.0260089,0.02624045,0.02585125,0.02558941,0.02518641,0.02478619,0.02432362,0.0242149,0.02399166,0.02312489,0.02209189,0.02143389,0.02119114,0.02015568,0.02123099,0.01547683,0.01242519,0.01944742,0.00940375,0.01210262
0.1024331,0.08949354,0.06285525,0.0477174,0.04334469,0.04346708,0.04311144,0.04217111,0.0424874,0.04354369,0.04495867,0.04419091,0.04368036,0.04450929,0.04422738,0.04374179,0.04473783,0.04657357,0.05265909,0.07405585,0.1180161,0.1940193,0.31179,0.4590604,0.5844925,0.6616644,0.7048221,0.7290594,0.7469305,0.7565114,0.7671089,0.7717471,0.7761318,0.7725091,0.7760555,0.7782333,0.7747273,0.761516,0.7504948,0.7237666,0.7061664
0.1024331,0.08885406,0.06285525,0.0477174,0.04334469,0.04346708,0.04311144,0.04217111,0.0424874,0.04354369,0.04495867,0.04419091,0.04368036,0.04450929,0.04422738,0.04374179,0.04473783,0.04657357,0.05265909,0.07405585,0.1180161,0.1912985,0.2967306,0.4207436,0.5335483,0.6117773,0.6565375,0.684271,0.7010132,0.7136733,0.7242471,0.7308453,0.7345906,0.73575,0.7403402,0.7413771,0.7457341,0.7332543,0.7158173,0.6973093,0.6927908
0.09242373,0.07633978,0.05813692,0.04550984,0.04113739,0.04104237,0.03900667,0.03649007,0.03609702,0.0371672,0.03839982,0.03914661,0.03772408,0.03714686,0.0370864,0.03805995,0.03852045,0.04035394,0.04586429,0.06609712,0.109737,0.1815569,0.2828853,0.3957641,0.4921423,0.558586,0.6007244,0.6257516,0.6414011,0.6534663,0.6658578,0.6693902,0.6760891,0.6763532,0.6802838,0.6819314,0.6766919,0.6763924,0.6633503,0.6372778,0.6234309
0.09242373,0.07150086,0.0531638,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.109737,0.1815569,0.2828853,0.3957641,0.4896193,0.5495433,0.5867705,0.608387,0.6237852,0.6349721,0.6456977,0.6478768,0.6547038,0.6555109,0.6565027,0.6625497,0.6629337,0.6542858,0.6374233,0.6226213,0.6085643
0.08953494,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.10566,0.1759323,0.271915,0.3769865,0.4639695,0.5241677,0.5608667,0.5818187,0.5957718,0.6091526,0.6182382,0.6222603,0.6276408,0.6255218,0.6270314,0.6332815,0.629181,0.6209571,0.6125475,0.6007394,0.5750962
0.08815094,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05895276,0.1032735,0.1747822,0.271915,0.3769865,0.4639695,0.5213839,0.5545443,0.5730898,0.5864134,0.5955565,0.6042563,0.6094796,0.61229,0.6098719,0.6107344,0.6154757,0.621298,0.6120678,0.6071954,0.5830586,0.5652166
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.09861327,0.080817,0.05813692,0.0477174,0.04334469,0.04346708,0.04175145,0.0389118,0.03905427,0.03962168,0.04119747,0.04085313,0.04007532,0.03962889,0.04000324,0.03930075,0.04064609,0.04259479,0.04866212,0.06881504,0.1131265,0.1841598,0.2845082,0.3984327,0.5002851,0.5711626,0.6146175,0.6402324,0.6567381,0.6685236,0.6819361,0.6879372,0.6925195,0.6957966,0.695329,0.7021211,0.6992743,0.6902593,0.6785342,0.6625554,0.6441018
0.09242373,0.07633978,0.05813692,0.04550984,0.04113739,0.04104237,0.03900667,0.03649007,0.03609702,0.0371672,0.03839982,0.03914661,0.03772408,0.03714686,0.0370864,0.03805995,0.03852045,0.04035394,0.04586429,0.06609712,0.109737,0.1815569,0.2828853,0.3957641,0.4921423,0.558586,0.6007244,0.6257516,0.6414011,0.6534663,0.6658578,0.6693902,0.6760891,0.6763532,0.6802838,0.6819314,0.6766919,0.6763924,0.6633503,0.6372778,0.6234309
0.09242373,0.07150086,0.0531638,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.109737,0.1815569,0.2828853,0.3957641,0.4896193,0.5495433,0.5867705,0.608387,0.6237852,0.6349721,0.6456977,0.6478768,0.6547038,0.6555109,0.6565027,0.6625497,0.6629337,0.6542858,0.6374233,0.6226213,0.6085643
0.08953494,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.10566,0.1759323,0.271915,0.3769865,0.4639695,0.5241677,0.5608667,0.5818187,0.5957718,0.6091526,0.6182382,0.6222603,0.6276408,0.6255218,0.6270314,0.6332815,0.629181,0.6209571,0.6125475,0.6007394,0.5750962
0.08815094,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05895276,0.1032735,0.1747822,0.271915,0.3769865,0.4639695,0.5213839,0.5545443,0.5730898,0.5864134,0.5955565,0.6042563,0.6094796,0.61229,0.6098719,0.6107344,0.6154757,0.621298,0.6120678,0.6071954,0.5830586,0.5652166
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.09242373,0.07633978,0.05813692,0.04550984,0.04113739,0.04104237,0.03900667,0.03649007,0.03609702,0.0371672,0.03839982,0.03914661,0.03772408,0.03714686,0.0370864,0.03805995,0.03852045,0.04035394,0.04586429,0.06609712,0.109737,0.1815569,0.2828853,0.3957641,0.4921423,0.558586,0.6007244,0.6257516,0.6414011,0.6534663,0.6658578,0.6693902,0.6760891,0.6763532,0.6802838,0.6819314,0.6766919,0.6763924,0.6633503,0.6372778,0.6234309
0.08953494,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.10566,0.1759323,0.271915,0.3769865,0.4639695,0.5241677,0.5608667,0.5818187,0.5957718,0.6091526,0.6182382,0.6222603,0.6276408,0.6255218,0.6270314,0.6332815,0.629181,0.6209571,0.6125475,0.6007394,0.5750962
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.08953494,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.10566,0.1759323,0.271915,0.3769865,0.4639695,0.5241677,0.5608667,0.5818187,0.5957718,0.6091526,0.6182382,0.6222603,0.6276408,0.6255218,0.6270314,0.6332815,0.629181,0.6209571,0.6125475,0.6007394,0.5750962
0.08815094,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05895276,0.1032735,0.1747822,0.271915,0.3769865,0.4639695,0.5213839,0.5545443,0.5730898,0.5864134,0.5955565,0.6042563,0.6094796,0.61229,0.6098719,0.6107344,0.6154757,0.621298,0.6120678,0.6071954,0.5830586,0.5652166
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.06968632,0.06086077,0.04323463,0.03688349,0.03435141,0.03278304,0.02681848,0.0221,0.02147739,0.02218601,0.02258902,0.02181695,0.02178795,0.02186188,0.02159241,0.02213431,0.02266319,0.02475852,0.03041478,0.05005872,0.09328364,0.1641604,0.2607345,0.3644009,0.4461239,0.4960201,0.5262381,0.5410582,0.5498627,0.5573777,0.5656426,0.5636641,0.5653685,0.5620614,0.565168,0.5674294,0.56298,0.564404,0.5535109,0.5233407,0.5066466
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.06968632,0.06086077,0.04323463,0.03688349,0.03435141,0.03278304,0.02681848,0.0221,0.02147739,0.02218601,0.02258902,0.02181695,0.02178795,0.02186188,0.02159241,0.02213431,0.02266319,0.02475852,0.03041478,0.05005872,0.09328364,0.1641604,0.2607345,0.3644009,0.4461239,0.4960201,0.5262381,0.5410582,0.5498627,0.5573777,0.5656426,0.5636641,0.5653685,0.5620614,0.565168,0.5674294,0.56298,0.564404,0.5535109,0.5233407,0.5066466
0.06968632,0.06086077,0.04323463,0.03688349,0.03435141,0.03278304,0.02681848,0.0221,0.02147739,0.02218601,0.02258902,0.02181695,0.02178795,0.02186188,0.02159241,0.02213431,0.02266319,0.02475852,0.03041478,0.05005872,0.09328364,0.1641604,0.2607345,0.3644009,0.4461239,0.4960201,0.5262381,0.5410582,0.5498627,0.5573777,0.5656426,0.5636641,0.5653685,0.5620614,0.565168,0.5674294,0.56298,0.564404,0.5535109,0.5233407,0.5066466
0.06968632,0.06086077,0.04323463,0.03688349,0.03435141,0.03278304,0.02681848,0.0221,0.02147739,0.02218601,0.02258902,0.02181695,0.02178795,0.02186188,0.02159241,0.02213431,0.02266319,0.02475852,0.03041478,0.05005872,0.09328364,0.1641604,0.2607345,0.3644009,0.4461239,0.4960201,0.5262381,0.5410582,0.5498627,0.5573777,0.5656426,0.5636641,0.5653685,0.5620614,0.565168,0.5674294,0.56298,0.564404,0.5535109,0.5233407,0.5066466
0.07257997,0.05706905,0.05013833,0.04453382,0.04271931,0.04176235,0.04095419,0.03869853,0.03853175,0.03860794,0.03910181,0.03846247,0.03787113,0.03810629,0.03800828,0.03751255,0.03797397,0.03837147,0.03921875,0.04134138,0.04503936,0.05462126,0.08518898,0.1586135,0.2538191,0.3388329,0.4000666,0.4419851,0.4718809,0.4966763,0.5216744,0.547505,0.5718835,0.5956733,0.617977,0.6248684,0.6348966,0.6308951,0.6201575,0.6143929,0.5834816
0.05547806,0.04868793,0.04093169,0.0420652,0.03992659,0.03932434,0.03803853,0.03689071,0.03687845,0.03639766,0.03641858,0.03524495,0.03553102,0.03568267,0.0359564,0.03565074,0.03561498,0.03645138,0.03736444,0.03925317,0.04268759,0.0507842,0.06895473,0.104334,0.1553819,0.2087348,0.254191,0.2878601,0.3127561,0.3355875,0.3600925,0.3856754,0.4131778,0.4398153,0.4633966,0.4768455,0.4941091,0.4956439,0.4934559,0.4703992,0.4604931
0.04331064,0.04551908,0.04093169,0.0420652,0.03992659,0.03932434,0.03687188,0.0345,0.03429329,0.03385536,0.03392801,0.03367656,0.03238873,0.03300996,0.03259848,0.03294522,0.03283987,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09853574,0.1447797,0.1926803,0.2321366,0.262274,0.2863111,0.30598,0.3298468,0.3539452,0.3799959,0.4034299,0.4276979,0.4439041,0.4613412,0.4644419,0.4577942,0.4438013,0.4283625
0.04331064,0.04551908,0.04066899,0.04003506,0.03846691,0.03745273,0.03606928,0.0345,0.03427024,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03259848,0.03294522,0.03282883,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09835501,0.140226,0.1828069,0.2183379,0.2452307,0.2675419,0.2861493,0.3079251,0.330947,0.3542767,0.3796092,0.4035974,0.420203,0.4397027,0.443805,0.4407951,0.4370201,0.4177852
0.03698996,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05519883,0.08515,0.1187095,0.1505138,0.1770304,0.1968066,0.2112613,0.2232259,0.2380887,0.253841,0.2716061,0.2895937,0.3085665,0.3180429,0.3281149,0.3373471,0.3344991,0.3245986,0.3132662
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.05547806,0.04868793,0.04093169,0.0420652,0.03992659,0.03932434,0.03803853,0.03689071,0.03687845,0.03639766,0.03641858,0.03524495,0.03553102,0.03568267,0.0359564,0.03565074,0.03561498,0.03645138,0.03736444,0.03925317,0.04268759,0.0507842,0.06895473,0.104334,0.1553819,0.2087348,0.254191,0.2878601,0.3127561,0.3355875,0.3600925,0.3856754,0.4131778,0.4398153,0.4633966,0.4768455,0.4941091,0.4956439,0.4934559,0.4703992,0.4604931
0.04331064,0.04551908,0.04093169,0.0420652,0.03992659,0.03932434,0.03687188,0.0345,0.03429329,0.03385536,0.03392801,0.03367656,0.03238873,0.03300996,0.03259848,0.03294522,0.03283987,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09853574,0.1447797,0.1926803,0.2321366,0.262274,0.2863111,0.30598,0.3298468,0.3539452,0.3799959,0.4034299,0.4276979,0.4439041,0.4613412,0.4644419,0.4577942,0.4438013,0.4283625
0.04331064,0.04551908,0.04066899,0.04003506,0.03846691,0.03745273,0.03606928,0.0345,0.03427024,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03259848,0.03294522,0.03282883,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09835501,0.140226,0.1828069,0.2183379,0.2452307,0.2675419,0.2861493,0.3079251,0.330947,0.3542767,0.3796092,0.4035974,0.420203,0.4397027,0.443805,0.4407951,0.4370201,0.4177852
0.03698996,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05519883,0.08515,0.1187095,0.1505138,0.1770304,0.1968066,0.2112613,0.2232259,0.2380887,0.253841,0.2716061,0.2895937,0.3085665,0.3180429,0.3281149,0.3373471,0.3344991,0.3245986,0.3132662
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.04331064,0.04551908,0.04066899,0.04003506,0.03846691,0.03745273,0.03606928,0.0345,0.03427024,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03259848,0.03294522,0.03282883,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09835501,0.140226,0.1828069,0.2183379,0.2452307,0.2675419,0.2861493,0.3079251,0.330947,0.3542767,0.3796092,0.4035974,0.420203,0.4397027,0.443805,0.4407951,0.4370201,0.4177852
0.04331064,0.04021212,0.03441564,0.03026423,0.02836019,0.02892201,0.0327,0.03412399,0.034238,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03231206,0.03202974,0.03223907,0.03200113,0.0327113,0.0346512,0.03840369,0.04720459,0.06525094,0.09542735,0.1299486,0.1672123,0.2007862,0.2249825,0.2435713,0.259338,0.2799014,0.3012247,0.3207347,0.3428122,0.3637917,0.3827097,0.3976409,0.4039752,0.3940475,0.3928325,0.3871194
0.03698996,0.03910907,0.03441564,0.03026423,0.02836019,0.02892201,0.03040071,0.02871894,0.02825044,0.02843897,0.02785883,0.02716718,0.02718436,0.02749087,0.02773084,0.02700562,0.02710617,0.02790611,0.02856552,0.03045481,0.03403195,0.04157259,0.06009131,0.09085091,0.127485,0.1614828,0.1883031,0.2075335,0.2226859,0.2364091,0.2538615,0.2696895,0.2912583,0.3083781,0.3311569,0.3458125,0.3582717,0.3656686,0.3644251,0.3535862,0.3398772
0.03698996,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05519883,0.08515,0.1187095,0.1505138,0.1770304,0.1968066,0.2112613,0.2232259,0.2380887,0.253841,0.2716061,0.2895937,0.3085665,0.3180429,0.3281149,0.3373471,0.3344991,0.3245986,0.3132662
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.03698996,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05519883,0.08515,0.1187095,0.1505138,0.1770304,0.1968066,0.2112613,0.2232259,0.2380887,0.253841,0.2716061,0.2895937,0.3085665,0.3180429,0.3281149,0.3373471,0.3344991,0.3245986,0.3132662
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07498546,0.1037378,0.1328967,0.1553165,0.1715954,0.182722,0.1930223,0.2032055,0.2165383,0.2303148,0.2432888,0.2575279,0.2638708,0.2778205,0.2786261,0.2756273,0.2731493,0.2605621
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07498546,0.1037378,0.1328967,0.1553165,0.1715954,0.182722,0.1930223,0.2032055,0.2165383,0.2303148,0.2432888,0.2575279,0.2638708,0.2778205,0.2786261,0.2756273,0.2731493,0.2605621
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07498546,0.1037378,0.1328967,0.1553165,0.1715954,0.182722,0.1930223,0.2032055,0.2165383,0.2303148,0.2432888,0.2575279,0.2638708,0.2778205,0.2786261,0.2756273,0.2731493,0.2605621
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07498546,0.1037378,0.1328967,0.1553165,0.1715954,0.182722,0.1930223,0.2032055,0.2165383,0.2303148,0.2432888,0.2575279,0.2638708,0.2778205,0.2786261,0.2756273,0.2731493,0.2605621
0.05647742,0.04576212,0.04498492,0.0427734,0.04169569,0.04171929,0.04137663,0.04174669,0.04211875,0.04307355,0.04258229,0.04248926,0.04325001,0.04386543,0.04396723,0.04509716,0.04604793,0.04904873,0.05347661,0.06262037,0.0782146,0.101031,0.1283272,0.1575505,0.1855716,0.2119483,0.2358728,0.2590337,0.2819983,0.3050941,0.3286879,0.3526221,0.3741379,0.3997414,0.4182014,0.427126,0.4277977,0.419634,0.4070325,0.3881164,0.3670057
0.05384298,0.04576212,0.04002443,0.04040931,0.04046935,0.04141195,0.04137663,0.04174669,0.04211875,0.04307355,0.04258229,0.04248151,0.04325001,0.04386543,0.04396723,0.04509716,0.04604793,0.04834226,0.05288118,0.05881179,0.06984506,0.08687654,0.1074936,0.1302031,0.1524887,0.1748708,0.1949657,0.2160589,0.2357918,0.256687,0.2793804,0.3002021,0.3195015,0.3432129,0.3569112,0.3726805,0.3807493,0.3723805,0.3587086,0.3369112,0.3023955
0.0415264,0.04425478,0.03720792,0.04031352,0.040325,0.04028985,0.0395006,0.03925018,0.03950054,0.03903703,0.03900889,0.03883711,0.03938039,0.04033449,0.04125636,0.04161519,0.04289032,0.0448196,0.04771626,0.05327496,0.06093958,0.07293919,0.08795689,0.1048616,0.1230435,0.1397165,0.1569096,0.1743085,0.1910299,0.2092516,0.2271032,0.2456114,0.2659428,0.2861621,0.3013284,0.3115786,0.3168242,0.3086717,0.2944948,0.2761925,0.2533929
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03914283,0.03903703,0.03900889,0.03842162,0.03853456,0.03981953,0.04069076,0.04071519,0.0416547,0.04335536,0.04668323,0.0514995,0.05867278,0.06907568,0.081625,0.09543837,0.1103441,0.1253689,0.1391325,0.1534207,0.1687307,0.1834896,0.2002491,0.21827,0.2388078,0.2545951,0.2709467,0.2761042,0.2850463,0.277985,0.2649683,0.2536823,0.2333179
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1111615,0.1206598,0.13018,0.1413957,0.1524665,0.1654548,0.1771352,0.1953452,0.2070823,0.2113869,0.2157779,0.2089932,0.2008133,0.1839752,0.1603734
0.02799942,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1109394,0.1193492,0.1275858,0.1356598,0.1452967,0.1549508,0.1674591,0.1809112,0.1901399,0.1974051,0.20023,0.1915534,0.1811333,0.1653003,0.1436198
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.0415264,0.04425478,0.03720792,0.04031352,0.040325,0.04028985,0.0395006,0.03925018,0.03950054,0.03903703,0.03900889,0.03883711,0.03938039,0.04033449,0.04125636,0.04161519,0.04289032,0.0448196,0.04771626,0.05327496,0.06093958,0.07293919,0.08795689,0.1048616,0.1230435,0.1397165,0.1569096,0.1743085,0.1910299,0.2092516,0.2271032,0.2456114,0.2659428,0.2861621,0.3013284,0.3115786,0.3168242,0.3086717,0.2944948,0.2761925,0.2533929
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03914283,0.03903703,0.03900889,0.03842162,0.03853456,0.03981953,0.04069076,0.04071519,0.0416547,0.04335536,0.04668323,0.0514995,0.05867278,0.06907568,0.081625,0.09543837,0.1103441,0.1253689,0.1391325,0.1534207,0.1687307,0.1834896,0.2002491,0.21827,0.2388078,0.2545951,0.2709467,0.2761042,0.2850463,0.277985,0.2649683,0.2536823,0.2333179
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03871171,0.03879991,0.03899963,0.03842162,0.03853456,0.03957367,0.04023793,0.04071519,0.0416547,0.04335536,0.04640397,0.0514995,0.05867278,0.06764765,0.07871964,0.09113009,0.1035186,0.1160162,0.1274877,0.1399543,0.1531708,0.1678953,0.1823859,0.1985129,0.2147814,0.2321038,0.2475065,0.2485722,0.2590703,0.2540132,0.2447079,0.2233355,0.203266
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1027353,0.1143828,0.1268343,0.1388558,0.1526482,0.1645957,0.1805994,0.1955037,0.2119472,0.2266973,0.2348985,0.2386465,0.2294745,0.221604,0.2022363,0.1802042
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1111615,0.1206598,0.13018,0.1413957,0.1524665,0.1654548,0.1771352,0.1953452,0.2070823,0.2113869,0.2157779,0.2089932,0.2008133,0.1839752,0.1603734
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03871171,0.03879991,0.03899963,0.03842162,0.03853456,0.03957367,0.04023793,0.04071519,0.0416547,0.04335536,0.04640397,0.0514995,0.05867278,0.06764765,0.07871964,0.09113009,0.1035186,0.1160162,0.1274877,0.1399543,0.1531708,0.1678953,0.1823859,0.1985129,0.2147814,0.2321038,0.2475065,0.2485722,0.2590703,0.2540132,0.2447079,0.2233355,0.203266
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1027353,0.1143828,0.1268343,0.1388558,0.1526482,0.1645957,0.1805994,0.1955037,0.2119472,0.2266973,0.2348985,0.2386465,0.2294745,0.221604,0.2022363,0.1802042
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1111615,0.1206598,0.13018,0.1413957,0.1524665,0.1654548,0.1771352,0.1953452,0.2070823,0.2113869,0.2157779,0.2089932,0.2008133,0.1839752,0.1603734
0.02799942,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1109394,0.1193492,0.1275858,0.1356598,0.1452967,0.1549508,0.1674591,0.1809112,0.1901399,0.1974051,0.20023,0.1915534,0.1811333,0.1653003,0.1436198
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.02799942,0.03251515,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07655257,0.0843727,0.09047606,0.09636443,0.103246,0.1093394,0.1157008,0.122795,0.1296192,0.1365953,0.1446415,0.1547705,0.1596588,0.1551941,0.1503969,0.140337,0.1250856,0.1021997
0.02799942,0.03251515,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07655257,0.0843727,0.09047606,0.09636443,0.103246,0.1093394,0.1157008,0.122795,0.1296192,0.1365953,0.1446415,0.1547705,0.1596588,0.1551941,0.1503969,0.140337,0.1250856,0.1021997
0.3563703,0.2950865,0.1468899,0.07019295,0.0500584,0.05125162,0.05334705,0.05066204,0.05536923,0.07368067,0.141199,0.3130022,0.5485808,0.7163375,0.7911599,0.8196914,0.8336038,0.8473972,0.8614987,0.8712575,0.8795095,0.8869793,0.894056,0.8976333,0.9030398,0.9080094,0.9141874,0.9207164,0.9240767,0.9290573,0.9328351,0.9328783,0.9349776,0.9372271,0.9447411,0.9398385,0.9410903,0.9287156,0.9235291,0.9298043,0.9170227
0.3563703,0.2900199,0.1403233,0.0693422,0.0500584,0.05053365,0.0505614,0.04690834,0.05128398,0.06863061,0.1295449,0.2774698,0.4916834,0.6681365,0.7521753,0.7877052,0.8061784,0.8234343,0.8394209,0.8513245,0.8591235,0.8689735,0.8786541,0.8825866,0.8889102,0.8964127,0.900546,0.9089516,0.9128005,0.9182084,0.9215897,0.9254264,0.9246059,0.9266476,0.9356407,0.9342724,0.9312747,0.9250907,0.9235291,0.9192461,0.9059607
0.3479024,0.2814887,0.1403233,0.0686355,0.04852616,0.04901397,0.05019771,0.04547525,0.04970634,0.06670341,0.1295449,0.2774674,0.4774922,0.6499052,0.7339581,0.7698429,0.7897953,0.808537,0.8235065,0.8384109,0.846421,0.8554592,0.8657055,0.871397,0.8764043,0.8832163,0.8890575,0.89771,0.9006479,0.9074765,0.9129253,0.9136221,0.9190675,0.916737,0.9252785,0.9184634,0.9225188,0.9133941,0.9107223,0.9112737,0.9059607
0.338274,0.2647902,0.1328101,0.06861715,0.04852616,0.04812355,0.04894176,0.04449917,0.04915225,0.06586622,0.125673,0.2675159,0.4567538,0.622975,0.70782,0.7480959,0.7701431,0.7896075,0.8069727,0.8234644,0.833007,0.845907,0.8543584,0.8593889,0.8654752,0.8753403,0.8816875,0.8875186,0.8919189,0.8980488,0.9034901,0.9074666,0.9075872,0.9088047,0.9211277,0.9113182,0.9127939,0.9133941,0.907888,0.8918044,0.896875
0.3247305,0.253872,0.13099,0.06399885,0.0467878,0.04681526,0.04685157,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5681604,0.6434208,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7903825,0.8050802,0.8187648,0.8290681,0.8393154,0.8499795,0.8561264,0.8663094,0.8745721,0.8796353,0.8867982,0.8925066,0.897622,0.89976,0.9086906,0.9073255,0.8958911,0.8964331,0.8957819,0.890155,0.8941713
0.3204388,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508302,0.4155346,0.558495,0.641805,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7883307,0.8032894,0.8155656,0.825694,0.8354369,0.8443632,0.8510403,0.8616964,0.8706047,0.873907,0.8802274,0.8874974,0.8901747,0.8939095,0.9019286,0.9053393,0.8958911,0.8953001,0.889585,0.8886807,0.8738049
0.3165071,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508291,0.4152631,0.5514701,0.6327237,0.6722095,0.6974123,0.7209846,0.7427502,0.7642616,0.7804831,0.7939494,0.8096629,0.8182078,0.8286824,0.8382254,0.8456254,0.85493,0.8610431,0.8691476,0.8740116,0.8796559,0.8853003,0.8834434,0.8925095,0.8967587,0.8958911,0.891583,0.889585,0.8886807,0.8727789
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3479024,0.2814887,0.1403233,0.0686355,0.04852616,0.04901397,0.05019771,0.04547525,0.04970634,0.06670341,0.1295449,0.2774674,0.4774922,0.6499052,0.7339581,0.7698429,0.7897953,0.808537,0.8235065,0.8384109,0.846421,0.8554592,0.8657055,0.871397,0.8764043,0.8832163,0.8890575,0.89771,0.9006479,0.9074765,0.9129253,0.9136221,0.9190675,0.916737,0.9252785,0.9184634,0.9225188,0.9133941,0.9107223,0.9112737,0.9059607
0.3247305,0.253872,0.13099,0.06399885,0.0467878,0.04681526,0.04685157,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5681604,0.6434208,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7903825,0.8050802,0.8187648,0.8290681,0.8393154,0.8499795,0.8561264,0.8663094,0.8745721,0.8796353,0.8867982,0.8925066,0.897622,0.89976,0.9086906,0.9073255,0.8958911,0.8964331,0.8957819,0.890155,0.8941713
0.3204388,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508302,0.4155346,0.558495,0.641805,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7883307,0.8032894,0.8155656,0.825694,0.8354369,0.8443632,0.8510403,0.8616964,0.8706047,0.873907,0.8802274,0.8874974,0.8901747,0.8939095,0.9019286,0.9053393,0.8958911,0.8953001,0.889585,0.8886807,0.8738049
0.3165071,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508291,0.4152631,0.5514701,0.6327237,0.6722095,0.6974123,0.7209846,0.7427502,0.7642616,0.7804831,0.7939494,0.8096629,0.8182078,0.8286824,0.8382254,0.8456254,0.85493,0.8610431,0.8691476,0.8740116,0.8796559,0.8853003,0.8834434,0.8925095,0.8967587,0.8958911,0.891583,0.889585,0.8886807,0.8727789
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3256871,0.2647902,0.1328101,0.06763612,0.04852616,0.04812355,0.04824636,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5859221,0.6754508,0.7174327,0.7425795,0.7638457,0.7839098,0.8035302,0.8161561,0.8293147,0.8418751,0.8493713,0.8577081,0.866417,0.8732144,0.8821438,0.8883717,0.8949755,0.8971773,0.9023625,0.9070404,0.9088047,0.9165742,0.9111844,0.9127939,0.9063982,0.9046951,0.8918044,0.896875
0.3247305,0.253872,0.13099,0.06399885,0.0467878,0.04681526,0.04685157,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5681604,0.6434208,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7903825,0.8050802,0.8187648,0.8290681,0.8393154,0.8499795,0.8561264,0.8663094,0.8745721,0.8796353,0.8867982,0.8925066,0.897622,0.89976,0.9086906,0.9073255,0.8958911,0.8964331,0.8957819,0.890155,0.8941713
0.3204388,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508302,0.4155346,0.558495,0.641805,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7883307,0.8032894,0.8155656,0.825694,0.8354369,0.8443632,0.8510403,0.8616964,0.8706047,0.873907,0.8802274,0.8874974,0.8901747,0.8939095,0.9019286,0.9053393,0.8958911,0.8953001,0.889585,0.8886807,0.8738049
0.3165071,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508291,0.4152631,0.5514701,0.6327237,0.6722095,0.6974123,0.7209846,0.7427502,0.7642616,0.7804831,0.7939494,0.8096629,0.8182078,0.8286824,0.8382254,0.8456254,0.85493,0.8610431,0.8691476,0.8740116,0.8796559,0.8853003,0.8834434,0.8925095,0.8967587,0.8958911,0.891583,0.889585,0.8886807,0.8727789
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3204388,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508302,0.4155346,0.558495,0.641805,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7883307,0.8032894,0.8155656,0.825694,0.8354369,0.8443632,0.8510403,0.8616964,0.8706047,0.873907,0.8802274,0.8874974,0.8901747,0.8939095,0.9019286,0.9053393,0.8958911,0.8953001,0.889585,0.8886807,0.8738049
0.3165071,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508291,0.4152631,0.5514701,0.6327237,0.6722095,0.6974123,0.7209846,0.7427502,0.7642616,0.7804831,0.7939494,0.8096629,0.8182078,0.8286824,0.8382254,0.8456254,0.85493,0.8610431,0.8691476,0.8740116,0.8796559,0.8853003,0.8834434,0.8925095,0.8967587,0.8958911,0.891583,0.889585,0.8886807,0.8727789
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.278716,0.2313662,0.1188419,0.05864648,0.04253357,0.04338801,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6220309,0.6574282,0.6798975,0.7016702,0.7252746,0.7450381,0.7613832,0.7760764,0.7904314,0.8001448,0.810527,0.8210442,0.8289757,0.8393198,0.8465269,0.8530083,0.8594397,0.8657305,0.8692199,0.8728738,0.8795861,0.8790674,0.8815928,0.8754283,0.8731391,0.8577972,0.8554182
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.278716,0.2313662,0.1188419,0.05864648,0.04253357,0.04338801,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6220309,0.6574282,0.6798975,0.7016702,0.7252746,0.7450381,0.7613832,0.7760764,0.7904314,0.8001448,0.810527,0.8210442,0.8289757,0.8393198,0.8465269,0.8530083,0.8594397,0.8657305,0.8692199,0.8728738,0.8795861,0.8790674,0.8815928,0.8754283,0.8731391,0.8577972,0.8554182
0.278716,0.2313662,0.1188419,0.05864648,0.04253357,0.04338801,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6220309,0.6574282,0.6798975,0.7016702,0.7252746,0.7450381,0.7613832,0.7760764,0.7904314,0.8001448,0.810527,0.8210442,0.8289757,0.8393198,0.8465269,0.8530083,0.8594397,0.8657305,0.8692199,0.8728738,0.8795861,0.8790674,0.8815928,0.8754283,0.8731391,0.8577972,0.8554182
0.278716,0.2313662,0.1188419,0.05864648,0.04253357,0.04338801,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6220309,0.6574282,0.6798975,0.7016702,0.7252746,0.7450381,0.7613832,0.7760764,0.7904314,0.8001448,0.810527,0.8210442,0.8289757,0.8393198,0.8465269,0.8530083,0.8594397,0.8657305,0.8692199,0.8728738,0.8795861,0.8790674,0.8815928,0.8754283,0.8731391,0.8577972,0.8554182
0.2192738,0.1848454,0.1075466,0.06021167,0.04758273,0.04750181,0.04877105,0.04693117,0.04963766,0.05469861,0.06247567,0.07139505,0.08013124,0.0948,0.1276181,0.2139145,0.3551012,0.5021428,0.6202643,0.6934905,0.7324545,0.7546214,0.768849,0.7792928,0.7885044,0.7941119,0.8038233,0.8124374,0.821944,0.8262897,0.8327962,0.8378796,0.8374744,0.8385522,0.8449693,0.8445962,0.8364748,0.8312868,0.8359273,0.8310825,0.8011038
0.2192738,0.1820946,0.1029074,0.06021167,0.04758273,0.04750181,0.04877105,0.04693117,0.04963766,0.05469861,0.06185893,0.07139505,0.08013124,0.0948,0.1276181,0.2139145,0.3540488,0.4985292,0.6150047,0.6877606,0.7269015,0.7480579,0.7597809,0.7705137,0.7817968,0.7877001,0.794412,0.8021497,0.8126817,0.81752,0.8252669,0.8299525,0.8302187,0.8324458,0.8332468,0.8372589,0.8339359,0.8312868,0.8262913,0.8197176,0.7834489
0.2096118,0.1755273,0.1029074,0.06021167,0.04758273,0.04750181,0.04877105,0.04693117,0.04963766,0.05418374,0.06147532,0.07139505,0.07942641,0.09385579,0.1276181,0.2113637,0.3457959,0.4870452,0.6020354,0.6744734,0.7169395,0.7345585,0.7486569,0.7593147,0.7684346,0.7736955,0.7832956,0.7908144,0.7997324,0.8051911,0.8105746,0.8177383,0.8186066,0.8211251,0.8222338,0.8238698,0.8201771,0.8220396,0.8201331,0.8179681,0.7747698
0.2096118,0.1755273,0.10202,0.05854969,0.04758273,0.04750181,0.04877105,0.04685358,0.04963766,0.05418374,0.06111057,0.07139505,0.07942641,0.09309131,0.1260724,0.2084677,0.3350687,0.4635226,0.573343,0.648063,0.6904155,0.7128976,0.7276379,0.7391444,0.7493764,0.7571641,0.7659569,0.7724339,0.7836417,0.7898649,0.795802,0.8018217,0.8050496,0.8059028,0.8054526,0.8089705,0.8046868,0.8099532,0.816627,0.8024167,0.7720523
0.2043484,0.1653702,0.09787724,0.05854969,0.04758273,0.04739714,0.04621936,0.04397726,0.04599801,0.0506005,0.05853848,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6198808,0.6622671,0.6844469,0.7009029,0.7121771,0.7239288,0.7297392,0.7419894,0.7507843,0.7583686,0.7646272,0.7724702,0.7791399,0.7866538,0.7868868,0.7870012,0.794807,0.7927728,0.7955254,0.7879575,0.7836528,0.7583629
0.2026292,0.1653702,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6174192,0.6572369,0.6803975,0.6949286,0.7050228,0.7161594,0.7223934,0.732038,0.7403374,0.7502718,0.7563435,0.7621722,0.770794,0.7738847,0.7731694,0.7789227,0.7827097,0.7788384,0.7785201,0.7785415,0.7671517,0.741219
0.2017675,0.1632528,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6521291,0.6744849,0.6886081,0.7002399,0.7091235,0.7154166,0.7264529,0.7340719,0.7414246,0.7493578,0.7554816,0.7623242,0.7668918,0.7664211,0.7647237,0.7723443,0.7668204,0.7649751,0.7656094,0.7600873,0.741219
0.2017675,0.1631197,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6508981,0.6711254,0.6835052,0.6931059,0.701888,0.7061822,0.7169389,0.7214262,0.7277361,0.732929,0.7406287,0.7468844,0.7488837,0.7523865,0.7514381,0.7562019,0.750147,0.7525352,0.7505775,0.7428053,0.7195476
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.2096118,0.1755273,0.1029074,0.06021167,0.04758273,0.04750181,0.04877105,0.04693117,0.04963766,0.05418374,0.06147532,0.07139505,0.07942641,0.09385579,0.1276181,0.2113637,0.3457959,0.4870452,0.6020354,0.6744734,0.7169395,0.7345585,0.7486569,0.7593147,0.7684346,0.7736955,0.7832956,0.7908144,0.7997324,0.8051911,0.8105746,0.8177383,0.8186066,0.8211251,0.8222338,0.8238698,0.8201771,0.8220396,0.8201331,0.8179681,0.7747698
0.2096118,0.1755273,0.10202,0.05854969,0.04758273,0.04750181,0.04877105,0.04685358,0.04963766,0.05418374,0.06111057,0.07139505,0.07942641,0.09309131,0.1260724,0.2084677,0.3350687,0.4635226,0.573343,0.648063,0.6904155,0.7128976,0.7276379,0.7391444,0.7493764,0.7571641,0.7659569,0.7724339,0.7836417,0.7898649,0.795802,0.8018217,0.8050496,0.8059028,0.8054526,0.8089705,0.8046868,0.8099532,0.816627,0.8024167,0.7720523
0.2043484,0.1653702,0.09787724,0.05854969,0.04758273,0.04739714,0.04621936,0.04397726,0.04599801,0.0506005,0.05853848,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6198808,0.6622671,0.6844469,0.7009029,0.7121771,0.7239288,0.7297392,0.7419894,0.7507843,0.7583686,0.7646272,0.7724702,0.7791399,0.7866538,0.7868868,0.7870012,0.794807,0.7927728,0.7955254,0.7879575,0.7836528,0.7583629
0.2026292,0.1653702,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6174192,0.6572369,0.6803975,0.6949286,0.7050228,0.7161594,0.7223934,0.732038,0.7403374,0.7502718,0.7563435,0.7621722,0.770794,0.7738847,0.7731694,0.7789227,0.7827097,0.7788384,0.7785201,0.7785415,0.7671517,0.741219
0.2017675,0.1632528,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6521291,0.6744849,0.6886081,0.7002399,0.7091235,0.7154166,0.7264529,0.7340719,0.7414246,0.7493578,0.7554816,0.7623242,0.7668918,0.7664211,0.7647237,0.7723443,0.7668204,0.7649751,0.7656094,0.7600873,0.741219
0.2017675,0.1631197,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6508981,0.6711254,0.6835052,0.6931059,0.701888,0.7061822,0.7169389,0.7214262,0.7277361,0.732929,0.7406287,0.7468844,0.7488837,0.7523865,0.7514381,0.7562019,0.750147,0.7525352,0.7505775,0.7428053,0.7195476
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.2026292,0.1653702,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6174192,0.6572369,0.6803975,0.6949286,0.7050228,0.7161594,0.7223934,0.732038,0.7403374,0.7502718,0.7563435,0.7621722,0.770794,0.7738847,0.7731694,0.7789227,0.7827097,0.7788384,0.7785201,0.7785415,0.7671517,0.741219
0.2017675,0.1632528,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6521291,0.6744849,0.6886081,0.7002399,0.7091235,0.7154166,0.7264529,0.7340719,0.7414246,0.7493578,0.7554816,0.7623242,0.7668918,0.7664211,0.7647237,0.7723443,0.7668204,0.7649751,0.7656094,0.7600873,0.741219
0.2017675,0.1631197,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6508981,0.6711254,0.6835052,0.6931059,0.701888,0.7061822,0.7169389,0.7214262,0.7277361,0.732929,0.7406287,0.7468844,0.7488837,0.7523865,0.7514381,0.7562019,0.750147,0.7525352,0.7505775,0.7428053,0.7195476
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.1782449,0.150849,0.09006479,0.04615379,0.03536967,0.03674122,0.03967515,0.03714143,0.03856424,0.04313875,0.04988868,0.05918955,0.06752992,0.08197117,0.1166179,0.2005345,0.3227374,0.430694,0.5128933,0.5672442,0.5979563,0.614154,0.6247274,0.6337617,0.641303,0.6447139,0.6515773,0.6544738,0.6622304,0.6661469,0.6721875,0.6757829,0.6821434,0.6798318,0.6814787,0.6847776,0.6824834,0.6803664,0.6750365,0.6704187,0.659102
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.1782449,0.150849,0.09006479,0.04615379,0.03536967,0.03674122,0.03967515,0.03714143,0.03856424,0.04313875,0.04988868,0.05918955,0.06752992,0.08197117,0.1166179,0.2005345,0.3227374,0.430694,0.5128933,0.5672442,0.5979563,0.614154,0.6247274,0.6337617,0.641303,0.6447139,0.6515773,0.6544738,0.6622304,0.6661469,0.6721875,0.6757829,0.6821434,0.6798318,0.6814787,0.6847776,0.6824834,0.6803664,0.6750365,0.6704187,0.659102
0.1782449,0.150849,0.09006479,0.04615379,0.03536967,0.03674122,0.03967515,0.03714143,0.03856424,0.04313875,0.04988868,0.05918955,0.06752992,0.08197117,0.1166179,0.2005345,0.3227374,0.430694,0.5128933,0.5672442,0.5979563,0.614154,0.6247274,0.6337617,0.641303,0.6447139,0.6515773,0.6544738,0.6622304,0.6661469,0.6721875,0.6757829,0.6821434,0.6798318,0.6814787,0.6847776,0.6824834,0.6803664,0.6750365,0.6704187,0.659102
0.1782449,0.150849,0.09006479,0.04615379,0.03536967,0.03674122,0.03967515,0.03714143,0.03856424,0.04313875,0.04988868,0.05918955,0.06752992,0.08197117,0.1166179,0.2005345,0.3227374,0.430694,0.5128933,0.5672442,0.5979563,0.614154,0.6247274,0.6337617,0.641303,0.6447139,0.6515773,0.6544738,0.6622304,0.6661469,0.6721875,0.6757829,0.6821434,0.6798318,0.6814787,0.6847776,0.6824834,0.6803664,0.6750365,0.6704187,0.659102
0.1430826,0.1187568,0.07575959,0.05258465,0.04517199,0.04662829,0.04968443,0.04979985,0.0516991,0.05383246,0.05836087,0.06288457,0.06978731,0.08035405,0.09598614,0.1243521,0.1654395,0.2217564,0.2910436,0.3660646,0.432881,0.4845619,0.5207172,0.5396487,0.5531514,0.5632654,0.5744199,0.5870321,0.5998618,0.6150496,0.6330445,0.6462697,0.664053,0.6781557,0.6958497,0.7103963,0.7111053,0.7198401,0.7141578,0.6975227,0.6743731
0.1280389,0.1064207,0.0678957,0.05004394,0.04499435,0.04642561,0.04917861,0.04979985,0.05100811,0.05321319,0.05584087,0.05883697,0.06438451,0.07218357,0.08441755,0.1072783,0.1412679,0.189861,0.2524646,0.3239394,0.389968,0.4420371,0.4771283,0.5004126,0.5132843,0.5254855,0.5356553,0.5485448,0.5611567,0.5785945,0.5938441,0.6074393,0.6273419,0.6496833,0.6696258,0.6798569,0.6834557,0.6901893,0.6726796,0.6570727,0.651488
0.103644,0.08978177,0.0642008,0.04971046,0.04398308,0.04535895,0.04762417,0.04802525,0.04860538,0.05017666,0.05242467,0.05505395,0.05837958,0.06340877,0.07159121,0.08506746,0.1066778,0.1412821,0.1882867,0.245779,0.3045931,0.3528728,0.3874935,0.4095839,0.4235984,0.434921,0.4442252,0.4570994,0.4699833,0.4858623,0.5041273,0.5200379,0.5423174,0.5636481,0.5878009,0.6005002,0.6124267,0.6147877,0.5993796,0.5937122,0.5777023
0.103644,0.08688727,0.06045393,0.04807177,0.04398308,0.04535895,0.04728783,0.04802525,0.04859131,0.05017666,0.05242467,0.054802,0.05837958,0.06340877,0.07052606,0.082946,0.1012116,0.1280227,0.1665381,0.2137707,0.2623907,0.3056091,0.3354661,0.3553914,0.3681243,0.3789166,0.3878424,0.3980462,0.4086883,0.4249694,0.442277,0.4590794,0.4810783,0.5051648,0.5271664,0.5437426,0.5611194,0.5624796,0.5562015,0.527604,0.4968563
0.09123497,0.08382899,0.05424032,0.0439273,0.04171751,0.04263821,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06017205,0.06693642,0.0791439,0.09640718,0.118865,0.1518713,0.1922601,0.2356822,0.2734491,0.3010676,0.3185166,0.3293644,0.3375053,0.3452638,0.3547836,0.3657967,0.3800128,0.397589,0.4150547,0.4339866,0.4583073,0.4825358,0.4995272,0.5111985,0.5091003,0.5023319,0.4932884,0.4806882
0.07360313,0.06972225,0.05424032,0.04195397,0.03967949,0.04151806,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2451842,0.2709195,0.2868745,0.2962575,0.3046905,0.311336,0.31931,0.3303685,0.343116,0.3587149,0.3742462,0.3952179,0.4168245,0.4424726,0.4617429,0.4761166,0.4702747,0.4703312,0.4439467,0.4364604
0.07360313,0.06266102,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2388717,0.260092,0.2726664,0.2803742,0.2862665,0.2897874,0.2955113,0.3029416,0.3145229,0.3266711,0.3396143,0.3585334,0.3779515,0.3962489,0.4150257,0.4317611,0.4314031,0.4346038,0.4086425,0.3894095
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.1187986,0.09531173,0.0678957,0.04991981,0.04398308,0.04535895,0.04788919,0.04901615,0.05026438,0.05220531,0.05490608,0.05752467,0.06202832,0.06773348,0.07772156,0.09638441,0.12439,0.165619,0.2213421,0.286461,0.3484519,0.4003468,0.4361061,0.4577075,0.4709428,0.4826406,0.4932584,0.5052879,0.5198355,0.5363634,0.5523737,0.5691349,0.5879929,0.6093961,0.6303486,0.6391755,0.6475665,0.6448969,0.6467033,0.6260586,0.604456
0.103644,0.08688727,0.06045393,0.04807177,0.04398308,0.04535895,0.04728783,0.04802525,0.04859131,0.05017666,0.05242467,0.054802,0.05837958,0.06340877,0.07052606,0.082946,0.1012116,0.1280227,0.1665381,0.2137707,0.2623907,0.3056091,0.3354661,0.3553914,0.3681243,0.3789166,0.3878424,0.3980462,0.4086883,0.4249694,0.442277,0.4590794,0.4810783,0.5051648,0.5271664,0.5437426,0.5611194,0.5624796,0.5562015,0.527604,0.4968563
0.07360313,0.06972225,0.05424032,0.04195397,0.03967949,0.04151806,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2451842,0.2709195,0.2868745,0.2962575,0.3046905,0.311336,0.31931,0.3303685,0.343116,0.3587149,0.3742462,0.3952179,0.4168245,0.4424726,0.4617429,0.4761166,0.4702747,0.4703312,0.4439467,0.4364604
0.07360313,0.06266102,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2388717,0.260092,0.2726664,0.2803742,0.2862665,0.2897874,0.2955113,0.3029416,0.3145229,0.3266711,0.3396143,0.3585334,0.3779515,0.3962489,0.4150257,0.4317611,0.4314031,0.4346038,0.4086425,0.3894095
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.103644,0.08688727,0.06045393,0.04807177,0.04398308,0.04535895,0.04728783,0.04802525,0.04859131,0.05017666,0.05242467,0.054802,0.05837958,0.06340877,0.07052606,0.082946,0.1012116,0.1280227,0.1665381,0.2137707,0.2623907,0.3056091,0.3354661,0.3553914,0.3681243,0.3789166,0.3878424,0.3980462,0.4086883,0.4249694,0.442277,0.4590794,0.4810783,0.5051648,0.5271664,0.5437426,0.5611194,0.5624796,0.5562015,0.527604,0.4968563
0.09123497,0.08382899,0.05424032,0.0439273,0.04171751,0.04263821,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06017205,0.06693642,0.0791439,0.09640718,0.118865,0.1518713,0.1922601,0.2356822,0.2734491,0.3010676,0.3185166,0.3293644,0.3375053,0.3452638,0.3547836,0.3657967,0.3800128,0.397589,0.4150547,0.4339866,0.4583073,0.4825358,0.4995272,0.5111985,0.5091003,0.5023319,0.4932884,0.4806882
0.07360313,0.06972225,0.05424032,0.04195397,0.03967949,0.04151806,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2451842,0.2709195,0.2868745,0.2962575,0.3046905,0.311336,0.31931,0.3303685,0.343116,0.3587149,0.3742462,0.3952179,0.4168245,0.4424726,0.4617429,0.4761166,0.4702747,0.4703312,0.4439467,0.4364604
0.07360313,0.06266102,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2388717,0.260092,0.2726664,0.2803742,0.2862665,0.2897874,0.2955113,0.3029416,0.3145229,0.3266711,0.3396143,0.3585334,0.3779515,0.3962489,0.4150257,0.4317611,0.4314031,0.4346038,0.4086425,0.3894095
0.07360313,0.06266102,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2388717,0.260092,0.2726664,0.2803742,0.2862665,0.2897874,0.2955113,0.3029416,0.3145229,0.3266711,0.3396143,0.3585334,0.3779515,0.3962489,0.4150257,0.4317611,0.4314031,0.4346038,0.4086425,0.3894095
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04207764,0.04170315,0.0421561,0.04239535,0.04514472,0.04550234,0.04899653,0.05494541,0.06088728,0.07216016,0.08738005,0.1064452,0.1307868,0.1593559,0.1871139,0.2089619,0.2225753,0.2295783,0.234785,0.2375982,0.2386452,0.2420313,0.2460119,0.2512662,0.2582471,0.265431,0.2761698,0.2895811,0.3042389,0.3144759,0.3162886,0.3216982,0.3115309,0.2971672,0.301649
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04207764,0.04170315,0.0421561,0.04239535,0.04514472,0.04550234,0.04899653,0.05494541,0.06088728,0.07216016,0.08738005,0.1064452,0.1307868,0.1593559,0.1871139,0.2089619,0.2225753,0.2295783,0.234785,0.2375982,0.2386452,0.2420313,0.2460119,0.2512662,0.2582471,0.265431,0.2761698,0.2895811,0.3042389,0.3144759,0.3162886,0.3216982,0.3115309,0.2971672,0.301649
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04207764,0.04170315,0.0421561,0.04239535,0.04514472,0.04550234,0.04899653,0.05494541,0.06088728,0.07216016,0.08738005,0.1064452,0.1307868,0.1593559,0.1871139,0.2089619,0.2225753,0.2295783,0.234785,0.2375982,0.2386452,0.2420313,0.2460119,0.2512662,0.2582471,0.265431,0.2761698,0.2895811,0.3042389,0.3144759,0.3162886,0.3216982,0.3115309,0.2971672,0.301649
0.05857472,0.04006259,0.0387039,0.03953603,0.03861493,0.03871464,0.03786259,0.03742343,0.03843229,0.03855695,0.03857465,0.04078852,0.04430882,0.05115968,0.0685485,0.09910147,0.1298022,0.1474333,0.1531411,0.1443025,0.1206874,0.08924204,0.06052175,0.04331564,0.03679215,0.03465738,0.03319364,0.0325206,0.03282508,0.03256386,0.03272977,0.03361545,0.03581104,0.03637212,0.0384927,0.03792495,0.03752029,0.04052177,0.05024087,0.04295842,0.05821635
0.04403165,0.04006259,0.0387039,0.03945871,0.03861493,0.03858019,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05895952,0.08008272,0.1032624,0.1185186,0.1225436,0.1142195,0.09497807,0.06945329,0.04787358,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.03231979,0.04018053,0.03960764,0.03414584
0.04403165,0.03985965,0.0387039,0.03945871,0.03861493,0.03858019,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05575139,0.0709379,0.08832561,0.09997478,0.1032514,0.09653505,0.0806177,0.06088587,0.04519048,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.02705483,0.03199607,0.03960764,0.03313533
0.03657526,0.03833478,0.03673162,0.03530043,0.03555194,0.03693085,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05575139,0.06573678,0.07439949,0.08060824,0.0814771,0.07586666,0.06463645,0.05365565,0.04495273,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.02705483,0.0292248,0.02872869,0.03313533
0.03522424,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05091116,0.05785872,0.06540854,0.07078432,0.07036105,0.06529416,0.05545693,0.04608702,0.03935792,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03228582,0.03223388,0.03477632,0.03036696,0.03067352,0.02705483,0.0292248,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05029924,0.05608972,0.06092645,0.0626523,0.06157765,0.05743852,0.05053779,0.04425916,0.03888548,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03220886,0.03292985,0.03021698,0.02732487,0.02626572,0.02714271,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04065703,0.04433611,0.0490377,0.05390919,0.05825236,0.0598672,0.05856158,0.05485997,0.04853415,0.04221957,0.0374391,0.03479194,0.0336827,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03144377,0.03292985,0.03021698,0.02732487,0.02501635,0.01854026,0.0160635,0.01652773
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.03684201,0.0375239,0.03682642,0.03783107,0.03936831,0.04346152,0.0481722,0.05303629,0.05618916,0.05671857,0.05489563,0.05107678,0.04614886,0.04134965,0.03724174,0.0345673,0.03289176,0.03268021,0.03188502,0.03135984,0.03118163,0.03145184,0.03189683,0.03105709,0.03192791,0.03064012,0.03231289,0.03021698,0.02732487,0.02427142,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.04403165,0.03985965,0.0387039,0.03945871,0.03861493,0.03858019,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05575139,0.0709379,0.08832561,0.09997478,0.1032514,0.09653505,0.0806177,0.06088587,0.04519048,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.02705483,0.03199607,0.03960764,0.03313533
0.03657526,0.03833478,0.03673162,0.03530043,0.03555194,0.03693085,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05575139,0.06573678,0.07439949,0.08060824,0.0814771,0.07586666,0.06463645,0.05365565,0.04495273,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.02705483,0.0292248,0.02872869,0.03313533
0.03522424,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05091116,0.05785872,0.06540854,0.07078432,0.07036105,0.06529416,0.05545693,0.04608702,0.03935792,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03228582,0.03223388,0.03477632,0.03036696,0.03067352,0.02705483,0.0292248,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05029924,0.05608972,0.06092645,0.0626523,0.06157765,0.05743852,0.05053779,0.04425916,0.03888548,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03220886,0.03292985,0.03021698,0.02732487,0.02626572,0.02714271,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04065703,0.04433611,0.0490377,0.05390919,0.05825236,0.0598672,0.05856158,0.05485997,0.04853415,0.04221957,0.0374391,0.03479194,0.0336827,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03144377,0.03292985,0.03021698,0.02732487,0.02501635,0.01854026,0.0160635,0.01652773
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.03684201,0.0375239,0.03682642,0.03783107,0.03936831,0.04346152,0.0481722,0.05303629,0.05618916,0.05671857,0.05489563,0.05107678,0.04614886,0.04134965,0.03724174,0.0345673,0.03289176,0.03268021,0.03188502,0.03135984,0.03118163,0.03145184,0.03189683,0.03105709,0.03192791,0.03064012,0.03231289,0.03021698,0.02732487,0.02427142,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05029924,0.05608972,0.06092645,0.0626523,0.06157765,0.05743852,0.05053779,0.04425916,0.03888548,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03220886,0.03292985,0.03021698,0.02732487,0.02626572,0.02714271,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04065703,0.04433611,0.0490377,0.05390919,0.05825236,0.0598672,0.05856158,0.05485997,0.04853415,0.04221957,0.0374391,0.03479194,0.0336827,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03144377,0.03292985,0.03021698,0.02732487,0.02501635,0.01854026,0.0160635,0.01652773
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.03684201,0.0375239,0.03682642,0.03783107,0.03936831,0.04346152,0.0481722,0.05303629,0.05618916,0.05671857,0.05489563,0.05107678,0.04614886,0.04134965,0.03724174,0.0345673,0.03289176,0.03268021,0.03188502,0.03135984,0.03118163,0.03145184,0.03189683,0.03105709,0.03192791,0.03064012,0.03231289,0.03021698,0.02732487,0.02427142,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04065703,0.04433611,0.0490377,0.05390919,0.05825236,0.0598672,0.05856158,0.05485997,0.04853415,0.04221957,0.0374391,0.03479194,0.0336827,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03144377,0.03292985,0.03021698,0.02732487,0.02501635,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03228405,0.02439403,0.02361917,0.02396848,0.02395313,0.02477667,0.02739626,0.03162765,0.03775465,0.04426369,0.04864674,0.04953373,0.04815193,0.04480167,0.03895762,0.03312879,0.02729393,0.02363357,0.02177989,0.02090529,0.02029234,0.0200334,0.02033277,0.02048062,0.02045491,0.01993355,0.02061323,0.01994746,0.02174461,0.021044,0.02038076,0.01525998,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03228405,0.02439403,0.02361917,0.02396848,0.02395313,0.02477667,0.02739626,0.03162765,0.03775465,0.04426369,0.04864674,0.04953373,0.04815193,0.04480167,0.03895762,0.03312879,0.02729393,0.02363357,0.02177989,0.02090529,0.02029234,0.0200334,0.02033277,0.02048062,0.02045491,0.01993355,0.02061323,0.01994746,0.02174461,0.021044,0.02038076,0.01525998,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03228405,0.02439403,0.02361917,0.02396848,0.02395313,0.02477667,0.02739626,0.03162765,0.03775465,0.04426369,0.04864674,0.04953373,0.04815193,0.04480167,0.03895762,0.03312879,0.02729393,0.02363357,0.02177989,0.02090529,0.02029234,0.0200334,0.02033277,0.02048062,0.02045491,0.01993355,0.02061323,0.01994746,0.02174461,0.021044,0.02038076,0.01525998,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03228405,0.02439403,0.02361917,0.02396848,0.02395313,0.02477667,0.02739626,0.03162765,0.03775465,0.04426369,0.04864674,0.04953373,0.04815193,0.04480167,0.03895762,0.03312879,0.02729393,0.02363357,0.02177989,0.02090529,0.02029234,0.0200334,0.02033277,0.02048062,0.02045491,0.01993355,0.02061323,0.01994746,0.02174461,0.021044,0.02038076,0.01525998,0.01448239,0.01173674,0.005299693
0.229255,0.2263301,0.1990513,0.2151163,0.2533406,0.2997777,0.372809,0.4548275,0.4976249,0.508569,0.4894498,0.4457046,0.3832967,0.3097318,0.2312556,0.1589456,0.1037925,0.06921929,0.05129674,0.04447258,0.04118182,0.04066041,0.04003937,0.03926177,0.04028371,0.04145563,0.04319807,0.0458289,0.04776709,0.04858514,0.04655121,0.04592678,0.04782475,0.05167135,0.05715297,0.06832215,0.0837184,0.1025131,0.1354412,0.1673574,0.2016116
0.2032126,0.1901982,0.1673973,0.1806447,0.2115192,0.2535414,0.3190945,0.3987047,0.4398433,0.453111,0.4356452,0.390515,0.3296321,0.2573917,0.1875162,0.126004,0.08283885,0.05791342,0.04597395,0.04142113,0.03957837,0.03866371,0.03848164,0.03813087,0.03903778,0.03976707,0.040633,0.04176672,0.04242127,0.04248084,0.04213981,0.04132835,0.04233373,0.04408066,0.04814242,0.05541145,0.06739897,0.07964719,0.1059529,0.1444197,0.1715163
0.181336,0.1709253,0.1462601,0.1567162,0.1850209,0.2224052,0.2809283,0.3554853,0.396546,0.407025,0.3881186,0.3448006,0.2853267,0.2190854,0.1541822,0.1022615,0.06610443,0.04748283,0.03958937,0.03560837,0.03373904,0.03396624,0.03337635,0.03300049,0.03336036,0.03459035,0.03550845,0.03608174,0.03645337,0.0368625,0.03558113,0.03464846,0.03536445,0.03717085,0.04038775,0.04628541,0.05311447,0.06583201,0.08335377,0.104532,0.137265
0.1582545,0.1545548,0.1266079,0.1366829,0.1597438,0.1923977,0.2450004,0.3146067,0.353611,0.3638885,0.3462704,0.3054705,0.249304,0.1879425,0.1310553,0.08730708,0.05886147,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.05548211,0.07212326,0.08827056,0.1142161
0.1255149,0.1123889,0.1125138,0.1188718,0.1351969,0.1601587,0.2032311,0.262961,0.2960578,0.3051834,0.2882686,0.2488342,0.2007978,0.1504029,0.1074363,0.07629816,0.05749425,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.04850635,0.0642662,0.07863406,0.0989053
0.1156414,0.1060021,0.1048828,0.1128985,0.127276,0.1462364,0.1796364,0.2293531,0.258043,0.264844,0.2485479,0.2137922,0.1711325,0.1292166,0.09398569,0.06944921,0.0549542,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04009067,0.04220898,0.04634345,0.04627078,0.04720261,0.04957276,0.07761335
0.09218107,0.09061095,0.09095309,0.09944535,0.1127574,0.1305797,0.1649407,0.2154338,0.2444705,0.2516278,0.2354201,0.2007891,0.159035,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1598791,0.2108677,0.2388925,0.245027,0.230154,0.1962056,0.1570361,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.181336,0.1709253,0.1462601,0.1567162,0.1850209,0.2224052,0.2809283,0.3554853,0.396546,0.407025,0.3881186,0.3448006,0.2853267,0.2190854,0.1541822,0.1022615,0.06610443,0.04748283,0.03958937,0.03560837,0.03373904,0.03396624,0.03337635,0.03300049,0.03336036,0.03459035,0.03550845,0.03608174,0.03645337,0.0368625,0.03558113,0.03464846,0.03536445,0.03717085,0.04038775,0.04628541,0.05311447,0.06583201,0.08335377,0.104532,0.137265
0.1582545,0.1545548,0.1266079,0.1366829,0.1597438,0.1923977,0.2450004,0.3146067,0.353611,0.3638885,0.3462704,0.3054705,0.249304,0.1879425,0.1310553,0.08730708,0.05886147,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.05548211,0.07212326,0.08827056,0.1142161
0.1156414,0.1060021,0.1048828,0.1128985,0.127276,0.1462364,0.1796364,0.2293531,0.258043,0.264844,0.2485479,0.2137922,0.1711325,0.1292166,0.09398569,0.06944921,0.0549542,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04009067,0.04220898,0.04634345,0.04627078,0.04720261,0.04957276,0.07761335
0.09218107,0.09061095,0.09095309,0.09944535,0.1127574,0.1305797,0.1649407,0.2154338,0.2444705,0.2516278,0.2354201,0.2007891,0.159035,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1598791,0.2108677,0.2388925,0.245027,0.230154,0.1962056,0.1570361,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.1255149,0.1123889,0.1125138,0.1188718,0.1351969,0.1601587,0.2032311,0.262961,0.2960578,0.3051834,0.2882686,0.2488342,0.2007978,0.1504029,0.1074363,0.07629816,0.05749425,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.04850635,0.0642662,0.07863406,0.0989053
0.1156414,0.1060021,0.1048828,0.1128985,0.127276,0.1462364,0.1796364,0.2293531,0.258043,0.264844,0.2485479,0.2137922,0.1711325,0.1292166,0.09398569,0.06944921,0.0549542,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04009067,0.04220898,0.04634345,0.04627078,0.04720261,0.04957276,0.07761335
0.09218107,0.09061095,0.09095309,0.09944535,0.1127574,0.1305797,0.1649407,0.2154338,0.2444705,0.2516278,0.2354201,0.2007891,0.159035,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09944535,0.1127574,0.1305797,0.1649407,0.2154338,0.2444705,0.2516278,0.2354201,0.2007891,0.159035,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1578225,0.186,0.203035,0.2049229,0.192577,0.1653441,0.1371232,0.1067651,0.08221947,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03356433,0.03319215,0.03269888,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03503347,0.03483535,0.03374949,0.03385296,0.03314632,0.03329487,0.03604944,0.03787715,0.03866595,0.03987659,0.04465208,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1578225,0.186,0.203035,0.2049229,0.192577,0.1653441,0.1371232,0.1067651,0.08221947,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03356433,0.03319215,0.03269888,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03503347,0.03483535,0.03374949,0.03385296,0.03314632,0.03329487,0.03604944,0.03787715,0.03866595,0.03987659,0.04465208,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1578225,0.186,0.203035,0.2049229,0.192577,0.1653441,0.1371232,0.1067651,0.08221947,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03356433,0.03319215,0.03269888,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03503347,0.03483535,0.03374949,0.03385296,0.03314632,0.03329487,0.03604944,0.03787715,0.03866595,0.03987659,0.04465208,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1578225,0.186,0.203035,0.2049229,0.192577,0.1653441,0.1371232,0.1067651,0.08221947,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03356433,0.03319215,0.03269888,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03503347,0.03483535,0.03374949,0.03385296,0.03314632,0.03329487,0.03604944,0.03787715,0.03866595,0.03987659,0.04465208,0.04696251,0.05801016
0.2810738,0.3081129,0.3558116,0.3874382,0.4227129,0.455108,0.4836637,0.4985625,0.4850388,0.431152,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2990859,0.3072532,0.2969075,0.2859075
0.2810738,0.3081129,0.355792,0.3874382,0.4227129,0.4538725,0.4818424,0.4985625,0.4850388,0.431152,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2990859,0.3072532,0.2969075,0.2777983
0.2810738,0.3081129,0.355792,0.3874382,0.4227129,0.4538725,0.4773343,0.4888057,0.4764649,0.4293456,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2919354,0.2985756,0.2868857,0.2777983
0.2649656,0.2878626,0.3346181,0.3690328,0.3991917,0.4274658,0.459,0.4779291,0.4644765,0.4200034,0.3477363,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05361073,0.05046617,0.04904544,0.04872163,0.04896329,0.04971281,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2621893,0.2838466,0.2863129,0.2804476,0.2639519
0.249936,0.2873855,0.3319248,0.3685561,0.3991917,0.4274658,0.4504519,0.464,0.4495569,0.4052133,0.3344162,0.26236,0.2013344,0.1537295,0.1182112,0.09350131,0.07618196,0.06507402,0.05627452,0.05110269,0.0486234,0.04690589,0.04643233,0.04653673,0.04771746,0.05011172,0.05300015,0.05812944,0.06520638,0.07440205,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2279973,0.2534725,0.2746075,0.282062,0.2705893,0.2598407
0.2414116,0.2770168,0.3223729,0.3601564,0.3906034,0.4169941,0.4397777,0.4506027,0.4359925,0.3900522,0.3201526,0.2507796,0.1917695,0.145074,0.1123423,0.08870354,0.07241932,0.06191045,0.05393608,0.04951098,0.04695755,0.04523233,0.04442062,0.04482058,0.0458205,0.04813702,0.05065053,0.05511414,0.06176202,0.07105652,0.08371981,0.1003891,0.1237482,0.1494956,0.1841979,0.2131159,0.2455107,0.2587572,0.2620785,0.2557388,0.2394368
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2810738,0.3081129,0.355792,0.3874382,0.4227129,0.4538725,0.4773343,0.4888057,0.4764649,0.4293456,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2919354,0.2985756,0.2868857,0.2777983
0.2688843,0.2966235,0.355792,0.3874382,0.4227129,0.4531021,0.4735695,0.4846978,0.4723294,0.4274095,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2881324,0.293884,0.2844844,0.2639519
0.2649656,0.2878626,0.3346181,0.3690328,0.3991917,0.4274658,0.459,0.4779291,0.4644765,0.4200034,0.3477363,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05361073,0.05046617,0.04904544,0.04872163,0.04896329,0.04971281,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2621893,0.2838466,0.2863129,0.2804476,0.2639519
0.2414116,0.2770168,0.3223729,0.3601564,0.3906034,0.4169941,0.4397777,0.4506027,0.4359925,0.3900522,0.3201526,0.2507796,0.1917695,0.145074,0.1123423,0.08870354,0.07241932,0.06191045,0.05393608,0.04951098,0.04695755,0.04523233,0.04442062,0.04482058,0.0458205,0.04813702,0.05065053,0.05511414,0.06176202,0.07105652,0.08371981,0.1003891,0.1237482,0.1494956,0.1841979,0.2131159,0.2455107,0.2587572,0.2620785,0.2557388,0.2394368
0.23281,0.2629214,0.3033982,0.3365765,0.3649327,0.3924498,0.4228696,0.4408889,0.4276503,0.3830844,0.316811,0.2462621,0.1880809,0.1428983,0.1095021,0.0870896,0.07178473,0.06123223,0.05351827,0.04896898,0.04586323,0.04472085,0.04363124,0.04433017,0.04528828,0.04710633,0.05058809,0.05406139,0.06078539,0.06885105,0.08276077,0.09865396,0.1194209,0.1482021,0.1778257,0.2060579,0.2336635,0.2485619,0.2453588,0.2478737,0.218082
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2649656,0.2878626,0.3346181,0.3690328,0.3991917,0.4274658,0.459,0.4779291,0.4644765,0.4200034,0.3477363,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05361073,0.05046617,0.04904544,0.04872163,0.04896329,0.04971281,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2621893,0.2838466,0.2863129,0.2804476,0.2639519
0.249936,0.2873855,0.3319248,0.3685561,0.3991917,0.4274658,0.4504519,0.464,0.4495569,0.4052133,0.3344162,0.26236,0.2013344,0.1537295,0.1182112,0.09350131,0.07618196,0.06507402,0.05627452,0.05110269,0.0486234,0.04690589,0.04643233,0.04653673,0.04771746,0.05011172,0.05300015,0.05812944,0.06520638,0.07440205,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2279973,0.2534725,0.2746075,0.282062,0.2705893,0.2598407
0.2414116,0.2770168,0.3223729,0.3601564,0.3906034,0.4169941,0.4397777,0.4506027,0.4359925,0.3900522,0.3201526,0.2507796,0.1917695,0.145074,0.1123423,0.08870354,0.07241932,0.06191045,0.05393608,0.04951098,0.04695755,0.04523233,0.04442062,0.04482058,0.0458205,0.04813702,0.05065053,0.05511414,0.06176202,0.07105652,0.08371981,0.1003891,0.1237482,0.1494956,0.1841979,0.2131159,0.2455107,0.2587572,0.2620785,0.2557388,0.2394368
0.23281,0.2629214,0.3033982,0.3365765,0.3649327,0.3924498,0.4228696,0.4408889,0.4276503,0.3830844,0.316811,0.2462621,0.1880809,0.1428983,0.1095021,0.0870896,0.07178473,0.06123223,0.05351827,0.04896898,0.04586323,0.04472085,0.04363124,0.04433017,0.04528828,0.04710633,0.05058809,0.05406139,0.06078539,0.06885105,0.08276077,0.09865396,0.1194209,0.1482021,0.1778257,0.2060579,0.2336635,0.2485619,0.2453588,0.2478737,0.218082
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2414116,0.2770168,0.3223729,0.3601564,0.3906034,0.4169941,0.4397777,0.4506027,0.4359925,0.3900522,0.3201526,0.2507796,0.1917695,0.145074,0.1123423,0.08870354,0.07241932,0.06191045,0.05393608,0.04951098,0.04695755,0.04523233,0.04442062,0.04482058,0.0458205,0.04813702,0.05065053,0.05511414,0.06176202,0.07105652,0.08371981,0.1003891,0.1237482,0.1494956,0.1841979,0.2131159,0.2455107,0.2587572,0.2620785,0.2557388,0.2394368
0.2124394,0.2454584,0.2890945,0.3236107,0.3512245,0.3769726,0.3978861,0.4104188,0.3950364,0.3519218,0.2866948,0.2215002,0.1689024,0.1291373,0.09858607,0.07819202,0.06423817,0.0549309,0.04838246,0.04448429,0.04187209,0.04137757,0.0404856,0.04062822,0.0414276,0.04276139,0.04549986,0.04850652,0.05426901,0.06207659,0.07334786,0.08627859,0.1075779,0.1303608,0.1583878,0.1865528,0.2128945,0.2253614,0.2280078,0.2274841,0.218082
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2124394,0.2454584,0.2890945,0.3236107,0.3512245,0.3769726,0.3978861,0.4104188,0.3950364,0.3519218,0.2866948,0.2215002,0.1689024,0.1291373,0.09858607,0.07819202,0.06423817,0.0549309,0.04838246,0.04448429,0.04187209,0.04137757,0.0404856,0.04062822,0.0414276,0.04276139,0.04549986,0.04850652,0.05426901,0.06207659,0.07334786,0.08627859,0.1075779,0.1303608,0.1583878,0.1865528,0.2128945,0.2253614,0.2280078,0.2274841,0.218082
0.2124394,0.2454584,0.2890945,0.3236107,0.3512245,0.3769726,0.3978861,0.4104188,0.3950364,0.3519218,0.2866948,0.2215002,0.1689024,0.1291373,0.09858607,0.07819202,0.06423817,0.0549309,0.04838246,0.04448429,0.04187209,0.04137757,0.0404856,0.04062822,0.0414276,0.04276139,0.04549986,0.04850652,0.05426901,0.06207659,0.07334786,0.08627859,0.1075779,0.1303608,0.1583878,0.1865528,0.2128945,0.2253614,0.2280078,0.2274841,0.218082
0.1509461,0.1724719,0.185253,0.2098363,0.2465411,0.2852954,0.3165563,0.3303407,0.3172402,0.259212,0.181128,0.114715,0.07092392,0.04990788,0.04066063,0.03700034,0.0349557,0.03336215,0.03237814,0.03123011,0.03075997,0.03096875,0.0305677,0.03017023,0.02983617,0.03037917,0.02994963,0.0305229,0.03001099,0.03141253,0.03284364,0.03700808,0.04588006,0.06431756,0.09325355,0.1275767,0.1650385,0.1904076,0.2025753,0.216217,0.2049479
0.101275,0.1155493,0.1206754,0.1357928,0.1624002,0.1937639,0.2252385,0.2414314,0.2288507,0.182863,0.1224325,0.07522176,0.05034775,0.04194978,0.03865289,0.03700034,0.0349557,0.03336215,0.03237814,0.03123011,0.03075997,0.03096875,0.0305677,0.03017023,0.02983617,0.03037917,0.02994963,0.0305229,0.03001099,0.03141253,0.0323316,0.03343692,0.03526189,0.04070432,0.05454174,0.0770009,0.1049071,0.1181755,0.1459261,0.1418632,0.1272304
0.101275,0.1011698,0.1045205,0.1178934,0.1403638,0.1699915,0.1973416,0.211471,0.1993732,0.1563002,0.1029872,0.06349518,0.04384357,0.03743045,0.03494108,0.03438905,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.03709629,0.0447141,0.06324969,0.08340321,0.1029224,0.1149322,0.1137463,0.1126436
0.07307352,0.08353855,0.08987924,0.1045023,0.1240491,0.1490713,0.1709575,0.1802543,0.1706304,0.1328689,0.08669533,0.05545474,0.04144741,0.03698163,0.03494108,0.03438905,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.03518949,0.04007882,0.0569399,0.075162,0.08440894,0.09657212,0.1008892,0.1044802
0.07307352,0.08300544,0.08673025,0.0969719,0.1145724,0.1357511,0.1546669,0.1643843,0.154027,0.1196763,0.07836238,0.05339263,0.04144741,0.03664729,0.03494108,0.0343307,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.0342224,0.03901342,0.04821177,0.06665708,0.07640624,0.08902061,0.09278307,0.1012218
0.05814161,0.07025119,0.07445288,0.08039307,0.09631058,0.1151554,0.1343601,0.1457044,0.1358134,0.1042343,0.06824845,0.04773471,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04510437,0.0494776,0.06239936,0.07302573,0.06197309,0.05418495
0.053046,0.0613562,0.06441329,0.07021084,0.08147339,0.09702184,0.1143275,0.1227319,0.1142039,0.0893453,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.04996867,0.05863305,0.05710107,0.05186882
0.05018153,0.05582905,0.06022081,0.06276968,0.06882717,0.07988303,0.09664762,0.1054844,0.1003865,0.08319592,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.0478667,0.05243737,0.04764706,0.04059133
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.101275,0.1011698,0.1045205,0.1178934,0.1403638,0.1699915,0.1973416,0.211471,0.1993732,0.1563002,0.1029872,0.06349518,0.04384357,0.03743045,0.03494108,0.03438905,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.03709629,0.0447141,0.06324969,0.08340321,0.1029224,0.1149322,0.1137463,0.1126436
0.07307352,0.08353855,0.08987924,0.1045023,0.1240491,0.1490713,0.1709575,0.1802543,0.1706304,0.1328689,0.08669533,0.05545474,0.04144741,0.03698163,0.03494108,0.03438905,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.03518949,0.04007882,0.0569399,0.075162,0.08440894,0.09657212,0.1008892,0.1044802
0.07307352,0.08300544,0.08673025,0.0969719,0.1145724,0.1357511,0.1546669,0.1643843,0.154027,0.1196763,0.07836238,0.05339263,0.04144741,0.03664729,0.03494108,0.0343307,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.0342224,0.03901342,0.04821177,0.06665708,0.07640624,0.08902061,0.09278307,0.1012218
0.05814161,0.07025119,0.07445288,0.08039307,0.09631058,0.1151554,0.1343601,0.1457044,0.1358134,0.1042343,0.06824845,0.04773471,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04510437,0.0494776,0.06239936,0.07302573,0.06197309,0.05418495
0.053046,0.0613562,0.06441329,0.07021084,0.08147339,0.09702184,0.1143275,0.1227319,0.1142039,0.0893453,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.04996867,0.05863305,0.05710107,0.05186882
0.05018153,0.05582905,0.06022081,0.06276968,0.06882717,0.07988303,0.09664762,0.1054844,0.1003865,0.08319592,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.0478667,0.05243737,0.04764706,0.04059133
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.07307352,0.08300544,0.08673025,0.0969719,0.1145724,0.1357511,0.1546669,0.1643843,0.154027,0.1196763,0.07836238,0.05339263,0.04144741,0.03664729,0.03494108,0.0343307,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.0342224,0.03901342,0.04821177,0.06665708,0.07640624,0.08902061,0.09278307,0.1012218
0.05814161,0.07025119,0.07445288,0.08039307,0.09631058,0.1151554,0.1343601,0.1457044,0.1358134,0.1042343,0.06824845,0.04773471,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04510437,0.0494776,0.06239936,0.07302573,0.06197309,0.05418495
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.05018153,0.05582905,0.06022081,0.06276968,0.06882717,0.07988303,0.09664762,0.1054844,0.1003865,0.08319592,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.0478667,0.05243737,0.04764706,0.04059133
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.04260197,0.04869405,0.04959484,0.06066735,0.0671207,0.0725509,0.07908566,0.08274172,0.07865025,0.06665451,0.05406469,0.04458781,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0350198,0.0386651,0.04432209,0.03667378,0.04027567,0.0327653,0.02697507
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.04260197,0.04869405,0.04959484,0.06066735,0.0671207,0.0725509,0.07908566,0.08274172,0.07865025,0.06665451,0.05406469,0.04458781,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0350198,0.0386651,0.04432209,0.03667378,0.04027567,0.0327653,0.02697507
0.04260197,0.04869405,0.04959484,0.06066735,0.0671207,0.0725509,0.07908566,0.08274172,0.07865025,0.06665451,0.05406469,0.04458781,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0350198,0.0386651,0.04432209,0.03667378,0.04027567,0.0327653,0.02697507
0.04260197,0.04869405,0.04959484,0.06066735,0.0671207,0.0725509,0.07908566,0.08274172,0.07865025,0.06665451,0.05406469,0.04458781,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0350198,0.0386651,0.04432209,0.03667378,0.04027567,0.0327653,0.02697507
0.005318007,0.004503791,0.01401753,0.01623379,0.01682008,0.01676297,0.01658458,0.01610908,0.01559127,0.01500293,0.01364682,0.01308756,0.01237025,0.01189263,0.01176123,0.01123132,0.01112069,0.01070249,0.01053747,0.01082347,0.01058782,0.01096922,0.01119433,0.01124366,0.01171207,0.01250678,0.01333989,0.01397653,0.0145732,0.01428684,0.01477284,0.01472079,0.01575612,0.01593063,0.01584621,0.01321073,0.01129939,0.00948223,0.006544536,0.009850628,0.000625769
0.003340093,0.004503791,0.01118717,0.01580137,0.01551838,0.01563281,0.01570437,0.01610908,0.01559127,0.01477301,0.01305111,0.01206489,0.01134419,0.01189263,0.01176123,0.01123132,0.01112069,0.01070249,0.01053747,0.01082347,0.01058782,0.01096922,0.01119433,0.01124366,0.01171207,0.01250678,0.01333989,0.01397653,0.0145732,0.01428684,0.01477284,0.01472079,0.01542396,0.01593063,0.01584621,0.01145159,0.01129939,0.00948223,0.006544536,0.009850628,0.000625769
0.003340093,0.004503791,0.009965214,0.01500846,0.01442458,0.01468177,0.0151028,0.01588763,0.01559127,0.01477301,0.01305111,0.01206489,0.01134419,0.01189263,0.01176123,0.01123132,0.01112069,0.01070249,0.01053747,0.01082347,0.01058782,0.01096922,0.01119433,0.01124366,0.01171207,0.01250678,0.01333989,0.01397653,0.0145732,0.01428684,0.01477284,0.01472079,0.01542396,0.01593063,0.01584621,0.01145159,0.01129939,0.009343176,0.006544536,0.009850628,0.000625769
0.003340093,0.004503791,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01584621,0.01145159,0.01129939,0.009343176,0.006544536,0.009850628,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01575588,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01315056,0.01388792,0.01427863,0.01428684,0.01477284,0.01472079,0.01478593,0.01436499,0.01333504,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388431,0.01404165,0.01428597,0.01473639,0.01407972,0.01478593,0.01399215,0.01333504,0.01015423,0.01043132,0.008422052,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.003340093,0.004503791,0.009965214,0.01500846,0.01442458,0.01468177,0.0151028,0.01588763,0.01559127,0.01477301,0.01305111,0.01206489,0.01134419,0.01189263,0.01176123,0.01123132,0.01112069,0.01070249,0.01053747,0.01082347,0.01058782,0.01096922,0.01119433,0.01124366,0.01171207,0.01250678,0.01333989,0.01397653,0.0145732,0.01428684,0.01477284,0.01472079,0.01542396,0.01593063,0.01584621,0.01145159,0.01129939,0.009343176,0.006544536,0.009850628,0.000625769
0.003340093,0.004503791,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01584621,0.01145159,0.01129939,0.009343176,0.006544536,0.009850628,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01575588,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01315056,0.01388792,0.01427863,0.01428684,0.01477284,0.01472079,0.01478593,0.01436499,0.01333504,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388792,0.01427863,0.01428684,0.01473639,0.01407972,0.01478593,0.01415828,0.01333504,0.01015423,0.01129939,0.008969994,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01315056,0.01388792,0.01427863,0.01428684,0.01477284,0.01472079,0.01478593,0.01436499,0.01333504,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388792,0.01427863,0.01428684,0.01473639,0.01407972,0.01478593,0.01415828,0.01333504,0.01015423,0.01129939,0.008969994,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388792,0.01427863,0.01428684,0.01473639,0.01407972,0.01478593,0.01415828,0.01333504,0.01015423,0.01129939,0.008969994,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01155757,0.01140485,0.0129373,0.01261775,0.01278991,0.01327179,0.01260445,0.01201568,0.01354158,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.02610256,0.02633768,0.03372069,0.03514814,0.03645788,0.03638149,0.03618181,0.03608252,0.03657067,0.03581682,0.03457672,0.03427921,0.03495961,0.03508055,0.03536567,0.03567188,0.03537648,0.03563173,0.03509744,0.03498841,0.03510229,0.03487066,0.03438387,0.03432463,0.03410674,0.03441789,0.03408981,0.03400419,0.0334733,0.03338207,0.03327625,0.03247943,0.03161375,0.03007331,0.03111289,0.03060318,0.02770466,0.02361524,0.02081525,0.01561706,0.01107439
0.02610256,0.02633768,0.03195006,0.03410266,0.03496548,0.03413897,0.03303829,0.03264613,0.03246838,0.03267206,0.03242229,0.03189414,0.03252748,0.03232584,0.03248223,0.03236034,0.03261789,0.03274755,0.03243835,0.03187328,0.03172977,0.03165005,0.03145406,0.03114883,0.03144041,0.03106271,0.03053725,0.03049513,0.03036048,0.03056789,0.02969666,0.02887211,0.02842734,0.02871253,0.02732999,0.03025267,0.02770466,0.02361524,0.0125819,0.009682786,0.01107439
0.02610256,0.02633768,0.03089256,0.03410266,0.03427854,0.03391854,0.03250088,0.03116542,0.03098953,0.03093294,0.02990823,0.02927203,0.02907149,0.02944773,0.03011714,0.03031323,0.03081414,0.03026041,0.03042094,0.02996615,0.03005626,0.02950218,0.02924609,0.0289967,0.02960713,0.02944058,0.02882713,0.02868621,0.02841111,0.0285566,0.02857285,0.02696255,0.02715288,0.02673286,0.02732999,0.02838171,0.02594957,0.02026824,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.03089256,0.03266011,0.03411013,0.03367096,0.03048099,0.02841279,0.02851907,0.02799834,0.02645951,0.02750031,0.02747318,0.02693522,0.02679335,0.02738093,0.02764527,0.02779745,0.02736323,0.02755167,0.02740381,0.02752544,0.02702777,0.0266523,0.02661087,0.02669545,0.02625493,0.02667164,0.02636892,0.02560502,0.02529535,0.02548789,0.02374903,0.02319359,0.02354964,0.02367516,0.02102189,0.01832379,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02677488,0.02666565,0.0265017,0.02556583,0.02458452,0.0257132,0.02593896,0.02586667,0.02610542,0.02589927,0.02649149,0.02575704,0.02556686,0.02590611,0.02540355,0.02514446,0.02500418,0.02514451,0.02468146,0.02464356,0.02455317,0.02446439,0.02404754,0.0234852,0.02302923,0.02214089,0.02129482,0.02183825,0.02366775,0.02102189,0.01396865,0.0125819,0.009682786,0.01107439
0.01051774,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02489323,0.02410646,0.02301902,0.02198064,0.02204595,0.0226095,0.02311479,0.02321929,0.02339581,0.02371418,0.02328381,0.02299368,0.02319173,0.02303656,0.02353589,0.02284114,0.02285583,0.02272309,0.02273718,0.02273991,0.02273455,0.02264393,0.02181389,0.02113987,0.02042363,0.0206233,0.01874162,0.01950913,0.01832734,0.01610775,0.01396865,0.0125819,0.00940229,0.01107439
0.01051774,0.02024003,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02333156,0.02218307,0.0214012,0.02144227,0.02087998,0.02034514,0.02084816,0.02144601,0.02155423,0.02144771,0.02148157,0.02133209,0.02117477,0.02120352,0.02116252,0.02069288,0.0208315,0.02082477,0.02082376,0.02060741,0.02081667,0.02059121,0.0205401,0.01932553,0.01944894,0.01823926,0.01874162,0.01818136,0.01770477,0.01610775,0.01396865,0.0125819,0.00940229,0.007136332
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.02610256,0.02633768,0.03195006,0.03410266,0.03496548,0.03413897,0.03303829,0.03264613,0.03246838,0.03267206,0.03242229,0.03189414,0.03252748,0.03232584,0.03248223,0.03236034,0.03261789,0.03274755,0.03243835,0.03187328,0.03172977,0.03165005,0.03145406,0.03114883,0.03144041,0.03106271,0.03053725,0.03049513,0.03036048,0.03056789,0.02969666,0.02887211,0.02842734,0.02871253,0.02732999,0.03025267,0.02770466,0.02361524,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.03089256,0.03266011,0.03411013,0.03367096,0.03048099,0.02841279,0.02851907,0.02799834,0.02645951,0.02750031,0.02747318,0.02693522,0.02679335,0.02738093,0.02764527,0.02779745,0.02736323,0.02755167,0.02740381,0.02752544,0.02702777,0.0266523,0.02661087,0.02669545,0.02625493,0.02667164,0.02636892,0.02560502,0.02529535,0.02548789,0.02374903,0.02319359,0.02354964,0.02367516,0.02102189,0.01832379,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02677488,0.02666565,0.0265017,0.02556583,0.02458452,0.0257132,0.02593896,0.02586667,0.02610542,0.02589927,0.02649149,0.02575704,0.02556686,0.02590611,0.02540355,0.02514446,0.02500418,0.02514451,0.02468146,0.02464356,0.02455317,0.02446439,0.02404754,0.0234852,0.02302923,0.02214089,0.02129482,0.02183825,0.02366775,0.02102189,0.01396865,0.0125819,0.009682786,0.01107439
0.01051774,0.02024003,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02333156,0.02218307,0.0214012,0.02144227,0.02087998,0.02034514,0.02084816,0.02144601,0.02155423,0.02144771,0.02148157,0.02133209,0.02117477,0.02120352,0.02116252,0.02069288,0.0208315,0.02082477,0.02082376,0.02060741,0.02081667,0.02059121,0.0205401,0.01932553,0.01944894,0.01823926,0.01874162,0.01818136,0.01770477,0.01610775,0.01396865,0.0125819,0.00940229,0.007136332
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.02365218,0.02207964,0.03089256,0.03266011,0.03411013,0.03367096,0.03048099,0.02841279,0.02851907,0.02799834,0.02645951,0.02750031,0.02747318,0.02693522,0.02679335,0.02738093,0.02764527,0.02779745,0.02736323,0.02755167,0.02740381,0.02752544,0.02702777,0.0266523,0.02661087,0.02669545,0.02625493,0.02667164,0.02636892,0.02560502,0.02529535,0.02548789,0.02374903,0.02319359,0.02354964,0.02367516,0.02102189,0.01832379,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02677488,0.02666565,0.0265017,0.02556583,0.02458452,0.0257132,0.02593896,0.02586667,0.02610542,0.02589927,0.02649149,0.02575704,0.02556686,0.02590611,0.02540355,0.02514446,0.02500418,0.02514451,0.02468146,0.02464356,0.02455317,0.02446439,0.02404754,0.0234852,0.02302923,0.02214089,0.02129482,0.02183825,0.02366775,0.02102189,0.01396865,0.0125819,0.009682786,0.01107439
0.01051774,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02489323,0.02410646,0.02301902,0.02198064,0.02204595,0.0226095,0.02311479,0.02321929,0.02339581,0.02371418,0.02328381,0.02299368,0.02319173,0.02303656,0.02353589,0.02284114,0.02285583,0.02272309,0.02273718,0.02273991,0.02273455,0.02264393,0.02181389,0.02113987,0.02042363,0.0206233,0.01874162,0.01950913,0.01832734,0.01610775,0.01396865,0.0125819,0.00940229,0.01107439
0.01051774,0.02024003,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02333156,0.02218307,0.0214012,0.02144227,0.02087998,0.02034514,0.02084816,0.02144601,0.02155423,0.02144771,0.02148157,0.02133209,0.02117477,0.02120352,0.02116252,0.02069288,0.0208315,0.02082477,0.02082376,0.02060741,0.02081667,0.02059121,0.0205401,0.01932553,0.01944894,0.01823926,0.01874162,0.01818136,0.01770477,0.01610775,0.01396865,0.0125819,0.00940229,0.007136332
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.01051774,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02489323,0.02410646,0.02301902,0.02198064,0.02204595,0.0226095,0.02311479,0.02321929,0.02339581,0.02371418,0.02328381,0.02299368,0.02319173,0.02303656,0.02353589,0.02284114,0.02285583,0.02272309,0.02273718,0.02273991,0.02273455,0.02264393,0.02181389,0.02113987,0.02042363,0.0206233,0.01874162,0.01950913,0.01832734,0.01610775,0.01396865,0.0125819,0.00940229,0.01107439
0.01051774,0.02024003,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02333156,0.02218307,0.0214012,0.02144227,0.02087998,0.02034514,0.02084816,0.02144601,0.02155423,0.02144771,0.02148157,0.02133209,0.02117477,0.02120352,0.02116252,0.02069288,0.0208315,0.02082477,0.02082376,0.02060741,0.02081667,0.02059121,0.0205401,0.01932553,0.01944894,0.01823926,0.01874162,0.01818136,0.01770477,0.01610775,0.01396865,0.0125819,0.00940229,0.007136332
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.01051774,0.01383792,0.01296256,0.01597241,0.0172977,0.01626601,0.01305346,0.0109745,0.01071946,0.01039296,0.0099467,0.009958388,0.01048337,0.009983124,0.01021101,0.01058331,0.01104971,0.01083174,0.01071075,0.01078428,0.01056714,0.01062624,0.01049821,0.0102966,0.01087775,0.01033102,0.01003471,0.01033167,0.01032734,0.01020952,0.01043057,0.01029276,0.008991649,0.008646846,0.009253378,0.008629578,0.007565045,0.005546408,0.006853489,0.003528385,4.12E-05
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.01051774,0.01383792,0.01296256,0.01597241,0.0172977,0.01626601,0.01305346,0.0109745,0.01071946,0.01039296,0.0099467,0.009958388,0.01048337,0.009983124,0.01021101,0.01058331,0.01104971,0.01083174,0.01071075,0.01078428,0.01056714,0.01062624,0.01049821,0.0102966,0.01087775,0.01033102,0.01003471,0.01033167,0.01032734,0.01020952,0.01043057,0.01029276,0.008991649,0.008646846,0.009253378,0.008629578,0.007565045,0.005546408,0.006853489,0.003528385,4.12E-05
0.01051774,0.01383792,0.01296256,0.01597241,0.0172977,0.01626601,0.01305346,0.0109745,0.01071946,0.01039296,0.0099467,0.009958388,0.01048337,0.009983124,0.01021101,0.01058331,0.01104971,0.01083174,0.01071075,0.01078428,0.01056714,0.01062624,0.01049821,0.0102966,0.01087775,0.01033102,0.01003471,0.01033167,0.01032734,0.01020952,0.01043057,0.01029276,0.008991649,0.008646846,0.009253378,0.008629578,0.007565045,0.005546408,0.006853489,0.003528385,4.12E-05
0.01051774,0.01383792,0.01296256,0.01597241,0.0172977,0.01626601,0.01305346,0.0109745,0.01071946,0.01039296,0.0099467,0.009958388,0.01048337,0.009983124,0.01021101,0.01058331,0.01104971,0.01083174,0.01071075,0.01078428,0.01056714,0.01062624,0.01049821,0.0102966,0.01087775,0.01033102,0.01003471,0.01033167,0.01032734,0.01020952,0.01043057,0.01029276,0.008991649,0.008646846,0.009253378,0.008629578,0.007565045,0.005546408,0.006853489,0.003528385,4.12E-05
0.7096336,0.6789532,0.646,0.6358658,0.6467166,0.660463,0.6792613,0.6927065,0.7040098,0.717177,0.7253084,0.7354802,0.7451338,0.7566898,0.7660961,0.7715213,0.7794458,0.7866424,0.79452,0.7989452,0.8031245,0.8084067,0.8147192,0.8190437,0.8233897,0.8230131,0.8241042,0.8200705,0.8054958,0.7727113,0.7762917,0.7616031,0.7447607,0.7314277,0.7247449,0.7189825,0.7515498,0.7972461,0.823924,0.8380646,0.8468451
0.7057671,0.6789532,0.646,0.6358658,0.6467166,0.660463,0.6792613,0.6927065,0.7040098,0.717177,0.7253084,0.7354802,0.7451338,0.7566898,0.7660961,0.7715213,0.7767647,0.7852695,0.7922325,0.7975685,0.8002066,0.8065225,0.8104423,0.8143157,0.8149256,0.8152999,0.815616,0.8095088,0.7928682,0.7573353,0.7579504,0.7442001,0.7247836,0.7158859,0.7084484,0.6982707,0.735846,0.7773183,0.8091254,0.8234407,0.8323335
0.701324,0.6697941,0.6322893,0.6234467,0.6318558,0.6491181,0.6713402,0.6875738,0.6975632,0.7067397,0.7135036,0.7221062,0.729415,0.7396819,0.7469515,0.7493986,0.7563204,0.7610223,0.7690587,0.7710507,0.7761879,0.7784992,0.7829866,0.7875262,0.787004,0.7846546,0.7857192,0.7791624,0.7608171,0.7255764,0.7256097,0.7107272,0.6940048,0.6852625,0.6738869,0.6650416,0.6955235,0.7473829,0.7823972,0.7957917,0.7900787
0.6786176,0.6661699,0.6317735,0.6214471,0.6289864,0.6474142,0.6663913,0.679622,0.6902525,0.7007835,0.7074036,0.7141521,0.720978,0.7280297,0.7365062,0.7424409,0.7484825,0.7536237,0.7603063,0.7625127,0.7659624,0.7716651,0.7768105,0.7763544,0.7792125,0.7794473,0.7770641,0.770937,0.7522379,0.7201091,0.7174751,0.7035738,0.6868478,0.6776698,0.6687007,0.661609,0.6890302,0.7361733,0.7656548,0.7957917,0.7894557
0.6786176,0.6661699,0.6278442,0.6214471,0.6289864,0.6474142,0.6653957,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7694826
0.6631475,0.6556069,0.6196504,0.6214471,0.6289864,0.6463403,0.6637751,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7585494
0.7057671,0.6789532,0.6330914,0.626026,0.6333256,0.6543696,0.6791312,0.6927065,0.7040098,0.717177,0.7253084,0.7354802,0.7451338,0.7565748,0.7633821,0.7692696,0.7764326,0.7820473,0.7899704,0.7936723,0.798737,0.7998063,0.8050102,0.8084641,0.8091791,0.8103862,0.8095345,0.8034207,0.783114,0.7479276,0.7510773,0.7358234,0.720413,0.706217,0.6971353,0.6917403,0.7218378,0.7749033,0.8044812,0.8170788,0.8280656
0.701324,0.6697941,0.6322893,0.6234467,0.6318558,0.6491181,0.6713402,0.6875738,0.6975632,0.7067397,0.7135036,0.7221062,0.729415,0.7396819,0.7469515,0.7493986,0.7563204,0.7610223,0.7690587,0.7710507,0.7761879,0.7784992,0.7829866,0.7875262,0.787004,0.7846546,0.7857192,0.7791624,0.7608171,0.7255764,0.7256097,0.7107272,0.6940048,0.6852625,0.6738869,0.6650416,0.6955235,0.7473829,0.7823972,0.7957917,0.7900787
0.6786176,0.6661699,0.6317735,0.6214471,0.6289864,0.6474142,0.6663913,0.679622,0.6902525,0.7007835,0.7074036,0.7141521,0.720978,0.7280297,0.7365062,0.7424409,0.7484825,0.7536237,0.7603063,0.7625127,0.7659624,0.7716651,0.7768105,0.7763544,0.7792125,0.7794473,0.7770641,0.770937,0.7522379,0.7201091,0.7174751,0.7035738,0.6868478,0.6776698,0.6687007,0.661609,0.6890302,0.7361733,0.7656548,0.7957917,0.7894557
0.6786176,0.6661699,0.6278442,0.6214471,0.6289864,0.6474142,0.6653957,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7694826
0.6631475,0.6556069,0.6196504,0.6214471,0.6289864,0.6463403,0.6637751,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7585494
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.6786176,0.6661699,0.6317735,0.6214471,0.6289864,0.6474142,0.6663913,0.679622,0.6902525,0.7007835,0.7074036,0.7141521,0.720978,0.7280297,0.7365062,0.7424409,0.7484825,0.7536237,0.7603063,0.7625127,0.7659624,0.7716651,0.7768105,0.7763544,0.7792125,0.7794473,0.7770641,0.770937,0.7522379,0.7201091,0.7174751,0.7035738,0.6868478,0.6776698,0.6687007,0.661609,0.6890302,0.7361733,0.7656548,0.7957917,0.7894557
0.6786176,0.6661699,0.6278442,0.6214471,0.6289864,0.6474142,0.6653957,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7694826
0.6631475,0.6556069,0.6196504,0.6214471,0.6289864,0.6463403,0.6637751,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7585494
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.6631475,0.6556069,0.6196504,0.6214471,0.6289864,0.6463403,0.6637751,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7585494
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.656487,0.6517852,0.6120933,0.6130379,0.622285,0.6396629,0.6490369,0.6541502,0.6643139,0.6747192,0.6799372,0.6864796,0.6910263,0.697702,0.7033353,0.7091269,0.712886,0.7164083,0.7229369,0.72484,0.7280718,0.7309202,0.735715,0.7357751,0.7349899,0.7359937,0.7324086,0.724634,0.7063811,0.6766566,0.673669,0.6603974,0.6423274,0.6334497,0.6269762,0.623164,0.6426942,0.6872594,0.7020847,0.7221673,0.7229087
0.656487,0.6517852,0.6120933,0.6130379,0.622285,0.6396629,0.6490369,0.6541502,0.6643139,0.6747192,0.6799372,0.6864796,0.6910263,0.697702,0.7033353,0.7091269,0.712886,0.7164083,0.7229369,0.72484,0.7280718,0.7309202,0.735715,0.7357751,0.7349899,0.7359937,0.7324086,0.724634,0.7063811,0.6766566,0.673669,0.6603974,0.6423274,0.6334497,0.6269762,0.623164,0.6426942,0.6872594,0.7020847,0.7221673,0.7229087
0.06560231,0.05262405,0.0509915,0.04729792,0.04521362,0.04366094,0.03983136,0.03799702,0.03733605,0.0373996,0.03668326,0.03737817,0.03753683,0.03651173,0.03598681,0.03610095,0.0370285,0.03785786,0.04054243,0.04879953,0.06661623,0.09910954,0.1469479,0.205431,0.2675831,0.328567,0.377254,0.4146585,0.4406305,0.4627566,0.4840921,0.504714,0.5246077,0.5437141,0.5572284,0.5726403,0.5783055,0.5714425,0.5707547,0.5662541,0.5340933
0.05767049,0.05857621,0.04819729,0.04555589,0.04398954,0.04409067,0.04153863,0.03925723,0.03945338,0.03940901,0.0398386,0.03960321,0.03976782,0.03995498,0.04053688,0.0408668,0.0419761,0.04367362,0.04870928,0.0626877,0.08806355,0.1220755,0.1609816,0.2002032,0.233349,0.2620138,0.2851866,0.3084624,0.331634,0.3542628,0.3764305,0.3976809,0.418691,0.439341,0.4567968,0.4689904,0.4693273,0.4618758,0.456659,0.4259558,0.4043021
0.1119899,0.08543779,0.06305657,0.04683875,0.0420296,0.04217257,0.04145257,0.04065041,0.04345784,0.04781278,0.05378349,0.05498196,0.05564988,0.05562111,0.05490672,0.0531909,0.05317035,0.05444431,0.06360167,0.09323064,0.1529699,0.2459777,0.3761988,0.5140747,0.6118075,0.6657059,0.6909965,0.7110913,0.7236484,0.7334082,0.7399755,0.7428101,0.7449759,0.7488742,0.746715,0.7428975,0.7463316,0.738185,0.7202776,0.7073783,0.6876476
0.1218147,0.1034004,0.0695229,0.05300333,0.04769569,0.04628064,0.04506394,0.04239267,0.04344851,0.04545756,0.04857198,0.05141256,0.05360481,0.05627688,0.05882037,0.06189639,0.06243139,0.063984,0.07417469,0.107584,0.1722442,0.2719992,0.4079401,0.5461566,0.6412006,0.6924293,0.7170335,0.7360283,0.7520953,0.7614766,0.769579,0.774099,0.7748202,0.7794169,0.7767364,0.7802448,0.7753696,0.7646075,0.7546444,0.7449735,0.7261688
0.08574202,0.07113571,0.0546138,0.04217742,0.03864671,0.04013761,0.03952585,0.03900232,0.03919914,0.04024299,0.04017302,0.04098892,0.04039402,0.04151618,0.04105072,0.04124422,0.04247164,0.04491319,0.05233957,0.07666716,0.1289281,0.2152002,0.3242052,0.4173487,0.4699667,0.4991265,0.5134985,0.5282953,0.5425903,0.5598676,0.5743448,0.5882927,0.6016865,0.6165929,0.6311855,0.6435363,0.648631,0.6470451,0.6345244,0.6219014,0.5958589
0.02181551,0.03356224,0.03917441,0.04062665,0.04165267,0.04156653,0.04011878,0.03921501,0.03948899,0.03957631,0.03872132,0.03878543,0.03995388,0.04096721,0.04257279,0.04277461,0.04258904,0.04411005,0.05029765,0.06765039,0.09405457,0.1098752,0.1014432,0.08170651,0.06760053,0.06082515,0.05505724,0.05133644,0.04933144,0.0493843,0.05097473,0.05228094,0.05678255,0.06066289,0.05836209,0.0602069,0.05655746,0.0568409,0.06194656,0.06063619,0.07259669
0.03293477,0.03225226,0.04380961,0.04640916,0.04619136,0.04462517,0.04213666,0.04000787,0.03944528,0.03878145,0.03752623,0.03682734,0.03649848,0.03709461,0.03753056,0.03808164,0.03784156,0.03863398,0.04150432,0.04799989,0.05318351,0.05474229,0.0531295,0.05191669,0.05118737,0.05257876,0.05515503,0.0586754,0.06070129,0.05984445,0.0572977,0.05536148,0.05537808,0.06015135,0.06666231,0.07460708,0.08626588,0.1084381,0.1410057,0.1831204,0.2089938
0.04063095,0.05265868,0.07887779,0.08529926,0.08188344,0.07556803,0.06872693,0.06426208,0.06125947,0.05790082,0.05510797,0.05113263,0.04787384,0.04572345,0.04359017,0.04008157,0.03793161,0.03689833,0.03659633,0.03826877,0.03872304,0.03829252,0.03754477,0.03689019,0.03649137,0.03704735,0.03777783,0.03930527,0.04162033,0.04593931,0.04982155,0.05609481,0.06820841,0.08349576,0.1023735,0.1249694,0.1430589,0.1517827,0.167004,0.1654495,0.1556458
0.0192939,0.02465563,0.04260498,0.04198378,0.04178536,0.04166311,0.03974845,0.03790983,0.03792621,0.037043,0.03532534,0.03402493,0.0344127,0.03341154,0.03272513,0.03271479,0.03221956,0.03279037,0.03332332,0.03517153,0.0359458,0.03537337,0.03451105,0.03384052,0.03364171,0.03400443,0.03375382,0.03364335,0.03425589,0.03583089,0.03903324,0.04182181,0.04775647,0.05721248,0.07350606,0.09421815,0.1128442,0.1223208,0.1462341,0.1434739,0.1417134
0.01028693,0.01666024,0.02287709,0.02867102,0.02994184,0.0285554,0.02581309,0.02488744,0.02392478,0.02304984,0.02165887,0.02077684,0.02097787,0.02049703,0.02013231,0.02007622,0.02002645,0.02014642,0.01999639,0.02035447,0.02059419,0.02045782,0.02016411,0.0205202,0.02066089,0.02155445,0.02216873,0.02326114,0.02436773,0.02541509,0.02565697,0.02590849,0.0257185,0.02620906,0.02633502,0.02571968,0.02477936,0.02177321,0.02094912,0.01986407,0.008493093
0.202604,0.2103749,0.2078448,0.196889,0.1793649,0.1653162,0.148661,0.1379799,0.1317453,0.1286913,0.1266288,0.126127,0.1244835,0.1238769,0.1239004,0.1233676,0.1218844,0.1238534,0.1429231,0.1940852,0.2782899,0.3822764,0.4908358,0.5853205,0.6469486,0.677775,0.6899768,0.6951426,0.6901031,0.6712061,0.6710785,0.6622317,0.6470833,0.6335759,0.6272513,0.6205464,0.6393887,0.6740113,0.6722966,0.6721664,0.6670553
0.04468292,0.04528445,0.04489776,0.04599628,0.04542747,0.04450866,0.04020944,0.03726849,0.03715358,0.03657299,0.03648594,0.03702117,0.03716915,0.03757465,0.0386792,0.03865168,0.03934885,0.04075835,0.0424653,0.04614351,0.05517583,0.07483272,0.1050174,0.1393682,0.1742666,0.2090442,0.2384991,0.2659684,0.2902006,0.314581,0.3395874,0.3652287,0.3885228,0.4112205,0.4311335,0.4500352,0.4546601,0.4384835,0.4246046,0.4117823,0.3916243
0.09699932,0.09130224,0.06289787,0.05426758,0.05004037,0.04956128,0.04625015,0.04448703,0.04946133,0.05847157,0.07306636,0.09098578,0.1005831,0.09887418,0.09508549,0.08984452,0.0837577,0.07719126,0.07455492,0.08366439,0.1143791,0.1801436,0.27032,0.3591962,0.4393929,0.5071376,0.5537542,0.5887487,0.6127127,0.6316355,0.6520067,0.6666666,0.6797395,0.6915032,0.7003014,0.7109489,0.7175002,0.7014381,0.6837546,0.6648257,0.653147
0.1060436,0.09087413,0.06730788,0.05334278,0.04898683,0.04865644,0.04535135,0.04252335,0.04340959,0.04618103,0.05055541,0.05582079,0.0633468,0.06940654,0.08103283,0.09520617,0.09862237,0.0941031,0.09145611,0.101063,0.1349444,0.2040598,0.2913829,0.3733366,0.4450293,0.5054061,0.5492734,0.5805226,0.6024462,0.6221647,0.641789,0.6564211,0.6719008,0.6851199,0.6916866,0.7029473,0.7104078,0.6925899,0.6812977,0.6687814,0.649846
0.07150038,0.06180862,0.05215523,0.04722394,0.0462361,0.04738432,0.0466257,0.04559664,0.04646381,0.04710075,0.04621362,0.04580223,0.04776947,0.04878533,0.04933933,0.05098876,0.05079813,0.05042171,0.05172705,0.05813225,0.07938523,0.1289345,0.1980404,0.2603314,0.3166306,0.3613626,0.394306,0.4193245,0.4400166,0.4573241,0.4780574,0.5011995,0.5213897,0.5438144,0.5637362,0.5790733,0.5922432,0.5826746,0.5728752,0.5599223,0.5480182
0.02305574,0.0296858,0.04065056,0.04244877,0.04372461,0.04317233,0.04033705,0.03867751,0.03939058,0.04015174,0.039801,0.0395155,0.04158814,0.04546073,0.04838877,0.04958715,0.04957844,0.04838227,0.04737463,0.0500229,0.05788471,0.06487957,0.06023273,0.05083506,0.04492578,0.04195387,0.04029386,0.03886719,0.03781273,0.03807373,0.03984111,0.04188861,0.04263597,0.04662621,0.04857843,0.04853757,0.05003963,0.04856815,0.05044065,0.06613814,0.06649061
0.03622522,0.04881669,0.06573412,0.0743694,0.07594313,0.07376463,0.07037358,0.06900494,0.06716159,0.06470036,0.06166815,0.0586165,0.05380313,0.05090261,0.04728474,0.04440586,0.04163593,0.03896797,0.03827499,0.03873991,0.03869642,0.0391768,0.03884402,0.03862913,0.03984607,0.04064934,0.04211174,0.04377124,0.04571218,0.04613098,0.0447851,0.0433864,0.04435412,0.04689091,0.05523172,0.06377578,0.07989579,0.104742,0.1332033,0.1567913,0.1897262
0.06274925,0.09640635,0.1220621,0.1391606,0.1425366,0.1405854,0.1341539,0.1287672,0.1233088,0.1138135,0.1003086,0.08464896,0.07082657,0.05995185,0.05139814,0.04687989,0.04293657,0.04032917,0.03876091,0.03774474,0.03722501,0.03721271,0.03625792,0.03631544,0.03691235,0.03665204,0.0374894,0.03844434,0.03957125,0.04162701,0.04508412,0.05002894,0.05733911,0.06971403,0.08796567,0.1060404,0.135408,0.1427313,0.1546293,0.160773,0.1656682
0.02855175,0.03447901,0.04998735,0.05584983,0.05620411,0.05618492,0.0545818,0.0524364,0.05052927,0.0472504,0.04397589,0.03956867,0.03592052,0.03471887,0.03471831,0.03401688,0.03379409,0.03353092,0.03317025,0.03302565,0.0330012,0.03284719,0.03221327,0.03207042,0.03240034,0.03248547,0.03196958,0.03225032,0.0326347,0.03243555,0.03263098,0.03444779,0.03730975,0.04328734,0.06016348,0.0772912,0.1003053,0.1202685,0.1309223,0.1353488,0.1262382
0.009168918,0.0177739,0.02435711,0.03167098,0.03201777,0.03112662,0.02936975,0.02800117,0.02726309,0.02635896,0.02430344,0.02287973,0.02348977,0.02306278,0.02314114,0.02304166,0.02187073,0.02181945,0.02140124,0.0213337,0.02112603,0.02086534,0.02091595,0.02056148,0.02058972,0.02127277,0.02102787,0.02199294,0.02282338,0.02325794,0.02369779,0.02387299,0.02341277,0.02266862,0.02487811,0.02419805,0.02568335,0.01653644,0.008868862,0.00692016,0.003426395
0.02353016,0.02925999,0.03434284,0.03921989,0.04030232,0.03936153,0.03387339,0.02994587,0.02941339,0.02900749,0.02772321,0.02692641,0.02766726,0.02750868,0.02815268,0.02879705,0.02876083,0.02833405,0.02853265,0.02895218,0.02855576,0.02869971,0.02781543,0.02798364,0.02817683,0.02806815,0.02742458,0.02763966,0.02735254,0.02730072,0.02702879,0.02627889,0.02485288,0.0251527,0.02534771,0.02307225,0.02114295,0.01667171,0.0157661,0.0089516,0.01508867
0.2667747,0.2760992,0.2890356,0.2929555,0.2823991,0.2733338,0.2605994,0.253216,0.2483618,0.2434356,0.2358906,0.226181,0.2154936,0.2029933,0.1948707,0.1887497,0.1798913,0.1690215,0.1651991,0.1842762,0.2369434,0.3178103,0.4035504,0.4681124,0.5194979,0.5596576,0.5858192,0.6033024,0.609227,0.6015062,0.6105584,0.6121174,0.6009466,0.5965419,0.5947866,0.5940743,0.6150147,0.6291933,0.6367566,0.6366532,0.6112719
0.1040295,0.09166379,0.06592605,0.04769314,0.04407022,0.04535451,0.04629587,0.0470408,0.05047893,0.05745584,0.06582857,0.07591888,0.08069031,0.08469098,0.08691259,0.090143,0.09589036,0.1073203,0.1261594,0.1560077,0.1969427,0.2473497,0.2980629,0.3467654,0.3878957,0.4240609,0.4530449,0.4798808,0.506176,0.531855,0.5570529,0.5775476,0.5985181,0.617576,0.6367406,0.6442513,0.6502363,0.6280634,0.6071066,0.5963361,0.5620293
0.09782839,0.08563874,0.06064064,0.05171889,0.04720681,0.04699249,0.04403743,0.0413553,0.04256157,0.04502124,0.04807668,0.05292792,0.05907321,0.06506214,0.07450769,0.08937649,0.1017092,0.1167135,0.1377048,0.1690936,0.2079033,0.2534598,0.2980654,0.339869,0.3762019,0.4054128,0.4300336,0.4560048,0.4783744,0.5022604,0.5231223,0.5429365,0.5606013,0.5806591,0.5942842,0.6032079,0.6099728,0.5927659,0.5763944,0.5531118,0.5314664
0.07628903,0.07122149,0.05473786,0.04442436,0.04271892,0.04318053,0.04286541,0.04166489,0.04246777,0.0432958,0.04375497,0.04514947,0.04520187,0.0473958,0.04925146,0.05243904,0.05724559,0.06606841,0.08283989,0.1112363,0.1507604,0.1975718,0.2444813,0.2853169,0.3168219,0.3433621,0.3654405,0.3861884,0.4071867,0.4276109,0.4500595,0.473761,0.496785,0.5179391,0.5410384,0.5607421,0.5691139,0.5528148,0.5377138,0.5221703,0.5168142
0.02773211,0.02883998,0.03349041,0.03577228,0.03783043,0.03779288,0.03808962,0.037564,0.03840581,0.03875534,0.03976031,0.03936636,0.0414976,0.04526597,0.04711223,0.05058619,0.05373886,0.05962652,0.06760624,0.07853879,0.08657257,0.08319358,0.069718,0.05592139,0.04849613,0.04447781,0.04216278,0.04014357,0.03915998,0.03958181,0.04041792,0.04232462,0.04655943,0.04923528,0.04972478,0.04976445,0.05054336,0.04783788,0.0481595,0.05766169,0.05561994
0.02518783,0.03859436,0.03724231,0.04186446,0.04363743,0.04357635,0.04328571,0.04251317,0.04307475,0.0432939,0.04279951,0.04260359,0.04376456,0.04516612,0.04627642,0.04616311,0.04635481,0.04549369,0.04349607,0.04236356,0.04171863,0.04124278,0.04047053,0.04035159,0.04075528,0.04150642,0.04316237,0.04552115,0.04666645,0.04671522,0.04518847,0.04422921,0.04471025,0.04620289,0.05523854,0.06197316,0.07637837,0.09435452,0.1242004,0.1464475,0.1708375
0.04897059,0.04652719,0.05713098,0.06126873,0.06331522,0.06559177,0.06765808,0.07014943,0.07181182,0.07296834,0.07126173,0.06790519,0.06419609,0.0598344,0.05401153,0.05085632,0.047451,0.04540706,0.04337903,0.04205193,0.04141553,0.04171968,0.04057452,0.0400154,0.04039837,0.04045453,0.04100307,0.04202587,0.04300012,0.04519424,0.04842743,0.05395651,0.06098404,0.07147905,0.08839395,0.1047069,0.1291227,0.1361963,0.1387746,0.1379302,0.1310773
0.02021027,0.02938361,0.03891426,0.04307938,0.04510073,0.04475339,0.0421609,0.04030452,0.04038081,0.03951537,0.04011585,0.03843086,0.03774491,0.03650755,0.03590937,0.03528913,0.03493104,0.03486511,0.03395004,0.03350116,0.03326127,0.03311099,0.03285167,0.03280548,0.03276149,0.03263543,0.03218023,0.03227604,0.03220903,0.03260104,0.0332182,0.03457058,0.03814444,0.04508097,0.06241868,0.08463082,0.1093548,0.1231742,0.134886,0.1329731,0.1255814
0.01899571,0.01344576,0.02257005,0.03068524,0.03101417,0.03041808,0.02883921,0.02628379,0.02575515,0.0249731,0.02354731,0.02249211,0.02198657,0.02215196,0.02122688,0.02105171,0.02063762,0.02056002,0.01984933,0.01964047,0.01900057,0.0190759,0.01893976,0.01917084,0.01935226,0.0201576,0.02092416,0.02174779,0.02267714,0.02301053,0.02356464,0.02390707,0.02348694,0.02421927,0.0248362,0.02286439,0.02386415,0.01420481,0.01675926,0.006290526,0.0121987
0.02732588,0.02777793,0.03041918,0.03816798,0.03936419,0.03961504,0.03762655,0.03693358,0.0370047,0.03659113,0.03585287,0.03502943,0.03558016,0.0362675,0.03681253,0.03664274,0.03632635,0.03683803,0.03646395,0.03688491,0.03672915,0.03687396,0.03614834,0.0360402,0.03603558,0.0356667,0.03564044,0.03548756,0.03469061,0.03435461,0.03411195,0.03380223,0.0333505,0.03323848,0.03535938,0.03223508,0.03317325,0.02461191,0.03087546,0.02691387,0.0305897
0.1712537,0.1559558,0.1274978,0.1141792,0.110409,0.1123729,0.1165955,0.119908,0.1259451,0.1309447,0.1349912,0.1409103,0.1450072,0.1500497,0.1559402,0.1649026,0.1784342,0.1997484,0.231929,0.2737884,0.3215928,0.3698584,0.4113778,0.4484085,0.4756639,0.4996195,0.5184861,0.5330808,0.5432305,0.5469519,0.5592548,0.5663093,0.5664992,0.5694798,0.5702193,0.5722871,0.5939326,0.5983487,0.5849988,0.5879559,0.5746366
0.04485805,0.03819343,0.0476858,0.0461368,0.04508038,0.04518429,0.04387395,0.04327847,0.04587503,0.04958495,0.05401221,0.05879602,0.06736728,0.08017746,0.09969871,0.1266981,0.1501731,0.1650936,0.1703238,0.1648901,0.1472638,0.1189729,0.08950412,0.06762972,0.05712518,0.05188604,0.04852344,0.04552163,0.04436673,0.0444377,0.04647882,0.04818916,0.05121449,0.05281318,0.05599966,0.05544656,0.05599892,0.05452029,0.05318341,0.06675975,0.05728015
0.06757139,0.05834872,0.05020041,0.04590882,0.04407275,0.04621662,0.04938024,0.05338573,0.06084802,0.0766644,0.1096909,0.1736009,0.2579871,0.2930348,0.2613116,0.1959853,0.1365136,0.09400252,0.06886401,0.05671904,0.05195386,0.04996241,0.04834727,0.0474191,0.04786405,0.04930122,0.05302259,0.05753314,0.06153765,0.06156672,0.05941442,0.05812503,0.05986527,0.06770498,0.0786233,0.09172255,0.1142464,0.1481396,0.1754952,0.210639,0.2326382
0.03855782,0.04198672,0.04799545,0.04948306,0.05002414,0.05276997,0.05589452,0.0623155,0.0730749,0.08948114,0.1129038,0.1275029,0.1173604,0.09421554,0.07385324,0.06068057,0.05289298,0.04770231,0.04391718,0.04158859,0.039952,0.03909938,0.03850999,0.03774366,0.03794696,0.03837193,0.03917737,0.04051958,0.0421929,0.04483295,0.04864475,0.05574058,0.06832331,0.08344676,0.1087199,0.1408379,0.1765291,0.2000898,0.2087136,0.217238,0.2096463
0.02700113,0.03004636,0.04090442,0.04273898,0.04398689,0.04526787,0.04615759,0.04875984,0.05533763,0.06523957,0.07889939,0.08438396,0.07466716,0.06039349,0.04991774,0.04414841,0.04078227,0.03878744,0.03701486,0.03623398,0.03557757,0.03566189,0.03437613,0.03408122,0.03382749,0.03450002,0.03397812,0.03387239,0.03429284,0.03566691,0.03669151,0.03921385,0.04379496,0.0544847,0.07426476,0.09403344,0.12039,0.1404749,0.1457362,0.1436409,0.1443745
0.0154255,0.02033547,0.02488931,0.0302141,0.02986349,0.03012573,0.03090633,0.03083045,0.03174375,0.0317222,0.03063884,0.02902017,0.02627398,0.0263478,0.02479162,0.02327751,0.02255239,0.02191896,0.02129627,0.0208764,0.02054449,0.02039938,0.02024582,0.02054272,0.02054865,0.0209224,0.02102598,0.02215001,0.02293728,0.02309703,0.02317844,0.02352621,0.02298762,0.02399423,0.0236319,0.02438816,0.02362155,0.02025203,0.01981849,0.02316526,0.00991762
0.02322629,0.02640181,0.03241975,0.03749479,0.03715936,0.03833428,0.03817034,0.03835214,0.03893393,0.0387576,0.03776221,0.03676908,0.03732139,0.03716385,0.03813288,0.03695901,0.03716637,0.03678305,0.03681264,0.03658585,0.03617026,0.03639785,0.03603197,0.03580746,0.03569551,0.03500095,0.03500893,0.03422576,0.03404089,0.03310907,0.03404238,0.03294935,0.03205536,0.0322564,0.03167525,0.03079992,0.02849842,0.02259163,0.01963218,0.01686395,0.01228185
0.3352856,0.2829099,0.1750755,0.1130682,0.1004504,0.1062835,0.1156338,0.1261279,0.1502365,0.1944382,0.263218,0.358124,0.4728547,0.5757137,0.6492604,0.6845944,0.7061446,0.7188087,0.7280418,0.7381508,0.7444447,0.7514589,0.7575118,0.7604221,0.7654922,0.7684577,0.7712518,0.7697035,0.7587114,0.7287937,0.7322386,0.7223211,0.7055654,0.6949525,0.6813724,0.6831136,0.7124159,0.7420538,0.7530679,0.7606289,0.7735726
0.04813627,0.04679213,0.046415,0.04296401,0.04257792,0.04276464,0.04285676,0.04263998,0.04421075,0.04564748,0.04787238,0.05211174,0.05907897,0.07043131,0.09194483,0.127947,0.1623405,0.1860888,0.1959002,0.1905756,0.1698265,0.1387888,0.1047285,0.07896068,0.06520698,0.05809158,0.05433954,0.05112804,0.05009398,0.05002284,0.05105066,0.05401019,0.05861323,0.06135082,0.06267168,0.06548397,0.0677858,0.05947702,0.07321949,0.07315128,0.08425657
0.03585788,0.04449636,0.04411086,0.04610819,0.04505063,0.04508955,0.04347983,0.04343641,0.0448034,0.04674734,0.05048954,0.05846285,0.07088459,0.08364409,0.1068249,0.1290968,0.115318,0.08727176,0.06566552,0.05474699,0.05022643,0.0485943,0.04662161,0.04524265,0.04568616,0.04743039,0.04950722,0.0523507,0.05516856,0.05474537,0.05290137,0.05107149,0.05162427,0.05600761,0.0622326,0.0718932,0.08716536,0.1077235,0.1266415,0.1618499,0.1888776
0.01966414,0.03114485,0.0372816,0.04269598,0.04379004,0.04360931,0.04360126,0.04309853,0.04405185,0.04528145,0.04845399,0.05213289,0.05408503,0.0552107,0.05325592,0.04911934,0.04535575,0.04262017,0.04022874,0.0393569,0.03802569,0.03737844,0.03612858,0.0359138,0.03597495,0.03615117,0.03652824,0.03675095,0.03718079,0.03780003,0.04023057,0.0432858,0.04904107,0.05806989,0.07352212,0.09350282,0.1133822,0.1255309,0.1457981,0.1578131,0.137887
0.02619766,0.02211975,0.02690238,0.03409528,0.03396177,0.03422392,0.03308185,0.03249081,0.03194233,0.03215239,0.03117296,0.03175382,0.03099387,0.03011456,0.02934302,0.0284198,0.02720751,0.02622324,0.02528904,0.02408307,0.02427992,0.02383159,0.02352928,0.02365891,0.02395401,0.02443916,0.02502344,0.02593125,0.02686959,0.02741094,0.02786896,0.02760654,0.02779543,0.02733889,0.02846611,0.03007906,0.03070717,0.02166042,0.02003371,0.02239824,0.01765319
0.03476455,0.02837799,0.03474113,0.04030283,0.04085049,0.04096873,0.03995595,0.03961967,0.03944092,0.03968097,0.0387885,0.03846289,0.03957993,0.04022163,0.04048676,0.0401296,0.03979671,0.03949396,0.03898508,0.03897295,0.03868967,0.03860498,0.03784355,0.03778441,0.03753605,0.03715562,0.03722781,0.03689211,0.03679043,0.03641615,0.03623805,0.03538531,0.03511791,0.03380625,0.03595461,0.03363741,0.03535815,0.02734842,0.01754908,0.01683168,0.02134404
0.2791513,0.2459752,0.1666883,0.1193505,0.1034046,0.1040244,0.1069551,0.1089972,0.1137452,0.1249128,0.1433657,0.1705553,0.2018838,0.2435378,0.3149928,0.4352534,0.5593354,0.6413339,0.6874736,0.7150247,0.7297013,0.7389182,0.7450057,0.7520618,0.7541856,0.7569619,0.7603777,0.7567318,0.7458052,0.7177515,0.7218295,0.7111537,0.6924482,0.6831918,0.6726378,0.6595447,0.6910876,0.7282735,0.7338756,0.7474149,0.7532076
0.04183649,0.02994039,0.03911206,0.04083115,0.04083771,0.04052155,0.03988166,0.03923564,0.04025764,0.04065786,0.04217981,0.04311482,0.04648319,0.0538796,0.0650076,0.08392685,0.1072825,0.1289719,0.1459779,0.1509387,0.1405237,0.1168826,0.08574016,0.06213192,0.05049973,0.04479438,0.04172451,0.03992469,0.03850044,0.03898842,0.04089553,0.0445377,0.04870113,0.05205667,0.05270917,0.05583546,0.05783827,0.05773698,0.06346437,0.06447601,0.08004812
0.0376876,0.03626392,0.04338457,0.04247204,0.04386556,0.04715493,0.05140541,0.05539323,0.05783506,0.06069543,0.0613771,0.06625759,0.07221841,0.07919402,0.08017664,0.07394298,0.06237635,0.05070288,0.04158442,0.0374024,0.0354793,0.03441635,0.03403085,0.03364474,0.03428159,0.03518557,0.0361505,0.03841119,0.03956729,0.03871008,0.03807248,0.03724695,0.03775383,0.03967859,0.04426549,0.05281029,0.06116328,0.07072949,0.09389998,0.1215844,0.150366
0.06730447,0.07166131,0.07575655,0.08445266,0.09163928,0.102801,0.1212647,0.134825,0.1391199,0.1373348,0.1279257,0.1143158,0.09967185,0.08433979,0.07033224,0.05842642,0.05101851,0.04546074,0.0413006,0.03861295,0.03695143,0.03643395,0.0353034,0.03505297,0.0359554,0.03686927,0.03869628,0.04065362,0.04404256,0.04795729,0.05378268,0.0627889,0.07694187,0.09375271,0.1144663,0.1380903,0.164774,0.1835785,0.1853053,0.1909958,0.168028
0.03101827,0.02034137,0.03436063,0.03826542,0.04040156,0.04323462,0.04642867,0.0493357,0.05041826,0.04902805,0.04586888,0.04375913,0.03832864,0.03610481,0.03362471,0.03287732,0.03217,0.03077828,0.02992633,0.02944213,0.0288651,0.02907151,0.02888549,0.02869929,0.02891103,0.02898073,0.02892702,0.02859314,0.02896868,0.02977654,0.03043859,0.03098384,0.03599898,0.0420691,0.053156,0.06984865,0.08724826,0.1037686,0.1156155,0.1300136,0.1163883
0.02059392,0.01800272,0.02196308,0.02351402,0.02388124,0.02444628,0.02564724,0.02606818,0.02568191,0.02483048,0.02417015,0.02315856,0.02183738,0.02252049,0.02244111,0.02154115,0.02193044,0.02154552,0.02097016,0.02108117,0.02103902,0.02148921,0.0215827,0.02222539,0.02271672,0.0239015,0.02514352,0.02589636,0.02711475,0.02854654,0.02906869,0.02925991,0.02897447,0.03009869,0.03205914,0.0292527,0.03066137,0.02849473,0.02262492,0.01934579,0.00826394
0.02590084,0.02754514,0.03021278,0.03591622,0.03681185,0.03711956,0.03735936,0.03753444,0.03796573,0.03778663,0.03682034,0.03596171,0.03546477,0.03660673,0.0369574,0.03685003,0.0368927,0.03705231,0.03673105,0.0368732,0.03649256,0.03693935,0.03601421,0.03592063,0.03561737,0.03617861,0.03622686,0.03555668,0.03545717,0.03563796,0.03501943,0.0343176,0.03315317,0.033473,0.03256807,0.03200795,0.03078925,0.02312713,0.01651041,0.01697501,0.02393143
0.3153521,0.2835842,0.2154967,0.1818726,0.1830138,0.2005496,0.2269233,0.2458553,0.2554696,0.264287,0.273252,0.2856052,0.3039476,0.3301115,0.3600069,0.3954477,0.4357309,0.4803554,0.5276875,0.57375,0.6103279,0.6379459,0.6539201,0.6644884,0.6699139,0.6752959,0.6790408,0.6811769,0.6765491,0.6653567,0.6736951,0.669925,0.6654439,0.662281,0.6574751,0.6556438,0.6774815,0.7101102,0.7156592,0.7265882,0.7092729
0.03760251,0.03509534,0.04174214,0.04518142,0.04515145,0.04533604,0.04443404,0.04338001,0.04460511,0.04723323,0.04917562,0.05124971,0.05750055,0.07032732,0.08501586,0.0869714,0.0723728,0.05524773,0.04408086,0.03933431,0.03659051,0.03622678,0.0349156,0.03415165,0.03450393,0.03451709,0.03498254,0.035263,0.03479205,0.03469106,0.03466216,0.03402875,0.03432796,0.03720375,0.04143654,0.04213664,0.0500504,0.04601285,0.06072565,0.06870645,0.07337699
0.05240917,0.05433554,0.06938851,0.0727483,0.07493215,0.07609448,0.07592378,0.07708418,0.08044212,0.08358189,0.08219233,0.0747522,0.07212286,0.06514252,0.05779111,0.05003641,0.04420886,0.04055169,0.03763254,0.03620727,0.03432273,0.03394092,0.03303514,0.03274259,0.03342126,0.03339653,0.03372189,0.03438731,0.03462684,0.03630509,0.03947181,0.04332768,0.04909632,0.05539722,0.06233297,0.0708913,0.07460515,0.07514746,0.07441145,0.07082402,0.06801836
0.02687401,0.01839778,0.03767073,0.03957,0.04128174,0.04170666,0.04102182,0.04043439,0.04139719,0.04169354,0.03983301,0.03845622,0.0376266,0.03722706,0.0355194,0.03357979,0.03226136,0.03110476,0.03009483,0.02941969,0.02886117,0.02881921,0.02828925,0.02794458,0.028113,0.02795703,0.02782819,0.02819931,0.02807649,0.02864576,0.02931214,0.02910331,0.03108585,0.03455283,0.03996677,0.04741137,0.04975751,0.04881316,0.06178622,0.05649684,0.0679667
0.009303574,0.0144798,0.02016014,0.0247446,0.02627017,0.02544265,0.02426902,0.02317189,0.02233425,0.02136456,0.02019761,0.01930093,0.01913462,0.01904878,0.01873522,0.01852444,0.01825355,0.01768165,0.01724569,0.01751435,0.01735473,0.0176933,0.01773306,0.01798056,0.01844981,0.01902732,0.01946318,0.01974233,0.02022713,0.02095001,0.02062525,0.02117628,0.02028991,0.01907557,0.01956795,0.02198811,0.01486893,0.01232071,0.01706422,0.01403753,0.006677238
0.007406008,0.01997437,0.03416143,0.03977408,0.04082076,0.0398998,0.03527697,0.03214343,0.03171656,0.0313571,0.02996249,0.02944602,0.02973669,0.03016479,0.02974504,0.03050028,0.03004709,0.02985147,0.02991863,0.02982236,0.02908755,0.02907045,0.02848234,0.02850102,0.0284065,0.02847518,0.02758734,0.02709531,0.02693118,0.02729409,0.02609481,0.02681523,0.02505763,0.02539602,0.02424214,0.02656991,0.0217064,0.01737929,0.01917516,0.007121343,0.02287571
0.1786401,0.1830585,0.1618603,0.1515495,0.1473725,0.1498924,0.1489713,0.1505107,0.1603568,0.1751261,0.1842182,0.1887323,0.2122927,0.2501047,0.3005468,0.3526416,0.3875455,0.4069596,0.4136562,0.4095457,0.3905126,0.3563823,0.3072777,0.2603387,0.2272623,0.2065057,0.1920748,0.1792902,0.1725352,0.1737971,0.1830984,0.1949239,0.2080987,0.2182335,0.2213416,0.2179849,0.2265744,0.2293708,0.2417867,0.2483278,0.2554606
0.2318784,0.2424928,0.2529225,0.2645053,0.2907396,0.3229025,0.3434475,0.3574516,0.3586067,0.3273806,0.2731596,0.217861,0.1729409,0.1423832,0.1210923,0.1064838,0.09717396,0.09118124,0.08617588,0.08337288,0.08336586,0.08469302,0.08428084,0.08474664,0.08696595,0.08909582,0.09211121,0.09370998,0.09830333,0.1057099,0.1136064,0.1236883,0.1358092,0.1507865,0.1728197,0.1986037,0.2254691,0.2431841,0.2548577,0.2601815,0.2706692
0.1075869,0.1129237,0.1254976,0.1383137,0.1664063,0.199619,0.2336422,0.2559919,0.2461446,0.1968478,0.1329601,0.08145526,0.05180319,0.03950795,0.03424462,0.0322343,0.03105813,0.03036902,0.02949414,0.02913694,0.02891136,0.02866853,0.02817902,0.02898225,0.02862733,0.02882007,0.02902925,0.02872652,0.02896751,0.02936005,0.03000027,0.02946057,0.03180114,0.03405263,0.04152949,0.05452569,0.06476093,0.08078832,0.09740501,0.1114371,0.1099257
0.01195887,0.001357375,0.01748345,0.02292139,0.0239189,0.02374594,0.02189319,0.02023827,0.01976204,0.01855678,0.01821486,0.01638062,0.01601544,0.01681428,0.01699071,0.0161515,0.01646011,0.01640069,0.01573556,0.01630902,0.01622223,0.01705774,0.01684056,0.01750788,0.01835172,0.01849539,0.01956374,0.02038381,0.02054376,0.0216905,0.02273092,0.02099033,0.02048717,0.02118643,0.02438291,0.02313892,0.02004611,0.01651385,0.01167198,0.00652214,0.005234751
0.01766022,0.01699658,0.03330017,0.03820639,0.0392423,0.03908928,0.03545828,0.03326524,0.03227199,0.03234276,0.03058502,0.02942877,0.03049322,0.0308564,0.03111533,0.03105584,0.03158535,0.03126899,0.03092634,0.03105918,0.03124702,0.03140635,0.03056162,0.03039689,0.03045026,0.03046628,0.03037204,0.02973753,0.0292959,0.02964638,0.02964771,0.02882051,0.0273132,0.02725518,0.02639218,0.02503716,0.02286974,0.01645836,0.01798893,0.01104879,0.01158314
0.4549144,0.4650553,0.4856491,0.5120655,0.5322059,0.5641401,0.5978509,0.6291534,0.6502784,0.6562267,0.6496927,0.6301946,0.6036522,0.56687,0.5184387,0.4586701,0.393198,0.3293196,0.2727975,0.2342268,0.21457,0.2050855,0.1977722,0.1947817,0.195278,0.2028192,0.2182189,0.233826,0.2441068,0.2425875,0.2351094,0.2275219,0.2314273,0.2439877,0.2642962,0.28834,0.31558,0.3497553,0.3767217,0.408793,0.4032197
0.1112292,0.1214548,0.1435333,0.1582757,0.1760853,0.1961713,0.2135817,0.2203841,0.2047549,0.1658442,0.1204962,0.08494788,0.06230167,0.04934295,0.04190124,0.03636535,0.03400675,0.03160237,0.02937885,0.02883036,0.02791162,0.02748622,0.02660398,0.02754288,0.02802035,0.02829042,0.02830216,0.02865649,0.02976576,0.03059317,0.03295563,0.03619979,0.04058142,0.0461637,0.05705808,0.06866137,0.07866795,0.08656846,0.09231392,0.08827194,0.07224844
0.01404544,0.01765104,0.02271667,0.03061061,0.03296991,0.03345062,0.033527,0.03306599,0.03182509,0.02985823,0.02753523,0.02587192,0.0243343,0.02333234,0.02199856,0.0215573,0.020872,0.01989257,0.0194168,0.01917836,0.01934367,0.01897712,0.01965836,0.01995317,0.02017586,0.02118514,0.0217567,0.02243448,0.02319709,0.02400083,0.02452667,0.02406938,0.02393652,0.02478512,0.02565159,0.02381229,0.02311242,0.01714554,0.0124538,0.01116308,0.0131783
0.01970432,0.03425664,0.04054798,0.03990823,0.03947006,0.03996283,0.04013881,0.03950927,0.03963783,0.03883485,0.03841741,0.03807487,0.03660579,0.03758046,0.0367697,0.03666903,0.03663664,0.03610168,0.03581711,0.03620502,0.03523371,0.03478626,0.03455975,0.03441922,0.03485345,0.03511104,0.03423331,0.03410195,0.03390809,0.03409281,0.03388118,0.0336906,0.0336522,0.03299757,0.03407939,0.03264364,0.02978697,0.02748122,0.03257295,0.03092657,0.01766785
0.009963319,0.005703141,0.01890456,0.02437711,0.02524113,0.02452349,0.02402658,0.02293892,0.02181104,0.02125651,0.01978375,0.01815724,0.01871749,0.01796761,0.01798409,0.01780881,0.0173549,0.01748343,0.01676502,0.01689681,0.01650881,0.01697912,0.01732857,0.0177975,0.01828347,0.01891754,0.01982297,0.0203286,0.02135821,0.02204403,0.02217705,0.0222981,0.02275141,0.02348735,0.02294903,0.02343408,0.01986912,0.01343464,0.009713807,0.01183849,0.003740793
0.01978436,0.02006058,0.03548634,0.03828437,0.0396202,0.03922962,0.03589068,0.03398646,0.0335667,0.03261851,0.03129224,0.03210365,0.03119293,0.03160374,0.03193368,0.03164688,0.03239076,0.03177295,0.03141217,0.03129289,0.03123884,0.03138688,0.03071834,0.03042424,0.03117083,0.03022647,0.02997871,0.02977798,0.02975356,0.03024937,0.02892338,0.0288413,0.02780095,0.02718857,0.02891214,0.02959138,0.02727097,0.01915275,0.01516242,0.008547629,0.007603772
0.3871698,0.4297282,0.4720472,0.5028617,0.5241808,0.5472501,0.5618308,0.5657575,0.5563285,0.5196438,0.4579902,0.3893927,0.3281657,0.2745959,0.2330004,0.2013466,0.1764468,0.1594808,0.1459936,0.1367823,0.1301264,0.1261111,0.1229316,0.1222165,0.1233107,0.1245348,0.1279854,0.1332496,0.1433122,0.1547256,0.1736208,0.1968424,0.2262677,0.2608149,0.2945932,0.3239812,0.3583567,0.383205,0.3869643,0.3853004,0.3777003
0.01893454,0.01848483,0.02662159,0.03260539,0.03369927,0.03388216,0.0342584,0.03458186,0.03474896,0.03435118,0.03276811,0.03103708,0.03119571,0.03203063,0.03159137,0.03127243,0.03134424,0.03095839,0.03056498,0.03042725,0.02977669,0.02930524,0.0291338,0.02921596,0.02897521,0.02920676,0.02895676,0.02883692,0.02918404,0.02941386,0.02939883,0.02873924,0.02953123,0.02892439,0.03184187,0.03087643,0.02677863,0.02087125,0.01675161,0.01625949,0.01967086
0.1069327,0.1093973,0.1331299,0.1467741,0.1529469,0.1578934,0.1592303,0.1585222,0.1532462,0.1425216,0.1306633,0.1188444,0.1066902,0.0967119,0.08647998,0.07876824,0.0714617,0.06514273,0.05919693,0.05478772,0.0514022,0.04865106,0.0456761,0.04396142,0.04270004,0.04187569,0.04106549,0.04073857,0.03993502,0.03967228,0.03958435,0.03895921,0.03876581,0.0378165,0.03743592,0.04096682,0.0375871,0.03473507,0.03337755,0.03024163,0.0333995
0.0552149,0.04844423,0.04033428,0.03595431,0.03404092,0.03375304,0.03440742,0.0347108,0.03457318,0.03486243,0.03519159,0.03432444,0.0349394,0.03437054,0.03432286,0.03435471,0.03499351,0.03561417,0.03803759,0.04634381,0.06314047,0.09677337,0.1441821,0.1934035,0.2401904,0.2826023,0.31551,0.3406678,0.3588459,0.3737218,0.3884371,0.404236,0.4229863,0.4389149,0.453493,0.4652172,0.4740285,0.4690105,0.470384,0.4549618,0.4319602
0.05274626,0.04834428,0.04236583,0.04200628,0.04127595,0.04015323,0.03632774,0.03377487,0.03367754,0.03343955,0.03370085,0.03383357,0.03384006,0.03338975,0.0344084,0.0349228,0.03578892,0.03743123,0.04213923,0.05577753,0.07994266,0.111837,0.1448147,0.1733963,0.1948208,0.2109627,0.2223964,0.2343617,0.2470392,0.2595628,0.2729578,0.2852766,0.2997941,0.3126512,0.3237955,0.3356144,0.3350463,0.3290476,0.3229604,0.3110319,0.2835042
0.09715301,0.08730089,0.05988119,0.04527627,0.04142668,0.04087903,0.03764147,0.03704262,0.03930925,0.04299449,0.04815853,0.05111515,0.05145402,0.05060205,0.05033982,0.04887009,0.04829677,0.0496051,0.05849783,0.08800192,0.1458388,0.2312051,0.3379019,0.4459252,0.528781,0.5811972,0.6102765,0.6307315,0.6428653,0.6567471,0.664344,0.6687563,0.6718654,0.6747424,0.6773349,0.6779774,0.6753011,0.6638333,0.6582667,0.6536442,0.6330555
0.09059552,0.08086509,0.06380857,0.04527162,0.04155772,0.04104383,0.03773335,0.03554871,0.03617025,0.03809186,0.0411175,0.04410414,0.04566374,0.04779462,0.04969522,0.05257574,0.05322271,0.05406438,0.06327512,0.09325739,0.1501419,0.2334734,0.3367943,0.4407693,0.5178981,0.5655582,0.5901179,0.6070258,0.6208965,0.6312755,0.6395617,0.6433369,0.6471801,0.6502287,0.6496773,0.649446,0.6532521,0.6451305,0.6321695,0.6191825,0.6124015
0.07272817,0.0631908,0.04619865,0.04053474,0.0387292,0.03956133,0.0390998,0.0381905,0.03824541,0.03835307,0.0394231,0.03970978,0.03898478,0.03940989,0.04005127,0.04114233,0.04147109,0.04335193,0.05038214,0.07370682,0.1172847,0.1780589,0.2471419,0.3048085,0.3393613,0.3576966,0.366354,0.3747847,0.3833278,0.3945779,0.4045852,0.4169547,0.4337218,0.4499837,0.4641139,0.478812,0.4909248,0.4856616,0.4824385,0.4637584,0.4456313
0.03516553,0.03847009,0.03663576,0.03967125,0.039955,0.04128474,0.04258171,0.04409976,0.04474879,0.04477253,0.04418032,0.04401731,0.04471764,0.04529831,0.0477528,0.04746783,0.0482709,0.04970008,0.05492123,0.07001601,0.0915833,0.1015391,0.09072222,0.07441574,0.06324688,0.05731232,0.05376928,0.05109337,0.0502424,0.05053618,0.05143491,0.05144231,0.05314409,0.05558848,0.05550392,0.05179674,0.05805861,0.052875,0.05170898,0.05657268,0.05352045
0.02348233,0.03543446,0.04174118,0.04502385,0.04492047,0.04350379,0.04129453,0.03994113,0.0393292,0.03896399,0.03771477,0.0363584,0.03732281,0.03707011,0.0376312,0.03681189,0.0376563,0.03830624,0.04143772,0.0475009,0.05229236,0.05320716,0.05191402,0.05065551,0.04940554,0.05119481,0.05297813,0.05636953,0.05811512,0.05767623,0.05408633,0.05219301,0.05275784,0.05625831,0.0589753,0.06605668,0.07086082,0.0729874,0.09067319,0.1120992,0.1292069
0.03751797,0.05608764,0.08165545,0.08739454,0.08527617,0.07818131,0.07117373,0.06631025,0.06296035,0.06006156,0.05612977,0.05302927,0.05037886,0.04838264,0.04495063,0.04147898,0.03936334,0.03815302,0.03809553,0.03944755,0.0399413,0.0394173,0.03844071,0.03800834,0.03771296,0.03858932,0.03903131,0.04121149,0.04323473,0.04597476,0.05187264,0.05929988,0.06968314,0.08473963,0.1031043,0.1234426,0.1384624,0.1454628,0.1613421,0.1592164,0.1405107
0.02452929,0.02800465,0.03766523,0.04106512,0.04174011,0.04161592,0.03912663,0.03739647,0.036885,0.03618444,0.03482291,0.03366059,0.0334488,0.03269089,0.03184666,0.03202998,0.03242795,0.03263368,0.03347478,0.03545617,0.03593222,0.03589745,0.03448604,0.03382588,0.03351585,0.03367421,0.0334021,0.03351909,0.03457769,0.03557361,0.03827608,0.04107401,0.04618927,0.05448149,0.06480086,0.07739964,0.08519063,0.09206802,0.1048866,0.1044027,0.1052325
0.01263356,0.01168912,0.02320853,0.02736076,0.02919642,0.02861033,0.0262326,0.02498273,0.02394679,0.02257858,0.02170896,0.02023137,0.02002975,0.02032265,0.02041898,0.01960162,0.0200712,0.02004629,0.01991106,0.02039515,0.02017411,0.02009367,0.01993818,0.0200004,0.02005784,0.02045036,0.02123925,0.02178113,0.022489,0.02341814,0.02285216,0.0226444,0.02299628,0.02285897,0.02508477,0.02447294,0.01949875,0.02074149,0.01856945,0.01302885,0.01291685
0.2114194,0.2162402,0.2122362,0.20095,0.1843875,0.1685684,0.1532708,0.1423941,0.135921,0.1324127,0.1306795,0.1293525,0.1282842,0.1277521,0.1283175,0.1283756,0.1263193,0.1289527,0.1469366,0.2008695,0.2873224,0.3910546,0.4954552,0.5810735,0.6361784,0.6646355,0.6756953,0.6798441,0.6737276,0.6539399,0.6531531,0.6415916,0.6261001,0.6191483,0.6101076,0.5994749,0.6156482,0.6543126,0.65389,0.6625506,0.6587125
0.03526709,0.0435957,0.03884235,0.04150099,0.04015012,0.03937251,0.03475654,0.03148594,0.03134707,0.03132179,0.03142329,0.03200403,0.03140537,0.03246819,0.03157635,0.03304025,0.03311388,0.03478822,0.03610364,0.03976667,0.0472569,0.06004849,0.07716714,0.0962524,0.1171251,0.1368954,0.1558179,0.1706485,0.1875514,0.2063076,0.2225681,0.2413399,0.2642658,0.2809831,0.2972646,0.3119123,0.3180878,0.3055382,0.2931792,0.2802567,0.2481946
0.09069402,0.08053305,0.05666317,0.04872003,0.04559037,0.04565019,0.04514674,0.04504455,0.04990716,0.05908548,0.07337342,0.09078055,0.1033546,0.1019437,0.09832745,0.09278098,0.08636422,0.07898731,0.07616668,0.08481215,0.1131736,0.1666321,0.2317506,0.2919382,0.3510009,0.404297,0.4448127,0.4752034,0.4972876,0.5147416,0.5326454,0.5522406,0.5705295,0.5871413,0.6041942,0.6172099,0.6253022,0.6111547,0.5949483,0.5857655,0.5575639
0.08768628,0.07217931,0.06177715,0.05018344,0.0474064,0.04641263,0.04223696,0.03816543,0.03923241,0.04090524,0.0449903,0.0516059,0.05684603,0.06458867,0.07601268,0.09111701,0.09475195,0.09023186,0.08725069,0.0969322,0.129327,0.1889512,0.2590711,0.3215413,0.3793722,0.4281158,0.4653219,0.4942223,0.5142204,0.5298347,0.5459307,0.5636571,0.5826618,0.5961124,0.6081256,0.6180194,0.6233694,0.6148016,0.5959979,0.5930245,0.5809632
0.05573933,0.0573585,0.05008717,0.04582597,0.04469873,0.04572314,0.04707166,0.0479868,0.04811491,0.04763718,0.04741685,0.04870633,0.04923145,0.05024748,0.05106688,0.05228726,0.05242924,0.05217348,0.05296062,0.05809777,0.07351769,0.1085128,0.1568661,0.2055145,0.2507899,0.2880856,0.3147759,0.3349563,0.3517916,0.3705113,0.3893322,0.4108675,0.4326219,0.4550596,0.4773977,0.4949886,0.5133774,0.5026125,0.4945483,0.4829288,0.4468307
0.02240041,0.03945583,0.04995796,0.05762033,0.05733622,0.05659118,0.05233716,0.05064315,0.0500159,0.04845226,0.04543431,0.04407899,0.04226727,0.04023545,0.03985784,0.03892067,0.03691685,0.03679289,0.03571959,0.03544127,0.03639307,0.03631235,0.03615187,0.03673195,0.03647271,0.0378222,0.0383823,0.0398074,0.03940384,0.03874636,0.03800713,0.03734026,0.03660532,0.03753572,0.04244539,0.04372243,0.0512224,0.0508621,0.05582653,0.0751466,0.09835374
0.07811789,0.09436967,0.1307885,0.1435433,0.1468461,0.1440973,0.1352883,0.1286161,0.1231295,0.1133071,0.09887964,0.08471166,0.06994826,0.05922585,0.05132969,0.04598334,0.04165102,0.03980343,0.03766302,0.03744194,0.03639328,0.03624028,0.03532236,0.0354363,0.03579131,0.03595758,0.03628446,0.03719456,0.03896598,0.04121442,0.04402426,0.04874016,0.0568976,0.06697526,0.08304022,0.1012536,0.1149832,0.1204926,0.128957,0.1266109,0.111727
0.02813121,0.03419881,0.04072781,0.05004609,0.05037403,0.0497468,0.04701544,0.04521734,0.04461025,0.04252393,0.03962155,0.03727264,0.03473812,0.03412074,0.03400896,0.03374079,0.03319623,0.03298908,0.03291567,0.03299285,0.03298002,0.03292401,0.03188367,0.03190803,0.03215583,0.03193054,0.03117987,0.0314642,0.03115877,0.03239749,0.03307909,0.03356521,0.03486373,0.03632725,0.04261199,0.04752949,0.05878992,0.06053939,0.06729519,0.06164165,0.06493247
0.01384091,0.01809654,0.02337877,0.03080465,0.03169701,0.0299048,0.02750544,0.0252996,0.02401728,0.02309238,0.02182168,0.02105416,0.02045756,0.02092119,0.02102665,0.02016254,0.01978795,0.01950175,0.01912719,0.01902273,0.01857074,0.01834096,0.01801946,0.01822629,0.01848723,0.01843034,0.01890752,0.01916217,0.01963266,0.02008009,0.02100299,0.02098373,0.02082523,0.02062115,0.02291912,0.02247831,0.02218792,0.01985278,0.01875081,0.009672059,0.01557871
0.01086931,0.0222207,0.03583111,0.04056028,0.04225978,0.04065734,0.03345418,0.02965212,0.028179,0.02792501,0.02644966,0.02669403,0.02718424,0.02742746,0.02741825,0.02736094,0.02783165,0.02823845,0.02727427,0.0272916,0.0275906,0.02778812,0.02734979,0.02732924,0.02709664,0.02718438,0.02772023,0.02694515,0.02672207,0.02631584,0.0258964,0.02557363,0.02393002,0.02470896,0.02730289,0.02173642,0.0238883,0.01459753,0.01164727,0.006246192,0.009277856
0.08354904,0.06816683,0.04976378,0.03980855,0.03609614,0.03711167,0.0384516,0.03863602,0.04275512,0.04874394,0.05640303,0.06536066,0.07210611,0.07646392,0.07880438,0.08255174,0.08775928,0.09808942,0.1161098,0.1424323,0.1738027,0.208157,0.2430491,0.2753425,0.3021876,0.3284655,0.3482195,0.3685627,0.3868316,0.4055842,0.4282762,0.4472824,0.4673162,0.4867447,0.5025382,0.5144673,0.5190832,0.5012174,0.4916209,0.4727718,0.4213555
0.08412332,0.07384882,0.05687315,0.04927638,0.04629019,0.0457618,0.04008903,0.03598639,0.03671244,0.03881879,0.04230422,0.04605756,0.05041643,0.05679476,0.06592808,0.07918123,0.09127682,0.1052047,0.1237226,0.1491784,0.1808067,0.2157524,0.2481283,0.278065,0.3043715,0.3258118,0.3438933,0.360939,0.3804123,0.3981329,0.4156038,0.4342471,0.450719,0.4649173,0.4791895,0.489843,0.5002753,0.4749212,0.4618027,0.4446749,0.4104899
0.06026041,0.05548368,0.04803289,0.04612192,0.04497274,0.04515223,0.04362121,0.04256446,0.04288972,0.04411471,0.04426459,0.04396642,0.04646197,0.04767991,0.04970602,0.05193887,0.05572813,0.06244718,0.07273359,0.089779,0.1131474,0.1417473,0.1719432,0.1993812,0.2233557,0.2436937,0.2588524,0.275296,0.2931362,0.3107656,0.3322055,0.3518082,0.3733295,0.3970677,0.4184889,0.4405936,0.4495288,0.4399038,0.4324307,0.4035012,0.3723448
0.02680137,0.03073931,0.03869177,0.04465676,0.04521026,0.04619463,0.04439466,0.04380242,0.04409783,0.04421309,0.04341383,0.0436369,0.04315171,0.04554572,0.0457162,0.04629903,0.0463769,0.04550745,0.04449597,0.04309974,0.04228315,0.04226367,0.04131248,0.04123548,0.04128213,0.04189483,0.04315345,0.04398209,0.04417167,0.04436325,0.04320408,0.04187512,0.04133081,0.04353923,0.04512354,0.04849911,0.05681104,0.06137717,0.07007475,0.08386398,0.1271019
0.04251919,0.04708391,0.05380648,0.06204817,0.06354795,0.06475985,0.06770025,0.07006344,0.07229162,0.07277436,0.06967904,0.06791655,0.06439928,0.05952758,0.05411712,0.05038521,0.04716085,0.04566877,0.04301108,0.04217211,0.04125069,0.04047962,0.0395837,0.03990374,0.03988719,0.03994784,0.04026625,0.04152349,0.04274632,0.04531253,0.04892595,0.0532806,0.06092829,0.07220201,0.08794143,0.1030089,0.1193439,0.1230373,0.1252603,0.1243117,0.1355458
0.02470461,0.03059744,0.04062379,0.04113942,0.04303901,0.04315909,0.04094754,0.03991973,0.04002477,0.03922278,0.03908388,0.0377192,0.03650721,0.03524129,0.03530257,0.03514971,0.03443531,0.03440251,0.03393305,0.03366646,0.03306929,0.03299322,0.0325154,0.03252828,0.03222991,0.03183488,0.03197685,0.03130808,0.03266964,0.0327814,0.03229529,0.03376809,0.03421917,0.03636856,0.0435006,0.04711339,0.05054248,0.05511795,0.04830858,0.04541369,0.0535445
0.0179921,0.02408847,0.03480927,0.04129139,0.04136658,0.04061829,0.03551609,0.03175471,0.03177447,0.03137445,0.03088708,0.03094395,0.0294611,0.03012652,0.03103094,0.03159344,0.03107229,0.03124841,0.03139111,0.03155344,0.03142482,0.03120471,0.03055046,0.03100168,0.03015948,0.03043068,0.02997979,0.02945539,0.02945667,0.0295806,0.02968308,0.02833753,0.02727165,0.0265199,0.0287609,0.02670122,0.02577421,0.01854264,0.01577507,0.006306843,0.003206986
0.1695886,0.1547872,0.1280099,0.1129446,0.1093588,0.11368,0.1168228,0.121081,0.1271689,0.1327006,0.1361334,0.1408512,0.1455903,0.1509034,0.1572574,0.1662046,0.1795084,0.2005212,0.2317344,0.27517,0.3217413,0.3674643,0.4065332,0.4392825,0.4639918,0.4828483,0.4964092,0.5104402,0.5185503,0.5195405,0.5283117,0.5321739,0.5330323,0.5353492,0.5323476,0.5365167,0.551705,0.5526656,0.5572424,0.5421576,0.537473
0.1995334,0.1645391,0.09975481,0.06089749,0.05014927,0.04950178,0.04600611,0.04216934,0.0448353,0.05047653,0.0594429,0.07143356,0.08421072,0.1027667,0.1433241,0.2387511,0.3651752,0.4757457,0.5607595,0.6174985,0.6512428,0.6741068,0.6872073,0.7003078,0.7105764,0.7204006,0.7278443,0.7396236,0.7494238,0.7549403,0.7635078,0.7686443,0.7746815,0.7799182,0.778091,0.7799876,0.7804738,0.7839203,0.7711581,0.7644821,0.7586443
0.1200357,0.08933595,0.06586688,0.05044691,0.04609676,0.04692878,0.04693844,0.04751346,0.0513483,0.05798263,0.0657632,0.07483135,0.08474712,0.09672766,0.110343,0.1270835,0.1499047,0.1801468,0.2198515,0.2657607,0.3118625,0.3505505,0.3779036,0.3945973,0.4060919,0.4141283,0.4217236,0.4315821,0.4425225,0.4554422,0.4721524,0.4870768,0.5066563,0.5280871,0.5460228,0.5631969,0.5762242,0.5774277,0.5598939,0.5559138,0.5236204
0.05739228,0.05452222,0.04699643,0.0474279,0.04581107,0.04731277,0.04867053,0.05172846,0.05867612,0.07376645,0.09933805,0.1436877,0.193998,0.2115579,0.1833022,0.1393868,0.1032361,0.07740258,0.06060322,0.05273082,0.04889455,0.04758022,0.04575069,0.0452423,0.04579478,0.04698808,0.04878225,0.05015273,0.05209023,0.05098822,0.04980045,0.04890913,0.0494309,0.05093141,0.05548549,0.06087523,0.06823557,0.07344411,0.08537158,0.1152183,0.1372892
0.04210365,0.04850151,0.05146272,0.05304909,0.05409054,0.05636854,0.05769775,0.06236118,0.07258164,0.09000883,0.1120209,0.1248163,0.1145219,0.09210965,0.07391008,0.060877,0.0534979,0.04803854,0.04405413,0.0412142,0.03998585,0.0396691,0.03776248,0.0380171,0.03826725,0.03852088,0.03977227,0.04047233,0.0426943,0.04507893,0.04873493,0.05591513,0.06614936,0.07880397,0.09526918,0.1123871,0.131962,0.1379678,0.140527,0.1330211,0.1388607
0.0274422,0.02847452,0.03523418,0.0396592,0.04016872,0.04199684,0.04564165,0.05085416,0.05679274,0.06650299,0.08014189,0.08592752,0.07815944,0.06455154,0.05404846,0.04774212,0.04436967,0.04207482,0.04008872,0.03919801,0.03781608,0.03804905,0.03722459,0.03690388,0.0366781,0.03705293,0.0368756,0.03742787,0.03775681,0.03819844,0.03957736,0.04174921,0.04599074,0.05144538,0.06294876,0.07607719,0.08664451,0.09568144,0.1021439,0.1103141,0.1088823
0.01227194,0.02321011,0.02895956,0.03221614,0.03337962,0.03361776,0.03278563,0.03252809,0.03295954,0.03262242,0.03033979,0.02933435,0.02823971,0.0260622,0.02596861,0.02523524,0.02398084,0.02361453,0.02252887,0.02234232,0.02132589,0.02170076,0.02164589,0.02143371,0.02203876,0.02223955,0.02280758,0.02295464,0.02398882,0.02437194,0.02411383,0.02442829,0.0244458,0.02486335,0.02468155,0.02157728,0.02061335,0.01406757,0.009539229,0.007690118,0.01061887
0.3422876,0.2773294,0.1774765,0.1167788,0.1026941,0.1092759,0.1179086,0.1276221,0.1526141,0.1970651,0.2665903,0.3616877,0.4739483,0.572775,0.6377046,0.6687045,0.6874849,0.697542,0.7054958,0.7151231,0.7194698,0.7265006,0.731398,0.7343146,0.7369993,0.7382037,0.7385292,0.7325942,0.719314,0.6875636,0.6905398,0.6782585,0.6600826,0.647746,0.6347146,0.627598,0.6553667,0.6943309,0.7114887,0.7254317,0.731501
0.08972581,0.08493071,0.05320591,0.04115209,0.03883734,0.0405848,0.04106182,0.04128692,0.04260848,0.04527342,0.04874785,0.05427178,0.0597367,0.06915339,0.0852218,0.1120869,0.1427713,0.173705,0.2079875,0.2453933,0.2803708,0.3094571,0.3280208,0.3403463,0.3467258,0.3518329,0.3576958,0.3633953,0.3715745,0.3802752,0.3925351,0.4065111,0.4240344,0.4425775,0.4539178,0.4731091,0.4803182,0.4807632,0.4692816,0.4686294,0.443823
0.0440614,0.04959904,0.04900885,0.04687974,0.0457809,0.04532176,0.04291882,0.04112269,0.04169393,0.04342014,0.04593566,0.04800414,0.05496376,0.06348583,0.08074677,0.10739,0.1323407,0.145584,0.1483984,0.1425728,0.1273796,0.1059762,0.08274404,0.06562352,0.05656638,0.05153614,0.04863285,0.04619987,0.04576706,0.04507188,0.04560474,0.04781543,0.049433,0.04994904,0.05014016,0.0475036,0.05171199,0.04811892,0.04871375,0.05436852,0.05802246
0.03818466,0.04303962,0.04309563,0.04437915,0.04348015,0.04459516,0.04447498,0.04513216,0.04634432,0.04875157,0.05322397,0.06127382,0.07178817,0.08571739,0.106494,0.1233274,0.1109942,0.08586567,0.06650055,0.05666481,0.05249779,0.05013971,0.04863589,0.04790718,0.04756474,0.04932779,0.05085959,0.05337242,0.05521462,0.05431632,0.05203855,0.05153426,0.049875,0.05304275,0.05581933,0.06013812,0.06961626,0.08142374,0.08502439,0.1141817,0.1372064
0.04383654,0.03990728,0.05233823,0.05590832,0.05487033,0.05539278,0.05715373,0.0591612,0.06108408,0.06440925,0.06821628,0.07539671,0.07672589,0.07406407,0.06776184,0.05990503,0.05334859,0.04816692,0.04383342,0.0411589,0.03986077,0.03846658,0.03780298,0.03788163,0.03806518,0.03886939,0.03950184,0.04090468,0.042328,0.04532872,0.04969543,0.05536233,0.0660303,0.08085507,0.09707949,0.1133661,0.1307411,0.1371809,0.1431748,0.1387765,0.1318458
0.02097871,0.02706583,0.03527795,0.03895419,0.03899236,0.03949587,0.03885696,0.03902703,0.03909357,0.03846378,0.03818856,0.03867596,0.0380812,0.03927698,0.03924267,0.03907894,0.03911784,0.03852665,0.03820408,0.03828074,0.03817757,0.03798887,0.03700117,0.03684842,0.03698838,0.03617601,0.03611319,0.0360251,0.03536304,0.03529892,0.03548241,0.03394582,0.0332537,0.03291599,0.03210246,0.03181646,0.03085469,0.02835665,0.02412712,0.01552674,0.01247613
0.04483786,0.03335687,0.03817322,0.03969546,0.03999793,0.04133882,0.04164672,0.04160351,0.04268842,0.04369067,0.04351025,0.04397079,0.0477599,0.0543373,0.06180688,0.07148445,0.08085659,0.08739798,0.09052797,0.08955481,0.08256058,0.07143026,0.05844906,0.05022779,0.0453851,0.04302383,0.04111916,0.04063692,0.04002271,0.0400381,0.04018353,0.04012558,0.04066263,0.04136636,0.04172295,0.04087789,0.04056811,0.03198376,0.03308608,0.03074856,0.0304995
0.06247217,0.05845037,0.06611497,0.0753205,0.08131133,0.09046306,0.1056289,0.1169491,0.1202637,0.1185413,0.1100669,0.09857763,0.08583385,0.07233971,0.06067123,0.05179834,0.04546204,0.04094923,0.03739815,0.03530146,0.03436326,0.03377148,0.03244512,0.03285044,0.03297035,0.03399108,0.03502397,0.03632579,0.0383031,0.04209285,0.04640462,0.05285472,0.06286698,0.07740077,0.09195027,0.1080427,0.1238717,0.1306688,0.1365572,0.1363898,0.1250117
0.02181524,0.02583871,0.030619,0.03650937,0.03862206,0.04138505,0.04456315,0.04702011,0.0479087,0.04623355,0.04381817,0.04031074,0.03619872,0.03455023,0.03296173,0.03108911,0.02982829,0.02931133,0.02883149,0.02844453,0.02826583,0.02803009,0.02720263,0.02729928,0.02738501,0.02747995,0.0275093,0.02763274,0.02768185,0.02888821,0.02924702,0.02977857,0.0319388,0.03619043,0.04537989,0.05867472,0.07395662,0.07892234,0.08561598,0.08819052,0.0951545
0.01061267,0.01519377,0.02141878,0.02575841,0.02692572,0.02683581,0.02743706,0.02720733,0.02649709,0.02532781,0.02321608,0.02288004,0.02319182,0.02311816,0.02243968,0.02200364,0.0219044,0.02147157,0.02120401,0.02092998,0.02098888,0.02102345,0.02094027,0.02130251,0.02159833,0.02276881,0.02343433,0.02455076,0.02522066,0.02637353,0.02765274,0.02741462,0.02764068,0.02909293,0.02873581,0.02620764,0.02489007,0.02243274,0.01265388,0.009586763,0.004911551
0.02477982,0.02467946,0.0319185,0.03764593,0.03753245,0.03764096,0.03731028,0.03653513,0.03667783,0.03623976,0.03542083,0.03475225,0.03509676,0.03548174,0.03583774,0.0354653,0.03622688,0.03625886,0.03544053,0.03531592,0.03536174,0.03566797,0.03511945,0.03529676,0.03545401,0.03441447,0.03455452,0.03432201,0.03379846,0.03402745,0.03394848,0.03333899,0.03208472,0.03090124,0.03159267,0.02950695,0.03209597,0.02226184,0.02012196,0.02306179,0.0153426
0.3191663,0.2750847,0.2123026,0.1849741,0.182541,0.1998752,0.2266769,0.2441908,0.2532159,0.2629092,0.2711958,0.2827704,0.302247,0.3295081,0.3589376,0.392556,0.4328569,0.4727705,0.5143399,0.5519369,0.5827391,0.6051085,0.6165661,0.6237457,0.6294998,0.6312032,0.6325159,0.631544,0.6259136,0.612885,0.617942,0.6132043,0.6068521,0.605397,0.5987652,0.5935004,0.6199702,0.6461794,0.6449865,0.6646917,0.6478077
0.02455718,0.03416166,0.04149224,0.04470471,0.04575147,0.04660779,0.04459148,0.04416656,0.04522143,0.04651394,0.04618699,0.04709235,0.05299248,0.06063107,0.066765,0.06587629,0.05725007,0.04904643,0.04272569,0.03959608,0.03760648,0.03755476,0.03571166,0.03570523,0.03540908,0.0353696,0.03611294,0.03540886,0.03568923,0.03530943,0.03518362,0.03479289,0.03511279,0.03537335,0.03598736,0.03759637,0.04010321,0.03199172,0.03731758,0.039317,0.03414019
0.03285227,0.05229949,0.06878253,0.07240921,0.0729397,0.07449594,0.07742668,0.07843915,0.08284741,0.0863677,0.08631461,0.0783771,0.07405818,0.06819491,0.06036517,0.05280066,0.04720313,0.04292281,0.03998499,0.03811494,0.03699737,0.03637554,0.03571236,0.0354889,0.0354273,0.03557364,0.0362185,0.03719667,0.0375001,0.03891171,0.04146446,0.04503725,0.05088992,0.05771984,0.06521385,0.06966267,0.07546896,0.07585418,0.07063818,0.07087972,0.07266435
0.02111361,0.02728713,0.03928373,0.044287,0.04615646,0.04592316,0.04367857,0.04072295,0.04174521,0.04274828,0.04129687,0.0401792,0.03822927,0.03698131,0.03570729,0.0336097,0.03298749,0.03155122,0.03029816,0.03004905,0.0295807,0.02947421,0.02901298,0.02865469,0.02872129,0.02877365,0.02875766,0.02872993,0.02890526,0.02921354,0.03029369,0.02954532,0.03043748,0.03072111,0.03372824,0.0353433,0.03511095,0.03275353,0.0287699,0.03264951,0.03241997
0.01037633,0.01109266,0.0235029,0.02594237,0.02635341,0.02588139,0.02382565,0.02195132,0.02176549,0.02181273,0.0191138,0.01850748,0.01767051,0.01798883,0.01852285,0.01807109,0.01747787,0.01744482,0.01674587,0.01648966,0.01660673,0.01719517,0.01687025,0.01661736,0.01727628,0.01794326,0.01826658,0.01840649,0.01879935,0.01926589,0.01902454,0.01880357,0.0191983,0.01888415,0.01797532,0.0196263,0.01467018,0.01140774,0.0139617,0.006322444,0.008239264
0.01430783,0.009759519,0.0277742,0.03175104,0.03199727,0.03155256,0.02966111,0.02807463,0.02768266,0.0273331,0.027136,0.02616424,0.02643744,0.02691505,0.02713173,0.02660709,0.02701954,0.02679987,0.02702184,0.02611471,0.02600997,0.02585387,0.02523401,0.02538072,0.02551596,0.02510607,0.02534782,0.02516941,0.02463651,0.02406482,0.02497891,0.02359415,0.02185239,0.02215816,0.02333779,0.025014,0.02040396,0.0175613,0.01633006,0.01434589,0.006916385
0.1867348,0.1784816,0.1667608,0.1522835,0.1505507,0.1520506,0.1504277,0.1505101,0.1598771,0.1736802,0.183798,0.1873446,0.2108219,0.2508592,0.3008867,0.3519117,0.386837,0.4054844,0.411266,0.4072585,0.3890769,0.3546176,0.3073517,0.2609287,0.2273656,0.2067618,0.1924528,0.1792848,0.1731998,0.1740934,0.1826309,0.1944533,0.2080329,0.2173132,0.21731,0.2174803,0.2188156,0.2368578,0.2442444,0.2473665,0.2507401
0.05932098,0.05699694,0.07030741,0.07629867,0.08702106,0.1017316,0.1219621,0.1364661,0.1296631,0.1012624,0.06968068,0.05064474,0.03906793,0.03485261,0.03268236,0.03150387,0.03106049,0.02988984,0.02926189,0.02880326,0.02868738,0.02873504,0.02837187,0.02838468,0.02862206,0.02842797,0.02851532,0.02846097,0.02840916,0.0292482,0.02903095,0.02922465,0.03045495,0.03394391,0.03587649,0.03865268,0.04005966,0.04090828,0.04788936,0.05379937,0.061454
0.01826516,0.0208181,0.03383286,0.03617425,0.03647126,0.03615286,0.03413731,0.03228213,0.03236434,0.03254714,0.03116695,0.03082844,0.03167552,0.03079541,0.03106036,0.03156141,0.03142803,0.03147222,0.03111618,0.03128951,0.03077122,0.03140403,0.03107494,0.03094749,0.03055093,0.03028564,0.03065824,0.02995051,0.02963927,0.02953567,0.02863164,0.02933759,0.02936683,0.02860255,0.02904768,0.02631248,0.02523836,0.01940809,0.01553622,0.01871447,0.01516888
0.4613114,0.4653642,0.475716,0.4986741,0.521465,0.5463102,0.5758691,0.6042239,0.6237565,0.6326855,0.623801,0.6133827,0.5894621,0.5599429,0.5184437,0.467155,0.4087187,0.3497998,0.295121,0.2566558,0.2376591,0.2277182,0.2199254,0.2144379,0.2170666,0.2269065,0.2426089,0.2585404,0.2698192,0.2678712,0.2604555,0.2525309,0.2548601,0.2669941,0.2882209,0.3078534,0.3270169,0.3530133,0.3802609,0.4051837,0.4123785
0.01267336,0.01553079,0.02652483,0.03043031,0.0323176,0.03312781,0.03265407,0.03231373,0.03137732,0.02908984,0.02671811,0.02514071,0.0238531,0.02303188,0.02192351,0.02133678,0.0207545,0.02033885,0.019576,0.01956536,0.01926858,0.01927697,0.01988299,0.01990403,0.02099977,0.02141665,0.02211194,0.02301661,0.02397388,0.02451748,0.02451267,0.02512835,0.02399475,0.02509985,0.02582857,0.02913409,0.02558905,0.01453693,0.01774243,0.01578163,0.01171424
0.02685437,0.03405671,0.03845931,0.04207748,0.04226995,0.04208936,0.04110078,0.03994188,0.04000683,0.03906799,0.03781128,0.03822286,0.03722341,0.03746964,0.03755048,0.03698094,0.03667916,0.03660744,0.03603471,0.03574484,0.03557564,0.03537683,0.03507198,0.03472115,0.03460934,0.0343667,0.03435044,0.03452538,0.03421138,0.0343498,0.03371157,0.03249351,0.03280144,0.03133055,0.03436635,0.03183847,0.03141272,0.02919924,0.02731889,0.02757937,0.02211759
0.3913276,0.4325287,0.4700931,0.5114536,0.5359755,0.5615863,0.5862506,0.600217,0.5981877,0.5703768,0.5140116,0.4488717,0.3803224,0.32196,0.2725251,0.2328292,0.2041011,0.1811084,0.1638822,0.1523745,0.1434301,0.138203,0.1349921,0.1347787,0.137331,0.1409022,0.1465879,0.1558954,0.169249,0.1860151,0.2089916,0.2372112,0.2714816,0.3081269,0.3485631,0.3812944,0.4086881,0.423745,0.4393179,0.4302185,0.4129346
0.00865596,0.01124441,0.0228813,0.02441933,0.02569991,0.02533552,0.02380756,0.02227741,0.0219599,0.02035591,0.01947258,0.01816504,0.01743792,0.01773635,0.0178899,0.01778086,0.01754832,0.01705219,0.01689259,0.01725862,0.01721002,0.01746284,0.01733617,0.01769897,0.01834124,0.01901802,0.01935787,0.02035627,0.02154815,0.0223504,0.0222876,0.02262371,0.02233588,0.02275084,0.02324962,0.02265248,0.02127123,0.01570147,0.01410133,0.01406898,0.005305075
0.01130287,0.01218952,0.02673963,0.03274538,0.03488403,0.03324944,0.02714507,0.02282868,0.02159369,0.02087832,0.01980955,0.01992206,0.02141784,0.02011917,0.02035905,0.02007838,0.02030888,0.02022946,0.01997654,0.02017001,0.02001168,0.02016813,0.01972728,0.01948821,0.01949241,0.01931904,0.01938602,0.01901258,0.01883059,0.0180716,0.01849327,0.01825987,0.01760216,0.01817913,0.01724788,0.01524219,0.01038624,0.009479474,0.008442469,0.009692153,0.001429605
0.3808277,0.4187502,0.4735616,0.4974062,0.522083,0.5440765,0.5501593,0.5503067,0.5412967,0.5053552,0.448317,0.3804264,0.3164285,0.2618109,0.2209284,0.1894142,0.1649403,0.1486196,0.135782,0.1258692,0.1198915,0.1157282,0.1129379,0.1123324,0.1125883,0.1139923,0.1177618,0.1240477,0.132899,0.1455544,0.1643934,0.1852844,0.2132625,0.2465509,0.284432,0.3165417,0.3378971,0.3621044,0.3651336,0.3570219,0.3546142
0.01968454,0.02606403,0.03040573,0.03382665,0.03431444,0.03439806,0.03368147,0.03338593,0.03296547,0.03246087,0.03056904,0.03107066,0.03086502,0.03071087,0.03023948,0.03033109,0.02992856,0.02975305,0.02940175,0.02931218,0.02899785,0.02861363,0.02819966,0.02819659,0.02763336,0.02803664,0.02768636,0.02790557,0.02802285,0.02792985,0.02745617,0.02786826,0.02710714,0.02738855,0.02908535,0.02592207,0.02802166,0.02386436,0.02012039,0.01930286,0.01424013
0.09600482,0.1049017,0.1279829,0.1444804,0.1510146,0.1551423,0.1553997,0.1536637,0.1466352,0.1361655,0.1240259,0.1108862,0.1008506,0.09097789,0.08316715,0.07464429,0.06843578,0.06173598,0.05652861,0.05201149,0.04888005,0.04579924,0.04344007,0.04216009,0.04051621,0.04031087,0.03932322,0.03940937,0.03882874,0.03851902,0.03935215,0.03744128,0.03677927,0.03718182,0.03971404,0.03910417,0.03829172,0.0290681,0.02458113,0.03044142,0.0316418
0.08881754,0.09131271,0.1039474,0.111538,0.1107653,0.1108382,0.109149,0.1087524,0.107709,0.1073029,0.1039702,0.101992,0.1008053,0.09909431,0.09891927,0.09746743,0.09661917,0.09543584,0.09374083,0.09334391,0.09236279,0.09074222,0.09047661,0.08981945,0.08862224,0.08846252,0.08635889,0.08557005,0.08402877,0.08366587,0.08295802,0.07932193,0.07883036,0.07822504,0.07790232,0.07673545,0.07804059,0.07184015,0.06150224,0.06126455,0.06882479
0.05252885,0.05091808,0.03988032,0.03490478,0.03355549,0.03277523,0.03083234,0.02876419,0.02810876,0.02824103,0.02761708,0.02741255,0.02771869,0.02772725,0.02753073,0.02728613,0.02831472,0.02905334,0.0309989,0.03972438,0.05791496,0.09290171,0.1421218,0.1925166,0.2396146,0.2792366,0.3069302,0.3274255,0.3413659,0.3529663,0.3646289,0.3793192,0.3931987,0.4070401,0.4200562,0.4338848,0.4404379,0.4368657,0.4391047,0.4310413,0.4227226
0.09807023,0.08162096,0.05970478,0.04421233,0.04033116,0.03968344,0.03556652,0.03299528,0.03499029,0.03972177,0.04452033,0.04823974,0.04868437,0.04803781,0.04731724,0.04620593,0.04563597,0.04740047,0.05688598,0.08912154,0.1514546,0.2435721,0.3555294,0.4625275,0.5412525,0.5912284,0.6184885,0.6367072,0.6498877,0.662933,0.6696452,0.6713248,0.6774107,0.6835707,0.6875134,0.6891938,0.6873433,0.6764036,0.6685677,0.6509411,0.6357375
0.09324464,0.07150811,0.06556601,0.05667279,0.053476,0.04949461,0.0365336,0.0272259,0.02655404,0.02832658,0.03075766,0.03395257,0.03495523,0.03637992,0.04034342,0.04336269,0.0441164,0.04559012,0.05440666,0.08588516,0.1466086,0.2331991,0.3354595,0.4285142,0.4928913,0.5328691,0.5518054,0.5663939,0.5762687,0.5871999,0.5945596,0.5944589,0.5980308,0.5994502,0.6024973,0.6058556,0.6083155,0.5929967,0.5868821,0.5802925,0.5529025
0.06221262,0.05597487,0.05346297,0.04672728,0.045875,0.04517135,0.0389257,0.03389079,0.032927,0.03361358,0.03440152,0.0335001,0.03400921,0.0339696,0.03403611,0.03489224,0.03583339,0.03738343,0.04419996,0.06602807,0.1078881,0.1663503,0.2300937,0.2791605,0.306067,0.3198204,0.3246341,0.3303928,0.3354195,0.3436885,0.3506453,0.3585946,0.3697092,0.3832293,0.3929903,0.4122286,0.4173439,0.4120404,0.4087033,0.4048496,0.3858215
0.03053108,0.03600384,0.04107113,0.04408492,0.04584173,0.04492346,0.03865369,0.03527503,0.03464767,0.03459221,0.03477833,0.03468879,0.03563505,0.03549221,0.0372102,0.03765728,0.03824551,0.03893806,0.04367212,0.05910226,0.07926974,0.08820295,0.07870533,0.06234004,0.05230496,0.04710159,0.04351889,0.04083274,0.0392582,0.03984576,0.04032259,0.04147005,0.04213562,0.04423228,0.04423282,0.04466833,0.04130245,0.04139701,0.04724162,0.03482977,0.05401466
0.04018382,0.0427317,0.06405012,0.0760851,0.07291502,0.06820963,0.06159098,0.05862523,0.05654194,0.05360998,0.05027136,0.04765059,0.04530632,0.0421378,0.0403968,0.03739325,0.03602723,0.03481513,0.03503157,0.03622116,0.03611981,0.03653106,0.03501666,0.0347482,0.0347714,0.03562022,0.03590101,0.03722028,0.03986941,0.04206541,0.04585225,0.05239275,0.06235683,0.07665117,0.09325191,0.1081343,0.1214955,0.1273652,0.1359637,0.1324072,0.1261718
0.00757709,0.01413319,0.02280941,0.02679539,0.02798817,0.02726673,0.02531405,0.02472645,0.02387706,0.02282183,0.02202403,0.02101996,0.02066961,0.02010481,0.0204645,0.01983312,0.0195359,0.01959693,0.01950971,0.01980368,0.01999542,0.01959096,0.01937794,0.01951947,0.01986171,0.02064595,0.02144617,0.0216503,0.02262484,0.02431955,0.0235272,0.02355454,0.02398699,0.02454082,0.02620842,0.02453979,0.02068979,0.01481288,0.01138712,0.01329024,0.01462099
0.0206994,0.02789618,0.03315753,0.03642776,0.03726865,0.03626255,0.03171828,0.02857435,0.02838616,0.02749291,0.02656209,0.02644199,0.02699726,0.02625019,0.02690187,0.02714729,0.02775781,0.02860312,0.02895051,0.03018492,0.03042107,0.03043106,0.02980989,0.02932721,0.02866716,0.02869648,0.02839149,0.02797478,0.02791123,0.02788223,0.02674738,0.02600085,0.02567245,0.02528656,0.02457811,0.02447135,0.02250064,0.01905287,0.02405989,0.01484001,0.006864002
0.1862969,0.1932265,0.1886157,0.1784032,0.1607686,0.1492359,0.1413288,0.1345659,0.1297111,0.1257692,0.123909,0.1238146,0.1217356,0.1208757,0.1210951,0.1201154,0.1199277,0.1213106,0.1397967,0.1923407,0.2785324,0.3841061,0.4903427,0.574114,0.6262971,0.6527003,0.6605259,0.663461,0.6563646,0.636395,0.6363358,0.6254996,0.6074633,0.5985183,0.5889501,0.583466,0.6009947,0.6201098,0.6277571,0.6310976,0.6252448
0.03204872,0.03495862,0.03633845,0.03445196,0.03419198,0.03355368,0.0319329,0.03078748,0.03114651,0.03180184,0.03083901,0.03151495,0.03178417,0.03091799,0.0320299,0.03290804,0.03361268,0.03465578,0.03623936,0.04025437,0.0470965,0.06126589,0.07731194,0.09474258,0.1108478,0.1264068,0.1392762,0.1507954,0.1606026,0.1724091,0.185748,0.1975437,0.2102092,0.223654,0.237208,0.2475588,0.253711,0.2432185,0.2380226,0.2183933,0.1991198
0.08744278,0.07272826,0.05411581,0.04543884,0.04360781,0.04233687,0.03536359,0.03175319,0.03556511,0.04402596,0.05917452,0.07648468,0.08585284,0.08671452,0.0822641,0.0784075,0.07138402,0.0652263,0.06231908,0.07093248,0.09809334,0.1519947,0.21664,0.2740762,0.3251495,0.3706978,0.4019471,0.4264152,0.4434732,0.4553049,0.4708438,0.4862485,0.5003045,0.515527,0.5334008,0.5433982,0.5525705,0.5402472,0.5347955,0.5257158,0.509794
0.09301507,0.08319943,0.05770108,0.04435133,0.04085491,0.04062285,0.03889151,0.03670218,0.03800081,0.03982201,0.04424602,0.04996854,0.05686283,0.06292679,0.07529057,0.09061373,0.09440658,0.08927855,0.08672355,0.0964043,0.1298869,0.1898065,0.2592176,0.3173762,0.3688825,0.4105367,0.4402458,0.4621569,0.4779627,0.4916388,0.5046651,0.5199106,0.5334075,0.5465699,0.5628033,0.5738262,0.583487,0.5736376,0.5599883,0.5433992,0.5225084
0.05936566,0.05152251,0.04587543,0.04093887,0.04020912,0.04159811,0.04273768,0.04331206,0.04352602,0.04416595,0.0438614,0.04449015,0.04480407,0.04656672,0.0474361,0.04782318,0.047996,0.04804837,0.04830214,0.0541163,0.0700782,0.100962,0.1391568,0.1716412,0.2002772,0.2223994,0.2377497,0.248863,0.2575712,0.2669961,0.2777391,0.2906359,0.3054773,0.3190829,0.3368115,0.3578273,0.3678957,0.3550368,0.3457267,0.3322984,0.3003034
0.02977566,0.03612164,0.0542921,0.06240865,0.06287102,0.06075248,0.0545063,0.05129388,0.04948829,0.04775022,0.04489993,0.0425015,0.0406969,0.03952425,0.03844848,0.03708032,0.035491,0.03489504,0.03385279,0.03402123,0.03447065,0.03468455,0.03392523,0.03458428,0.03487902,0.03608426,0.03694339,0.03764319,0.0374353,0.03710337,0.03650923,0.03577372,0.03532493,0.03844629,0.04251542,0.04487286,0.04679129,0.04159988,0.05213874,0.05890933,0.0628597
0.08004224,0.09020913,0.1245809,0.1373823,0.1393313,0.1388754,0.1320791,0.127758,0.1228142,0.1135607,0.1005195,0.08564909,0.07008187,0.0583387,0.05139123,0.04608025,0.04204536,0.03982654,0.03767423,0.03716118,0.03707737,0.03657486,0.03598912,0.03573903,0.03608992,0.03615649,0.03632838,0.0373805,0.03850874,0.04137033,0.04397566,0.04899498,0.05599478,0.06748095,0.08206732,0.09556564,0.1154362,0.1229513,0.1239734,0.1211906,0.1022847
0.01932165,0.03108767,0.03716068,0.04650739,0.0472731,0.04744318,0.0468397,0.04639135,0.04531706,0.04342916,0.04012109,0.03850817,0.03564596,0.03386898,0.03373415,0.03344289,0.03264742,0.0328922,0.03234869,0.03209449,0.03210322,0.03170177,0.03170129,0.03145137,0.0315613,0.03164896,0.03120412,0.0308407,0.03054595,0.03201664,0.0320631,0.03259649,0.03436923,0.03844381,0.04264231,0.04691172,0.05380033,0.05142182,0.05469488,0.0445488,0.04450505
0.02622754,0.01034714,0.02319155,0.02868275,0.02959273,0.028214,0.02527894,0.02319685,0.02233605,0.02137218,0.01944791,0.01905956,0.01905172,0.01896375,0.0190267,0.01871099,0.0183631,0.01845894,0.01809039,0.01747551,0.01709973,0.0170029,0.0167438,0.01650102,0.01641233,0.01720976,0.01712287,0.01754192,0.01781532,0.01832698,0.01812918,0.01805758,0.01913477,0.01908101,0.01870091,0.02068281,0.01855609,0.01000952,0.01213553,0.007267906,0.004076711
0.0115338,0.01663427,0.02323963,0.02704976,0.02796798,0.02743043,0.02563511,0.02446927,0.02453883,0.02430818,0.02328979,0.02304524,0.0222486,0.02379268,0.02373402,0.02414793,0.02413379,0.02406104,0.02424617,0.02420363,0.02354858,0.02380113,0.02362808,0.02344278,0.02376514,0.02350654,0.02338498,0.02258388,0.0228374,0.02329199,0.02276789,0.02212984,0.02149088,0.0195183,0.02252445,0.01799695,0.01897407,0.01189951,0.01608644,0.009345101,0.002432655
0.06579861,0.06213299,0.04928266,0.03781778,0.0359125,0.03482519,0.03155194,0.03031187,0.03283131,0.03859756,0.04739624,0.05482043,0.06181396,0.06588482,0.06846117,0.07183278,0.07770713,0.08880644,0.1050354,0.130716,0.1611264,0.1940098,0.2240663,0.2526677,0.2749302,0.2944124,0.3085065,0.3243564,0.33834,0.3539479,0.3688801,0.3857441,0.3983569,0.4159645,0.429896,0.4388118,0.4391228,0.43581,0.4144487,0.4018813,0.3683178
0.02599026,0.02994874,0.03970527,0.04564817,0.04750705,0.04588554,0.03845684,0.03323052,0.03314041,0.03314007,0.03200787,0.03260029,0.03478683,0.03670706,0.03905463,0.04107821,0.04229232,0.04494972,0.04706614,0.04969074,0.0496703,0.04646216,0.04141068,0.03709996,0.03484702,0.03280785,0.0317011,0.03098576,0.03047786,0.03020671,0.03044077,0.0311749,0.03185151,0.03189157,0.03449438,0.02880021,0.03368519,0.02617613,0.02599382,0.01560942,0.01141076
0.0381825,0.04040203,0.05958852,0.06767806,0.06868258,0.06981238,0.06775514,0.06815118,0.06985997,0.07043591,0.06828283,0.06394245,0.06073869,0.05655244,0.05230509,0.04858286,0.04553752,0.04353753,0.04178744,0.0407402,0.03960063,0.03891327,0.038597,0.03866774,0.03826884,0.03898953,0.03945635,0.03989203,0.04105755,0.04293731,0.04608068,0.05169414,0.05867839,0.06942872,0.08409899,0.09908075,0.1153488,0.1148211,0.1192381,0.1172028,0.1037143
0.02161589,0.01981596,0.02894562,0.03389406,0.03547313,0.03364615,0.02834607,0.02482923,0.02401003,0.02365219,0.02346039,0.02336962,0.02305022,0.02261084,0.02355994,0.02302079,0.02337147,0.02380725,0.0239932,0.02377081,0.02360847,0.02376022,0.02357446,0.02292783,0.02326725,0.022751,0.0227587,0.02284185,0.02294201,0.02287892,0.02140769,0.02092607,0.01954995,0.02056391,0.02147067,0.01962063,0.01856718,0.01140891,0.007891335,0.009693923,0.01345729
0.1668337,0.15519,0.1278419,0.1127826,0.1095427,0.113522,0.1173731,0.1204745,0.1262521,0.1320208,0.1357495,0.1418446,0.1455517,0.1511615,0.1578099,0.1659783,0.1795419,0.2018224,0.2342099,0.2766001,0.3230232,0.369254,0.4065096,0.4390948,0.4632838,0.4814272,0.4941639,0.5058196,0.5129224,0.5144109,0.5236437,0.5264069,0.5260583,0.5257117,0.5232126,0.5223563,0.5380348,0.5380766,0.5410102,0.5325161,0.5123462
0.09480672,0.09168255,0.06509727,0.04754403,0.0433064,0.04509244,0.04558425,0.0455848,0.0493642,0.05621437,0.06543941,0.07611913,0.08508153,0.09711307,0.1108597,0.1292336,0.1532492,0.1822321,0.2161153,0.2538333,0.2875993,0.3143396,0.3317224,0.3424874,0.3487478,0.3502605,0.3539586,0.3580476,0.3627009,0.3706615,0.3801373,0.390562,0.4064615,0.4246514,0.4360366,0.4511016,0.4626376,0.4620376,0.4545532,0.4429026,0.4301312
0.06223283,0.04581874,0.04415232,0.04206138,0.04196543,0.04444542,0.04902169,0.05441613,0.06126122,0.0766034,0.1040456,0.1492862,0.1961557,0.2112713,0.1856498,0.1443596,0.1075394,0.08201777,0.06492562,0.0567015,0.05248493,0.05121299,0.04930349,0.04873715,0.0490521,0.05007612,0.05246478,0.05417801,0.05511963,0.05445965,0.05314942,0.05292488,0.05287916,0.05375757,0.05930918,0.05978714,0.06797615,0.0690901,0.0732238,0.08939664,0.1052408
0.04099204,0.04626999,0.04980337,0.05612124,0.05862042,0.05875212,0.0525048,0.05175577,0.06100642,0.07662967,0.09736401,0.1100452,0.09968857,0.07968983,0.06194207,0.04945272,0.04270715,0.03827594,0.03459227,0.03244391,0.03094289,0.03048715,0.02988241,0.02978387,0.02955478,0.02964607,0.03038268,0.03153282,0.0329367,0.03632644,0.03982566,0.04621463,0.05428975,0.06730959,0.08325948,0.0996336,0.1133125,0.1221347,0.1293706,0.122578,0.1190049
0.02574877,0.03524454,0.03613796,0.03745606,0.03873905,0.04085057,0.04414142,0.04841712,0.05527578,0.06554431,0.07791598,0.08495245,0.07579521,0.06167225,0.05194907,0.04483005,0.04174602,0.03943397,0.03803106,0.03710086,0.03619342,0.0361971,0.03502575,0.03487704,0.03500986,0.03495094,0.03495672,0.03517353,0.0359968,0.03758916,0.03837561,0.04014165,0.04395222,0.04999365,0.05902235,0.06614741,0.07831433,0.0755612,0.07437731,0.07536927,0.07494576
0.0102919,0.01713885,0.02982979,0.03643746,0.03741926,0.03610554,0.0319203,0.02954877,0.02937297,0.02922559,0.02665159,0.02542724,0.02375829,0.02273844,0.02199806,0.0212425,0.02097143,0.02050863,0.01956349,0.01915771,0.01845638,0.01864777,0.01795515,0.01799198,0.01831931,0.01898982,0.01901037,0.01918674,0.0194622,0.02002907,0.02022112,0.02126706,0.01946667,0.02094631,0.02294281,0.01862436,0.02009317,0.01134097,0.01234184,0.01383001,0.01114937
0.0112667,0.01049773,0.01816287,0.02385638,0.02475265,0.02471784,0.02324571,0.0225331,0.0221458,0.02183365,0.02120716,0.02099002,0.02143736,0.02159974,0.02169311,0.0214639,0.02153253,0.02188017,0.02091872,0.02123466,0.02042416,0.02055476,0.02040281,0.02040862,0.02044292,0.02034149,0.0202382,0.01961038,0.01939642,0.01896346,0.01792544,0.0174687,0.01678221,0.01756218,0.01745244,0.01742024,0.0166712,0.01037105,0.006097724,0.008897758,0.009267833
0.3234506,0.2732772,0.1703615,0.1146491,0.1019591,0.1072555,0.1159827,0.125773,0.1498614,0.1935619,0.2617025,0.3563926,0.4665742,0.5617824,0.6253483,0.6552729,0.672886,0.6839737,0.6896695,0.6959933,0.7033873,0.7075539,0.7088063,0.7145707,0.7178008,0.7178343,0.7168165,0.7118737,0.697126,0.6702187,0.66908,0.6599863,0.6429752,0.6326779,0.6185649,0.6084561,0.6393104,0.6757803,0.6860593,0.688175,0.6924106
0.1001241,0.08539804,0.06530316,0.05152306,0.0482006,0.04814034,0.04299449,0.03848368,0.03934868,0.04154113,0.04478524,0.04956261,0.0557479,0.06484215,0.0817984,0.1085029,0.1402638,0.1721161,0.2055188,0.2394043,0.2705145,0.2937064,0.3080239,0.3163718,0.3197478,0.3215697,0.3223072,0.3257947,0.3285103,0.3337704,0.3403901,0.3483571,0.3589352,0.3711182,0.3836723,0.3946588,0.3982443,0.3970969,0.3900128,0.3847448,0.3672102
0.04505407,0.05126987,0.04820135,0.04497596,0.04386147,0.04390774,0.04169229,0.04099034,0.04178252,0.0438772,0.04567868,0.04900701,0.05488814,0.0642359,0.08069413,0.1079775,0.1317607,0.1435514,0.1452179,0.1383302,0.1239121,0.1042582,0.08184547,0.06552665,0.05572277,0.05166221,0.04874249,0.04606513,0.04489654,0.04538907,0.04633524,0.04733193,0.04856256,0.05139548,0.05162938,0.04962842,0.05215813,0.04748715,0.04926915,0.05135593,0.05160445
0.04189949,0.04328395,0.05462219,0.05822023,0.05759479,0.05755426,0.05775798,0.05767309,0.05927125,0.06261395,0.06723082,0.07302723,0.07482868,0.07158416,0.06564075,0.0589776,0.05158926,0.0463568,0.04275376,0.04051856,0.0390065,0.03859226,0.03791453,0.03726041,0.03744925,0.03806153,0.03840374,0.03972559,0.04137434,0.04450597,0.04804299,0.05439068,0.06322604,0.07666761,0.09561226,0.1153835,0.1320789,0.1355166,0.1429989,0.1440504,0.1286183
0.02588484,0.02790714,0.04014141,0.04619009,0.04705966,0.0464571,0.04040056,0.0379175,0.03821908,0.03962283,0.04185529,0.04601169,0.04730292,0.04763464,0.04556184,0.04298457,0.0390638,0.03637024,0.03401573,0.03287944,0.03205336,0.03144558,0.03032319,0.0307765,0.03066465,0.03037649,0.03036375,0.03049569,0.03081819,0.03256938,0.03439228,0.03767455,0.04141184,0.04820896,0.05750513,0.06917383,0.07756914,0.07957652,0.08470901,0.08653265,0.07800009
0.01196625,0.01904031,0.02933945,0.03473191,0.03483838,0.03416706,0.03236915,0.03044397,0.03000263,0.03018196,0.02911748,0.0291398,0.02815058,0.02745857,0.02620479,0.0250855,0.02468934,0.02343298,0.02279078,0.02225203,0.0220326,0.02174479,0.02144403,0.02145655,0.02147104,0.0221331,0.02274237,0.02357435,0.02430263,0.02518989,0.02546104,0.02502172,0.02539723,0.02685098,0.02645525,0.02626297,0.02580284,0.01989479,0.01778587,0.01057822,0.0183547
0.02010056,0.02623345,0.02679696,0.03113093,0.03272356,0.03382745,0.03617582,0.03765085,0.03858987,0.03860679,0.0376368,0.0379049,0.03852501,0.03893183,0.03923076,0.038815,0.03887991,0.03866833,0.03843555,0.03828372,0.03740548,0.03758147,0.03672942,0.03664903,0.03647943,0.03653301,0.03641143,0.03641705,0.03614656,0.03557649,0.03515152,0.03377707,0.03295775,0.03416403,0.03404054,0.0320216,0.03355339,0.02528773,0.02605582,0.0225363,0.02425485
0.2772578,0.2471705,0.1695165,0.1244598,0.1105278,0.1098714,0.1107865,0.1090757,0.1144043,0.1250662,0.1433976,0.170584,0.2031771,0.2443683,0.3165246,0.439405,0.5601976,0.6352802,0.6770893,0.6997675,0.714579,0.7224908,0.7258051,0.7286983,0.7307756,0.7345985,0.7331895,0.7298853,0.7141914,0.6868015,0.6866239,0.6752733,0.6577002,0.6503503,0.6359435,0.6335878,0.6540131,0.6909659,0.6937278,0.712743,0.706872
0.03230415,0.03621731,0.03742823,0.04539611,0.04605826,0.04527217,0.03982005,0.03632719,0.03647009,0.03697862,0.03736048,0.0376552,0.04045086,0.04663664,0.05473449,0.06361527,0.07196118,0.07748367,0.08037975,0.07939881,0.07322951,0.06343836,0.05171777,0.04320662,0.03920005,0.03700869,0.03556132,0.0339683,0.0337593,0.03361082,0.03457015,0.03509257,0.03551074,0.03808001,0.03645903,0.03730182,0.03631729,0.03089537,0.03210686,0.02425026,0.02646163
0.03332845,0.03343445,0.04151338,0.04826206,0.04977784,0.05240807,0.05523703,0.05836134,0.05956669,0.06014374,0.06135118,0.06342472,0.06715897,0.06992043,0.07008744,0.06633458,0.05845962,0.05021924,0.04350943,0.03951999,0.03795321,0.03753309,0.03637109,0.03628628,0.03676316,0.0373486,0.03874064,0.03985569,0.04076601,0.04056085,0.03923318,0.03862918,0.03800371,0.03926897,0.04302557,0.04606946,0.05054115,0.05450959,0.06690782,0.07165835,0.06902968
0.06130188,0.06340092,0.06518155,0.0726275,0.07750846,0.08713956,0.1000757,0.1091698,0.1124113,0.1099955,0.1014672,0.09100099,0.07804878,0.06528426,0.0544618,0.04647782,0.04122046,0.03753785,0.03447704,0.03236154,0.03122847,0.03081367,0.03009315,0.02998753,0.03056875,0.03123885,0.03178048,0.03299883,0.03499037,0.0368222,0.0414859,0.04746209,0.05599956,0.06823825,0.08580558,0.10689,0.1182156,0.1246383,0.135903,0.1383358,0.1242447
0.02639039,0.030777,0.0345283,0.03967849,0.04087386,0.04342156,0.04655791,0.0482839,0.04847692,0.04661814,0.04258237,0.04064887,0.03612842,0.0342545,0.03194018,0.03112881,0.03011081,0.02876921,0.02861794,0.0283297,0.02767696,0.02742385,0.02707591,0.02739285,0.02688837,0.02703924,0.02696521,0.026787,0.02745345,0.02830748,0.029825,0.0303635,0.03352822,0.03781895,0.04250011,0.04766463,0.05723557,0.06067627,0.05272334,0.05364864,0.04177268
0.01116621,0.01538539,0.02537779,0.02947065,0.03024005,0.02981776,0.02888184,0.02745754,0.02646159,0.02573695,0.02421951,0.02281092,0.02359672,0.02216475,0.02231389,0.0213892,0.02131319,0.02130502,0.02077443,0.02046082,0.02015949,0.02080753,0.02010096,0.02088062,0.02148371,0.02182739,0.02249601,0.02317455,0.02398757,0.02497609,0.02567021,0.02529483,0.02495543,0.02655492,0.02668146,0.02795679,0.0282989,0.01826449,0.01634515,0.02021513,0.00525444
0.02210542,0.02727889,0.03064913,0.03409211,0.03538988,0.03476051,0.03201562,0.02984882,0.02927066,0.02880541,0.02846414,0.02716063,0.02759106,0.02825577,0.02801299,0.02830364,0.02889088,0.02838665,0.02800663,0.02840836,0.02760514,0.0281821,0.02747152,0.02749115,0.02739208,0.0271323,0.02741431,0.02728043,0.02693235,0.02639507,0.02642436,0.02462313,0.02526305,0.02532262,0.02605945,0.02504069,0.02190213,0.01598421,0.01769051,0.01561047,0.01603832
0.2974039,0.2667896,0.2018273,0.1713954,0.1707911,0.1900168,0.21915,0.2387505,0.249163,0.2588483,0.2644832,0.2761731,0.2961763,0.3233123,0.3548069,0.3884114,0.4282814,0.4692065,0.5094656,0.5476586,0.5771766,0.5999041,0.6093531,0.6175046,0.6225757,0.6237348,0.6244227,0.6228327,0.6164482,0.6046898,0.6086136,0.6047113,0.5973488,0.5951184,0.5901987,0.5866556,0.6046896,0.6253477,0.6376287,0.6297033,0.6243512
0.02225287,0.0308838,0.0390441,0.04101812,0.04212804,0.04290767,0.04319967,0.04453049,0.04569311,0.04744876,0.04874161,0.04934929,0.05387625,0.06054444,0.06507442,0.06457996,0.05877365,0.0507368,0.04434909,0.04151948,0.03946817,0.03821319,0.0371121,0.03629819,0.03679772,0.03718531,0.03678611,0.03704943,0.03745229,0.03670354,0.0359602,0.03598739,0.03665867,0.03762874,0.03762215,0.03800755,0.04222664,0.04082736,0.03535015,0.03598154,0.03817794
0.01820062,0.02029865,0.03711545,0.04246768,0.04350238,0.04381603,0.04088102,0.04010765,0.04128334,0.04180808,0.0395184,0.03827255,0.03788385,0.03714078,0.03503581,0.03381569,0.03180327,0.03101772,0.03037384,0.02987953,0.02920951,0.02901573,0.02811407,0.02802245,0.02835817,0.02828412,0.02823574,0.02802113,0.02803613,0.02853396,0.02941393,0.0293859,0.03008499,0.03141205,0.03397318,0.0361252,0.03087895,0.02666116,0.02397542,0.02306153,0.03039402
0.009876356,0.0109792,0.02190493,0.02746363,0.030232,0.02897631,0.02515504,0.02178134,0.02130749,0.02041746,0.01929993,0.01826579,0.01739006,0.01812254,0.01727445,0.0170207,0.01693569,0.01650885,0.01614324,0.01587813,0.01601882,0.0164671,0.01619065,0.01573967,0.01651015,0.01682366,0.01719958,0.01756143,0.01812334,0.01829441,0.01814963,0.01868062,0.01842237,0.01717841,0.01764481,0.01762889,0.01345769,0.006696277,0.01379876,0.008167675,0.007049749
0.007469352,0.01505703,0.02044346,0.02365964,0.02485129,0.02442918,0.02233025,0.02089936,0.02046183,0.01955412,0.01767157,0.01765498,0.01704886,0.0173769,0.01690098,0.01701047,0.01690484,0.01658676,0.01621644,0.01653571,0.01627024,0.01692814,0.01669181,0.01738791,0.01784528,0.01873541,0.01902809,0.01978318,0.02032044,0.02116201,0.0213477,0.02235648,0.02172472,0.02079344,0.02414523,0.02271346,0.01748934,0.01375543,0.01378126,0.01028246,0.01394104
0.4498232,0.4586798,0.4661395,0.4952359,0.51841,0.542379,0.5709124,0.5982688,0.6169089,0.6230351,0.6151325,0.6017667,0.5802431,0.5487318,0.5068076,0.4542445,0.3971398,0.3362701,0.2827729,0.2456606,0.226926,0.2162119,0.208244,0.2047518,0.206233,0.2150966,0.2291055,0.2438442,0.2550319,0.2542673,0.2481016,0.2389931,0.242649,0.2559128,0.2743869,0.2920295,0.3098079,0.3426576,0.3649133,0.3832539,0.4105923
0.1024646,0.1163771,0.1410036,0.1593755,0.1760121,0.1929145,0.201135,0.2014773,0.1877995,0.1533201,0.1126744,0.08081035,0.05928334,0.0480359,0.04103715,0.03737009,0.03501066,0.03329404,0.03155365,0.03066102,0.03048438,0.03039497,0.02953683,0.0295577,0.02966931,0.02984063,0.03008745,0.03046545,0.03063092,0.03170826,0.03366659,0.03577245,0.03976774,0.04529142,0.05374022,0.06318936,0.06820634,0.07485466,0.06747868,0.06510682,0.06509439
0.01002843,0.01882747,0.0286714,0.03270761,0.03417687,0.03422431,0.03239008,0.03118398,0.02994594,0.02787409,0.02529552,0.02458706,0.02321799,0.02235439,0.02119763,0.02018697,0.01974521,0.01910009,0.01873842,0.01856868,0.01834243,0.01921619,0.0189851,0.01933315,0.02031479,0.0213576,0.02148727,0.02253096,0.0231754,0.02410521,0.02458667,0.02352311,0.02494971,0.02486224,0.0260615,0.02651493,0.02542178,0.02483676,0.02136884,0.01979866,0.02445638
0.02668666,0.02798228,0.03372113,0.0390329,0.03961637,0.03917153,0.03760686,0.036351,0.0365194,0.0354983,0.03492075,0.03378588,0.03304439,0.03395228,0.03372614,0.03360127,0.03357009,0.03309415,0.03260998,0.0325663,0.03212939,0.0316036,0.03096508,0.03128603,0.03119952,0.03138724,0.0304292,0.03043352,0.03035196,0.03068259,0.02980282,0.02995461,0.02933225,0.03001371,0.02872027,0.03062207,0.02515486,0.02231608,0.0213067,0.02267271,0.01565478
0.360485,0.4032422,0.436067,0.4759782,0.499833,0.5255985,0.5490483,0.5652858,0.5615572,0.5343711,0.4786551,0.4141319,0.3497047,0.2945173,0.2461141,0.2099847,0.1831801,0.1616202,0.1455371,0.1347053,0.1280607,0.1232954,0.1207053,0.1199078,0.1213944,0.1249629,0.1304485,0.1391251,0.1508318,0.1648487,0.18441,0.2108715,0.241246,0.2738068,0.311988,0.3435696,0.3663618,0.3841261,0.3907912,0.3914037,0.3716009
0.009293103,0.01174428,0.01807623,0.0218915,0.02376206,0.02360777,0.02280329,0.0223756,0.02152019,0.021056,0.01953992,0.01799296,0.01849916,0.01871137,0.01838819,0.0182158,0.0185692,0.01821868,0.01775614,0.0180325,0.01810732,0.01813333,0.01830769,0.01866726,0.01922404,0.02028567,0.02105072,0.0220161,0.02261983,0.02363942,0.02391989,0.0237014,0.02372875,0.025545,0.02572563,0.02563875,0.02185058,0.01669507,0.01270085,0.01110238,0.01399578
0.007484623,0.01058749,0.0235072,0.02780396,0.02892363,0.028061,0.02458541,0.02153754,0.0205244,0.0205814,0.01964004,0.01827375,0.01921912,0.01948727,0.01992107,0.01944329,0.01968529,0.02003227,0.01956581,0.01942184,0.01922425,0.01930985,0.01918887,0.01934889,0.01917051,0.01890916,0.0191845,0.01894001,0.01877649,0.01929454,0.01906701,0.01749456,0.01793935,0.01569224,0.01800966,0.0191265,0.0147289,0.003914665,0.005904241,0.007825448,0.01350473
0.01719755,0.0203194,0.03154981,0.03494121,0.03504148,0.03435107,0.03134435,0.02973535,0.02938853,0.02858841,0.02686314,0.02662458,0.02653898,0.02674133,0.0261174,0.02584246,0.0259505,0.02597008,0.02567664,0.02502083,0.02457066,0.02452401,0.0240321,0.02383547,0.02408956,0.02424338,0.02412737,0.02436321,0.02417026,0.02552028,0.02514566,0.02507942,0.02354458,0.02323498,0.02445977,0.02526228,0.0253054,0.01778742,0.01601216,0.01686276,0.01767738
0.06672672,0.06375095,0.05070615,0.04293677,0.04153831,0.04194572,0.04231245,0.0416755,0.04220963,0.04254238,0.04314095,0.0436305,0.04230261,0.04329762,0.04325739,0.04269974,0.04415547,0.04576128,0.05094343,0.06675525,0.09701443,0.1386629,0.1892152,0.2391178,0.2784555,0.3089159,0.3331588,0.3564166,0.3793109,0.3988893,0.4211285,0.4404219,0.4608603,0.4819329,0.495624,0.5059902,0.5128019,0.4981793,0.4815162,0.4664587,0.4387236
0.1236078,0.09742931,0.06879538,0.05057078,0.04462171,0.04445355,0.04486348,0.04388719,0.04524596,0.04671669,0.05035336,0.0521005,0.05266057,0.05365784,0.05499959,0.05545478,0.05592974,0.05710549,0.06572163,0.09506888,0.1569135,0.2657322,0.4253018,0.589179,0.6964401,0.7492029,0.7786904,0.7980174,0.8087823,0.8170197,0.8243797,0.8283691,0.8325945,0.8353402,0.8347186,0.828548,0.8215319,0.8134829,0.8008963,0.7760631,0.7582504
0.03120615,0.04127605,0.04518948,0.04347842,0.04312825,0.04337648,0.04242519,0.04191627,0.04226721,0.04168186,0.04208323,0.04268356,0.04176216,0.04210805,0.04334883,0.04319266,0.04440456,0.04614385,0.05214683,0.07108506,0.09873935,0.1177734,0.1096046,0.0893638,0.07395758,0.06561275,0.06000843,0.05600794,0.05365056,0.05369756,0.05496555,0.05706254,0.06044768,0.06368191,0.06275812,0.06235112,0.06943983,0.06596909,0.06786917,0.07315662,0.07031862
0.02662834,0.02886439,0.04326167,0.04268653,0.04234474,0.04164954,0.03885922,0.03739557,0.03729003,0.03589252,0.03522565,0.03583715,0.03451433,0.03433602,0.03534012,0.03607122,0.03646866,0.0376898,0.04157854,0.05153531,0.06247216,0.06842956,0.06899008,0.06821669,0.06812391,0.0715128,0.07901358,0.08835876,0.0954847,0.09615887,0.09120506,0.08799499,0.09187689,0.1007052,0.1178386,0.1379946,0.1705087,0.1982256,0.2397755,0.2768831,0.3149854
0.02162333,0.02870549,0.04189829,0.04343678,0.04305323,0.04261744,0.03975748,0.03734904,0.03736827,0.03661522,0.03517558,0.0343471,0.0339192,0.03362524,0.03476251,0.033706,0.03393965,0.03478748,0.03681038,0.04124372,0.04496137,0.04545241,0.04428332,0.04304564,0.04245154,0.04238903,0.0431804,0.04391891,0.04611931,0.05049924,0.05740459,0.07057724,0.08979633,0.1198358,0.1630515,0.2108151,0.2564908,0.2766091,0.2899744,0.2972594,0.2964572
0.01989988,0.0286641,0.03123632,0.03270919,0.03424575,0.03457359,0.03361082,0.03263582,0.03234679,0.03086095,0.0298986,0.02949542,0.02824849,0.02873469,0.02804224,0.02786162,0.02788507,0.0282661,0.02837643,0.02928061,0.02905726,0.02875546,0.02774324,0.02749938,0.02757854,0.02768803,0.0281542,0.02848873,0.02956006,0.03040976,0.03040287,0.02972165,0.03007459,0.0303254,0.03066905,0.03225138,0.03462185,0.02573565,0.02542538,0.01775574,0.02228185
0.02667085,0.0283882,0.03748492,0.03837259,0.03868009,0.03928524,0.03889692,0.03866244,0.03869998,0.03894333,0.03675131,0.03653955,0.03765483,0.03793821,0.03785105,0.03822962,0.03875958,0.03936439,0.04061713,0.04373515,0.04567202,0.04580717,0.04439723,0.0441345,0.04365443,0.04289265,0.04211847,0.04166175,0.04073291,0.04054008,0.04037581,0.038983,0.03785016,0.03843909,0.03667497,0.03714808,0.0351222,0.02901593,0.03697561,0.0320925,0.0276635
0.1563857,0.1508217,0.1407465,0.1205752,0.1082733,0.1002919,0.09227933,0.08566729,0.08290007,0.08103272,0.08136582,0.08089597,0.07889849,0.077967,0.07736793,0.07724258,0.07682026,0.07946879,0.09312836,0.1344425,0.211029,0.3220425,0.4616425,0.598348,0.6892703,0.7346545,0.7546838,0.7677763,0.7684496,0.757163,0.7617113,0.7562713,0.7459258,0.7396789,0.733768,0.7319961,0.7460318,0.7599225,0.7575876,0.7590675,0.738294
0.05604578,0.04850033,0.04868661,0.04131756,0.03960596,0.04115371,0.0394063,0.03877605,0.03941332,0.03984308,0.04064277,0.03933321,0.03919607,0.03940663,0.03948884,0.03972351,0.04029418,0.04094159,0.04177853,0.04543644,0.05763139,0.09030588,0.1368998,0.1860958,0.2358401,0.2814515,0.320132,0.3522887,0.37944,0.4043203,0.428851,0.4516499,0.4751112,0.49362,0.5114335,0.5192594,0.5267159,0.5252879,0.4969578,0.4699515,0.4400229
0.10104,0.08443155,0.06278733,0.04658117,0.04292932,0.04397946,0.04351111,0.04219117,0.04454743,0.05146639,0.07117867,0.08935044,0.08953744,0.084476,0.08094252,0.07711124,0.07292846,0.06830564,0.06759813,0.07851298,0.1164675,0.2021345,0.3153603,0.4150362,0.4985435,0.566852,0.6173709,0.6519424,0.6754909,0.692743,0.7087449,0.7249599,0.7387209,0.749731,0.7571188,0.7563154,0.7563981,0.7482896,0.7308578,0.712622,0.6854581
0.09424023,0.07588056,0.05848282,0.04648463,0.04347146,0.04392739,0.04261488,0.04159359,0.04284514,0.04485198,0.04810268,0.05316209,0.0569376,0.06023882,0.06547547,0.07024115,0.07047132,0.06652419,0.06507862,0.07157859,0.0977524,0.1587149,0.2466989,0.3319088,0.4091796,0.4768888,0.5302982,0.5688063,0.5938789,0.6162013,0.6340207,0.6508544,0.6696255,0.6805981,0.6918708,0.6948166,0.6963969,0.6871041,0.6742324,0.6548258,0.6275008
0.0805615,0.06135772,0.05389362,0.0443898,0.04344573,0.04446432,0.0444119,0.04438606,0.04512451,0.04497396,0.04585124,0.0472296,0.04573891,0.0462053,0.04630075,0.04667486,0.04669587,0.0460509,0.04673803,0.05261295,0.07355875,0.1243354,0.1956636,0.263693,0.3257249,0.379464,0.4174118,0.4489246,0.4702401,0.4896832,0.509789,0.5295466,0.5536218,0.5707352,0.591557,0.6053305,0.6082241,0.6085418,0.5925878,0.5752739,0.540057
0.01865022,0.02905282,0.04061752,0.0402745,0.04035489,0.04092179,0.03998248,0.0395134,0.03984739,0.0398799,0.04033149,0.03929015,0.04029748,0.04142327,0.04333061,0.04306432,0.04288628,0.04184591,0.0414735,0.04499201,0.05465062,0.06913515,0.0672133,0.05654957,0.04859241,0.04470665,0.04275921,0.04084444,0.0400938,0.04006252,0.04196061,0.04371994,0.04839796,0.05286276,0.05507316,0.05723851,0.06056431,0.06112228,0.06695388,0.0780621,0.08062065
0.03057247,0.04755943,0.06010832,0.06985561,0.06799351,0.06613479,0.06181623,0.05875653,0.05762627,0.05598567,0.05272017,0.05112375,0.04828888,0.04572384,0.04383481,0.04129353,0.04023847,0.03865293,0.03798021,0.03875096,0.03963911,0.04117557,0.04250294,0.04325755,0.04473663,0.0481926,0.0543556,0.06195468,0.06831391,0.06968194,0.06813803,0.06543448,0.06734205,0.07816676,0.09298642,0.1084078,0.1405384,0.1749647,0.2189029,0.2510975,0.2774182
0.03565593,0.0463921,0.05740687,0.064506,0.06386781,0.06281999,0.05948908,0.05739837,0.05483515,0.05177412,0.04850139,0.04409464,0.03946945,0.03825853,0.03706714,0.03633258,0.03594433,0.03542312,0.03497375,0.03507402,0.03497767,0.03538976,0.03430209,0.03461439,0.03507921,0.03487147,0.03499021,0.03535119,0.03521255,0.03671565,0.04023338,0.04678557,0.06027329,0.08286733,0.1175749,0.1564797,0.1967003,0.2210802,0.2375782,0.2402025,0.2391738
0.01207646,0.02433718,0.03200056,0.034276,0.03487566,0.03381872,0.0317784,0.03027746,0.0297293,0.02869447,0.02754684,0.02612779,0.02605153,0.02566066,0.02566481,0.02549868,0.02520229,0.02490417,0.02498349,0.02447575,0.02387806,0.0237603,0.02329171,0.02329761,0.02307927,0.02293947,0.02329668,0.02419272,0.02477947,0.02449563,0.0247794,0.02462229,0.02544305,0.02563532,0.02484937,0.02592775,0.02417802,0.01877984,0.01558286,0.00969625,0.005237528
0.02170982,0.02809414,0.03081377,0.03339201,0.03492655,0.03461176,0.03520561,0.03534513,0.03581173,0.03525077,0.03435571,0.03305731,0.03451745,0.03436593,0.03468845,0.03451233,0.03485317,0.03476916,0.03481015,0.03480823,0.03532061,0.03552236,0.03516956,0.03456895,0.03476272,0.03490591,0.03414323,0.03389352,0.03319665,0.03353257,0.03314437,0.03333344,0.03148085,0.0319202,0.031278,0.03389071,0.03168307,0.02679002,0.02230739,0.02117476,0.0204898
0.1993549,0.2021449,0.2196453,0.2147744,0.2039407,0.1958643,0.183559,0.1762949,0.1703018,0.1644372,0.1599197,0.1533204,0.1440817,0.134047,0.128561,0.1245702,0.1179997,0.1100311,0.1076639,0.1206889,0.1618122,0.2374773,0.3317312,0.4171023,0.4888741,0.5504839,0.5928331,0.619054,0.6327689,0.6367041,0.6516431,0.6582361,0.6619664,0.6645591,0.6632069,0.6635455,0.6813662,0.6928693,0.6841724,0.6790849,0.6598228
0.09602243,0.07465901,0.05563156,0.04522973,0.04134007,0.0424562,0.04161214,0.04152347,0.04290439,0.04451583,0.04777148,0.05080041,0.05370019,0.05731665,0.06338222,0.07168616,0.08046051,0.09094275,0.1085005,0.1369344,0.1754832,0.2214158,0.2678041,0.3092206,0.3481949,0.3788012,0.4055595,0.430385,0.4557439,0.4779189,0.499168,0.5194606,0.5368125,0.5546364,0.5704892,0.5744958,0.576875,0.5664914,0.5397785,0.5184365,0.4850801
0.06757964,0.04898848,0.04305625,0.03673943,0.03522839,0.0361677,0.03668769,0.03691059,0.03789837,0.03845025,0.0391366,0.03940175,0.03969858,0.04064007,0.04138674,0.04303349,0.04532396,0.05094735,0.06109099,0.08005103,0.1079909,0.1434505,0.1821707,0.2183311,0.2492502,0.2761336,0.3002991,0.3231662,0.3422537,0.3656653,0.3881775,0.4105283,0.4343524,0.4518512,0.47307,0.4875477,0.4930321,0.4834006,0.4756277,0.4454243,0.429398
0.03108252,0.02962803,0.04019972,0.04020171,0.04046636,0.04174263,0.04113029,0.04064153,0.04168093,0.04107592,0.04123512,0.04058291,0.04150944,0.04352857,0.04493202,0.04702174,0.04959664,0.05380323,0.0618755,0.07360596,0.08335302,0.0853511,0.07389689,0.06041624,0.05201453,0.04781569,0.04554876,0.04373451,0.04250448,0.04335345,0.04478655,0.04728182,0.05239518,0.05759129,0.06178382,0.06071952,0.06898741,0.07315824,0.07250694,0.0813479,0.08488495
0.04663638,0.02921593,0.03565971,0.04270973,0.04300634,0.04342503,0.04276008,0.04281531,0.04311401,0.04253456,0.04280015,0.04189408,0.04359755,0.04418542,0.04518705,0.04684768,0.04796183,0.04878413,0.04925691,0.04876841,0.04787458,0.04839803,0.0483955,0.04790486,0.04967885,0.05245023,0.05805723,0.06649734,0.072395,0.07455505,0.07233189,0.07073755,0.07464594,0.0834389,0.1016302,0.1178166,0.1443209,0.1723814,0.2079282,0.2336009,0.2525114
0.01853182,0.02207507,0.03828502,0.0421384,0.04240043,0.04369671,0.04332757,0.04371583,0.04395503,0.04332235,0.04234425,0.04052571,0.04136348,0.04102957,0.04173356,0.04059925,0.0405091,0.04002702,0.03980843,0.0390992,0.03885295,0.03907458,0.03854387,0.03761662,0.03778048,0.03771194,0.03786568,0.03822312,0.03858079,0.04012926,0.04264515,0.04771622,0.05944296,0.0798703,0.110501,0.1433989,0.1834136,0.2049834,0.2219112,0.2178149,0.1977204
0.02780297,0.01079464,0.02731284,0.03184576,0.03286416,0.03343537,0.03261591,0.03285606,0.03239218,0.03151386,0.03058517,0.02956452,0.02859646,0.02872664,0.02804219,0.02829126,0.0281088,0.0279206,0.02714228,0.02655643,0.02600596,0.0258341,0.02571817,0.02535138,0.02579101,0.02626792,0.02660539,0.02712422,0.02786733,0.02856937,0.02913288,0.02925963,0.03010687,0.03159109,0.03148933,0.02978237,0.02747186,0.02185076,0.02321277,0.01387059,0.01541608
0.02601608,0.0216768,0.03562881,0.03308993,0.03453701,0.03546712,0.03503007,0.03594553,0.03592301,0.03518132,0.03524797,0.03470784,0.03494138,0.03579619,0.03507291,0.03579485,0.0365215,0.03629814,0.03622854,0.03639483,0.03578528,0.0359446,0.03583165,0.03550813,0.0353923,0.03516669,0.03496353,0.03464736,0.03428976,0.03432385,0.03349869,0.03246289,0.0326369,0.0316389,0.03092961,0.0305367,0.02973,0.02571347,0.02247608,0.02117436,0.02148853
0.135933,0.109488,0.09412605,0.0787044,0.07604394,0.07868571,0.08171524,0.08317618,0.0877461,0.09102345,0.09409618,0.09629101,0.1001122,0.1023535,0.1070575,0.1122791,0.1223689,0.1380349,0.1631964,0.2008187,0.2467483,0.2974841,0.3486549,0.3935245,0.4305003,0.4576286,0.4824632,0.5072654,0.5246903,0.536705,0.5545972,0.5689669,0.5769707,0.5831163,0.5931227,0.5950442,0.6009196,0.5994267,0.5876429,0.5726306,0.5637941
0.2473243,0.1886356,0.11239,0.05879781,0.04520363,0.0458139,0.04517005,0.04276231,0.04563108,0.05256812,0.06709624,0.08516051,0.1032824,0.1255074,0.1754651,0.2919921,0.4620922,0.59753,0.6802425,0.7263618,0.7549197,0.7689666,0.780662,0.7889465,0.7963226,0.8047969,0.8137935,0.8235712,0.831356,0.8392472,0.8416367,0.8458041,0.8534694,0.8541491,0.8571436,0.8571803,0.8573149,0.8494154,0.8299855,0.8231297,0.8322391
0.06870897,0.0617863,0.05190486,0.04519179,0.04426651,0.04575287,0.04503225,0.04634105,0.04990214,0.05610708,0.0633286,0.07089241,0.08445067,0.1058941,0.1400556,0.1887903,0.2299396,0.2558768,0.267508,0.2631638,0.2385174,0.1967672,0.1467926,0.1069584,0.08528831,0.07488886,0.06716996,0.06263511,0.05997978,0.0618936,0.06623206,0.07307964,0.0822858,0.08896201,0.09638323,0.09991697,0.1050287,0.1118711,0.1239401,0.1269139,0.1440745
0.07095651,0.06799949,0.05308896,0.04992312,0.04892114,0.05058833,0.05173683,0.05370669,0.0608229,0.07602798,0.1057602,0.165115,0.2564329,0.324306,0.3156744,0.2535439,0.1857626,0.1307304,0.09436147,0.07633268,0.067565,0.06373219,0.06099611,0.05961975,0.06012461,0.06320054,0.06984377,0.07749261,0.08361844,0.08525243,0.08165328,0.07835959,0.08079322,0.08967347,0.1053711,0.1248739,0.1517865,0.1845564,0.2278357,0.2722746,0.2963154
0.03613818,0.04833891,0.06089889,0.06055413,0.06050105,0.06181191,0.06176407,0.06231428,0.06628807,0.08264421,0.1306364,0.1716047,0.1504155,0.1153284,0.08873881,0.07097682,0.0600522,0.0525499,0.04687131,0.04417636,0.0414375,0.04046124,0.03961135,0.03907658,0.03989482,0.04012815,0.04118023,0.0438081,0.04665076,0.05185674,0.05883409,0.06865658,0.08499348,0.1092221,0.1434496,0.1797897,0.2177225,0.2480373,0.2614886,0.2641306,0.2417648
0.0252869,0.03483996,0.03774621,0.04345026,0.04352644,0.04506792,0.04580264,0.04828704,0.05529413,0.06610353,0.08252213,0.09867894,0.09595294,0.07962389,0.06472192,0.05506159,0.04879491,0.04515031,0.04266186,0.04088816,0.03972687,0.03889625,0.03827952,0.03810349,0.03799157,0.03742491,0.03765622,0.03876801,0.03968609,0.04122921,0.04403597,0.05030596,0.06279442,0.0824724,0.1125585,0.1504128,0.1861329,0.2134837,0.2283575,0.2401602,0.2411462
0.01879044,0.01093619,0.02645896,0.0303415,0.03172858,0.03164399,0.03040441,0.03008821,0.03052809,0.03153364,0.03565204,0.0367865,0.03511866,0.03240636,0.0303439,0.02820235,0.02729383,0.02594615,0.02448199,0.0239212,0.02289739,0.02274667,0.02233845,0.02252306,0.02259266,0.02291502,0.02294093,0.02366376,0.0234766,0.02445343,0.02456282,0.02438461,0.02425919,0.02441059,0.02476444,0.02297319,0.02431259,0.01467244,0.01660326,0.01433709,0.01146277
0.02727409,0.02321188,0.03119658,0.03377095,0.03428568,0.0347764,0.0348406,0.03497747,0.03520212,0.03671552,0.03758398,0.03891294,0.03901099,0.04025952,0.04008018,0.03930686,0.03892012,0.03876689,0.03845055,0.03787293,0.03737923,0.03739034,0.03654733,0.03633765,0.03625739,0.03606232,0.03580513,0.03598657,0.03516165,0.03492675,0.03450748,0.03302829,0.0337708,0.03177043,0.03081762,0.03117935,0.0315655,0.02619797,0.01810007,0.02322945,0.01752618
0.3894202,0.3150123,0.1952934,0.123336,0.1040704,0.10429,0.1055702,0.1022937,0.1094302,0.1428753,0.2486739,0.455435,0.6414282,0.7314897,0.7645492,0.7797041,0.7936243,0.8028055,0.8103656,0.8191916,0.8289925,0.835523,0.8395087,0.8450368,0.8464234,0.8505235,0.8529338,0.8576888,0.8544469,0.8462479,0.8490536,0.8446488,0.8425281,0.8337282,0.8317932,0.8289067,0.840941,0.8450636,0.8429771,0.8447737,0.8572908
0.1638992,0.1315048,0.07905734,0.04937908,0.04168774,0.04345638,0.04382783,0.04198068,0.04320585,0.04673641,0.05226906,0.06391279,0.08540679,0.1168239,0.1441632,0.1715635,0.2131723,0.2743362,0.3526302,0.4333644,0.5036025,0.5506318,0.5806313,0.5997655,0.6105611,0.6185907,0.6265226,0.6341832,0.6448068,0.6564803,0.6699673,0.6813122,0.6961356,0.7079311,0.7251918,0.7318573,0.7331121,0.7326965,0.7197283,0.7058195,0.6955537
0.06790023,0.06139523,0.05099695,0.04928764,0.04836927,0.0483042,0.04567698,0.04388216,0.04511944,0.04662431,0.04974757,0.05633748,0.06538907,0.07667348,0.1031309,0.1500492,0.1970872,0.2293574,0.2448244,0.2404922,0.2187473,0.1821279,0.1398129,0.1055329,0.08689086,0.07657253,0.07052496,0.06550085,0.06315015,0.06418808,0.06737972,0.07065911,0.07953737,0.08484648,0.08456332,0.08149767,0.08449375,0.08889488,0.09476192,0.104093,0.1205542
0.04460707,0.04741616,0.04860981,0.04806312,0.04756507,0.04814484,0.04717335,0.04666013,0.04801893,0.05074769,0.05619404,0.06563674,0.07765816,0.09720104,0.134897,0.1833339,0.185732,0.1479419,0.1105655,0.08891809,0.07909644,0.07477046,0.07076214,0.06929969,0.06933355,0.07326717,0.08004004,0.0881549,0.09442005,0.09536903,0.09192475,0.08809116,0.08875544,0.09805999,0.1159454,0.134911,0.1694546,0.1954336,0.2423131,0.2776255,0.301823
0.03691915,0.02720117,0.04227694,0.04380827,0.04402157,0.04458039,0.04404602,0.04345428,0.04464816,0.04704109,0.0490974,0.05455834,0.06129431,0.06388113,0.06644442,0.063991,0.05853035,0.0529232,0.04901797,0.04672516,0.04471539,0.04416092,0.0431494,0.0417303,0.04179972,0.04192896,0.04233339,0.04398039,0.04525516,0.04876503,0.05396748,0.06285541,0.07663163,0.1009423,0.1361907,0.1737662,0.2210188,0.2394671,0.2591188,0.2539181,0.2525413
0.03086251,0.026665,0.03297981,0.03597952,0.03615793,0.03654214,0.03721213,0.03672929,0.03711301,0.03730941,0.03724281,0.03723561,0.03740076,0.03608511,0.03556099,0.03443155,0.03313095,0.03140228,0.03001997,0.02909246,0.0284623,0.02796371,0.02720612,0.02726693,0.0271964,0.02763024,0.02814344,0.02866153,0.02901508,0.02962216,0.03002589,0.03020471,0.03022056,0.03013618,0.03076007,0.0342636,0.03284697,0.02420383,0.02550589,0.02127837,0.01237744
0.03117152,0.02492809,0.03735679,0.04079002,0.04180651,0.04229723,0.04115719,0.04062764,0.04096968,0.04080513,0.04064667,0.0407939,0.0415095,0.04239023,0.04377962,0.04349799,0.04364593,0.04258329,0.04210455,0.04180302,0.04141822,0.04151288,0.0406427,0.04017679,0.03941942,0.03906142,0.03880262,0.03871554,0.03901371,0.03787374,0.03795636,0.03689762,0.03591329,0.03519155,0.03649124,0.03355325,0.03390061,0.02692185,0.02409658,0.01024748,0.0176816
0.05791471,0.05878337,0.05096823,0.04748342,0.04579714,0.04645865,0.04386744,0.0411515,0.04252542,0.04443408,0.04563711,0.04742649,0.05649628,0.07259409,0.102711,0.1485435,0.1935024,0.2298679,0.2553302,0.264062,0.2482283,0.213237,0.1615175,0.1152729,0.08899032,0.07567012,0.06639,0.06052329,0.05801467,0.05995832,0.06783173,0.07916554,0.09375985,0.105255,0.1100239,0.1091192,0.120264,0.1264593,0.1452872,0.1494134,0.1692132
0.04397241,0.04362446,0.04745455,0.04679379,0.04862646,0.05263852,0.05973556,0.06632545,0.07041893,0.0748249,0.07953757,0.08713423,0.09711838,0.1114098,0.1227581,0.1250003,0.1130797,0.09143578,0.07120002,0.05858243,0.05363401,0.05139525,0.04981304,0.04868941,0.04999353,0.05409923,0.06018034,0.06794537,0.07438341,0.07557729,0.07281458,0.06968398,0.07311765,0.08216796,0.0991269,0.1201466,0.1462657,0.178035,0.2181618,0.2517968,0.286653
0.01569873,0.03519321,0.03333206,0.03802381,0.0396009,0.04481006,0.05230637,0.06016974,0.06403075,0.06642143,0.06531018,0.06161894,0.05620196,0.05183449,0.04557056,0.04063128,0.03757792,0.03526365,0.03322704,0.03297443,0.03192063,0.03200038,0.03114644,0.03091668,0.03123179,0.03201807,0.03267205,0.0334041,0.03539745,0.03916717,0.04679854,0.05951288,0.07945999,0.1133317,0.1567917,0.197477,0.2442562,0.2693869,0.2747573,0.2775115,0.2698883
0.02046968,0.02562497,0.03894498,0.03888519,0.03920904,0.03945862,0.03830049,0.03747317,0.03778879,0.03702496,0.0355104,0.03590638,0.03489551,0.03568723,0.03607631,0.03588941,0.03666685,0.03638053,0.03609687,0.03629735,0.03566544,0.03596718,0.03551915,0.03531809,0.03516979,0.03490331,0.03462289,0.03484259,0.03430024,0.03486705,0.03311354,0.0326984,0.03272072,0.03309607,0.03385128,0.03166616,0.03101291,0.02498037,0.03314849,0.02447278,0.01939731
0.0311745,0.03974917,0.04692736,0.04834457,0.04787754,0.0491925,0.04641839,0.04528157,0.0470392,0.0488714,0.04958039,0.0518998,0.06018362,0.07562284,0.0999162,0.1207437,0.1187109,0.0997136,0.07814342,0.06343964,0.05538556,0.05136752,0.04680783,0.0434511,0.04160684,0.04163603,0.04178014,0.04237696,0.04140142,0.04261587,0.04326756,0.04428851,0.04639688,0.04984655,0.05430891,0.05708505,0.0624976,0.06986382,0.07719506,0.08525728,0.1023645
0.03496651,0.04185191,0.05354736,0.05794174,0.0586804,0.0602264,0.06047775,0.06203468,0.06513189,0.06938716,0.06905524,0.06719868,0.06808478,0.0663238,0.06293775,0.05704735,0.05019028,0.04583347,0.04296221,0.04031137,0.0384866,0.03782767,0.03652392,0.03607811,0.03587815,0.03546212,0.03597232,0.03658092,0.03802961,0.04014103,0.04184198,0.04666969,0.05067607,0.0589345,0.06423707,0.06963594,0.07312336,0.07528969,0.07997922,0.06797925,0.07028147
0.02840926,0.02882403,0.04049803,0.04325237,0.04380054,0.04464175,0.04368507,0.04331431,0.04457838,0.04543392,0.04495718,0.04428023,0.04352947,0.04468082,0.04286268,0.04014805,0.03796067,0.03600871,0.03498375,0.03400136,0.03372328,0.03315701,0.03198525,0.03233684,0.03262738,0.03186511,0.03228884,0.03196877,0.03189894,0.03304138,0.03374112,0.03540253,0.03781521,0.04123578,0.04597508,0.04710031,0.05748206,0.05793346,0.06614278,0.08218078,0.07721386
0.01113536,0.0140233,0.02184275,0.02735162,0.02874948,0.02866838,0.02683821,0.0259642,0.0255306,0.02516679,0.02400766,0.02309506,0.02290885,0.02292212,0.02186468,0.02167456,0.02120346,0.02099836,0.02011199,0.02020145,0.02007923,0.0206236,0.01995963,0.0199966,0.02068416,0.02080737,0.02119317,0.02158672,0.02196521,0.02206803,0.02259279,0.02201681,0.0197817,0.0216019,0.0244099,0.02125132,0.01967734,0.01386404,0.0119158,0.008257742,0.009991651
0.004206907,0.01907708,0.03352893,0.04106062,0.04201352,0.04116859,0.03783483,0.03521036,0.03498184,0.0350842,0.03320523,0.03195379,0.03314731,0.03399141,0.03408296,0.03394954,0.0341108,0.03411255,0.03341077,0.0333572,0.03257826,0.03283491,0.03202862,0.03181262,0.03143497,0.03134212,0.03097348,0.03061898,0.03087785,0.030393,0.03003692,0.0296535,0.02833731,0.02672856,0.02826756,0.02577894,0.0287284,0.01949091,0.009123924,0.01721735,0.009970109
0.1415885,0.1405945,0.1252151,0.1169469,0.1127964,0.1141036,0.1150059,0.1146854,0.1208703,0.1321417,0.1395643,0.146003,0.1660555,0.2013365,0.2506409,0.3044284,0.3438601,0.3658502,0.3756212,0.3711969,0.3471601,0.3080735,0.2579173,0.2097892,0.1794443,0.1614718,0.1476475,0.1364494,0.132669,0.1341293,0.1411426,0.1530386,0.1652747,0.1742756,0.1766347,0.1729195,0.1821411,0.1939477,0.1990617,0.2051042,0.2105728
0.2152211,0.2419778,0.2537575,0.2767348,0.3046101,0.3467669,0.3934924,0.42772,0.4298328,0.3831492,0.3040726,0.2268391,0.1670608,0.1241071,0.0955196,0.07738123,0.065421,0.05611166,0.04997613,0.04687686,0.04424919,0.04286075,0.04208161,0.04244434,0.0430433,0.04398992,0.04602624,0.04829845,0.051307,0.05589784,0.05996281,0.06600499,0.07352643,0.08525597,0.1022268,0.1226394,0.1490733,0.1643511,0.1864456,0.2052846,0.2116283
0.1480464,0.1706261,0.1766034,0.1969214,0.2324137,0.2763723,0.3225127,0.3578808,0.3545917,0.3036926,0.2220701,0.1470023,0.09257506,0.06040376,0.04461817,0.03683185,0.03276289,0.03106398,0.02891227,0.0284475,0.02776355,0.02770577,0.02712181,0.02715375,0.02726701,0.02752843,0.0276046,0.02834131,0.02891732,0.03038648,0.03175041,0.03346819,0.03805913,0.04696945,0.06173747,0.07780122,0.09848778,0.1234803,0.1489251,0.1707176,0.1724492
0.01476032,0.01340817,0.02867341,0.03307626,0.03397194,0.03510791,0.03404091,0.03253961,0.03164683,0.02960354,0.02708466,0.02494071,0.02558639,0.02477802,0.02421054,0.02321716,0.02266155,0.0228352,0.02210338,0.02205178,0.02242206,0.02296283,0.02265597,0.02323203,0.02372057,0.02406613,0.02438296,0.02515048,0.0258769,0.02655148,0.02663997,0.02641525,0.02585137,0.02725225,0.02720086,0.02653231,0.02575244,0.02016659,0.01790575,0.01616676,0.02187687
0.01879704,0.02312748,0.03758786,0.04195431,0.04212059,0.04182505,0.03941102,0.03699025,0.03671385,0.03605557,0.03455902,0.03349253,0.0340208,0.03406991,0.03471977,0.03472896,0.03473692,0.03483964,0.03454506,0.03464987,0.03452267,0.03425776,0.03395291,0.03423088,0.03421351,0.0344862,0.03433406,0.03384181,0.03382944,0.03327109,0.03319154,0.03178182,0.03168639,0.03022738,0.03011413,0.03243449,0.03352603,0.02186689,0.0154555,0.02080451,0.01242404
0.4329587,0.4383009,0.4342255,0.4565127,0.482183,0.518776,0.5569236,0.5999537,0.6276821,0.6369455,0.6253056,0.5988788,0.5644243,0.5186837,0.4618346,0.3920745,0.3238298,0.261089,0.2099461,0.1766072,0.1594966,0.151504,0.1460124,0.1420774,0.1436499,0.1511053,0.1642853,0.1770148,0.1865159,0.187336,0.1814029,0.1770077,0.1798277,0.1943962,0.2100485,0.2275642,0.2593164,0.280098,0.3265882,0.3550681,0.396534
0.1852552,0.2110106,0.2348717,0.2557467,0.2835681,0.3170541,0.3441645,0.3524767,0.3345387,0.2794045,0.2084107,0.1472975,0.1071389,0.07971297,0.06246795,0.05187449,0.04508653,0.0404122,0.03705487,0.03504419,0.0336951,0.03279573,0.03231932,0.0327591,0.03308369,0.03334405,0.03443677,0.03628299,0.03875078,0.04226996,0.04707981,0.05442,0.06395563,0.07914217,0.09850067,0.1238548,0.153372,0.1664993,0.171555,0.1843793,0.1840728
0.02450816,0.0234162,0.04053168,0.04425632,0.04657039,0.0475955,0.04644144,0.04521921,0.04329208,0.04053104,0.03649668,0.03293784,0.03012996,0.02823707,0.02678313,0.02564942,0.02483344,0.02361346,0.02305034,0.02257549,0.02238226,0.02202579,0.02254371,0.02280742,0.02331855,0.02369717,0.02416188,0.02497902,0.02597715,0.02618263,0.02631455,0.02705469,0.02716329,0.02723481,0.02708151,0.02793746,0.02576919,0.02330364,0.02095555,0.01766355,0.007302385
0.008789759,0.01785359,0.01932136,0.02682396,0.02805124,0.02832583,0.0265973,0.0259721,0.02486951,0.02368475,0.02114353,0.02140888,0.02048745,0.02001314,0.01965888,0.01921379,0.01924991,0.01907601,0.01891821,0.01901098,0.01875528,0.01931764,0.01898731,0.01953592,0.01971981,0.02098575,0.02150826,0.02191493,0.0227049,0.02377011,0.02376596,0.02261789,0.02264192,0.02347167,0.02291239,0.02187984,0.02253478,0.01835215,0.02495266,0.01072697,0.004938282
0.01142889,0.02392462,0.03478844,0.03824142,0.03889272,0.03920822,0.03777179,0.03697922,0.03621495,0.03580475,0.03463673,0.03371291,0.03471827,0.03386098,0.03388503,0.03412504,0.03459435,0.0340994,0.03350708,0.03372377,0.03351626,0.0331078,0.03288513,0.03228892,0.03258986,0.03283801,0.03256148,0.03188707,0.0316733,0.03284853,0.03116417,0.03053416,0.02990934,0.02877108,0.02925301,0.02861421,0.0320846,0.01933109,0.01543201,0.01719717,0.01115277
0.3077448,0.3566663,0.398712,0.4292635,0.4566361,0.4889585,0.5127297,0.5239246,0.5099622,0.4642675,0.3904892,0.3170411,0.2508907,0.2009596,0.1632207,0.1367898,0.1185316,0.1044606,0.0950261,0.08837069,0.08383235,0.08138438,0.07901696,0.07807216,0.07881911,0.07985137,0.08298556,0.08687507,0.09384971,0.1034436,0.1173596,0.1371466,0.1614522,0.1920855,0.2301511,0.2622462,0.2972905,0.3244937,0.3471108,0.3276378,0.3217609
0.01548023,0.02451051,0.0273004,0.03189712,0.03287748,0.03146125,0.02906035,0.02753903,0.02658045,0.02605176,0.02505825,0.02577223,0.0239206,0.02468513,0.0235052,0.02352322,0.02364848,0.02294872,0.02241961,0.02236083,0.02174635,0.02189396,0.0217018,0.02178213,0.0225591,0.02274728,0.02363269,0.02417382,0.0251779,0.0253338,0.02568197,0.02633599,0.02650146,0.0260308,0.02885854,0.0274529,0.02608701,0.02002175,0.01688506,0.01418571,0.01149733
0.05796242,0.07126142,0.0840077,0.09246054,0.09620152,0.09737383,0.09647148,0.09502053,0.08996675,0.08344655,0.07575283,0.06894604,0.06304181,0.05642123,0.05180664,0.04753778,0.04426663,0.0412953,0.03825835,0.03660267,0.0350123,0.0343768,0.03343846,0.03375996,0.03299538,0.03310145,0.03286137,0.03323363,0.03350567,0.03366289,0.03407087,0.0331796,0.03359169,0.03366668,0.03390048,0.03193457,0.03324594,0.03111482,0.02357903,0.01879255,0.02738046
0.04666507,0.0580463,0.06654434,0.0689823,0.06952319,0.06844776,0.0668924,0.065849,0.06385252,0.06237633,0.06115147,0.05989644,0.05984694,0.05923433,0.05891864,0.05832319,0.05830274,0.05806295,0.05650787,0.05629797,0.0552931,0.0549837,0.0548596,0.05353854,0.05341918,0.0530674,0.05304858,0.05204878,0.05244629,0.05147101,0.0500391,0.04901351,0.04910019,0.04891753,0.04732606,0.04509872,0.04940123,0.03976594,0.03687176,0.03000549,0.03594165
0.07200253,0.06304994,0.05493888,0.05050797,0.04797811,0.04641485,0.04178594,0.03891036,0.0385371,0.03807661,0.03848661,0.03879807,0.03794547,0.03763779,0.03810583,0.03802361,0.03819651,0.03919071,0.04329098,0.05431423,0.07896186,0.1215747,0.1823347,0.2509047,0.3201642,0.3806401,0.4265135,0.459041,0.4823483,0.5028701,0.5220395,0.5403952,0.5575092,0.5705219,0.581343,0.5906423,0.5941774,0.5963759,0.5929593,0.5930171,0.5592987
0.06231713,0.05282506,0.04899372,0.04434397,0.04184615,0.04246281,0.04103341,0.03903518,0.03845967,0.03790565,0.0393752,0.03901323,0.03857568,0.03892041,0.04000015,0.0400854,0.04088516,0.04273786,0.04773314,0.0640286,0.09361646,0.1338729,0.1777074,0.21802,0.2490443,0.2712021,0.2892086,0.3051882,0.3215458,0.3372954,0.3549921,0.3727491,0.3913375,0.4055156,0.418281,0.4297368,0.4331576,0.4304549,0.4206211,0.3958582,0.3580137
0.112026,0.1061589,0.06766953,0.04898059,0.04393787,0.04421784,0.04256628,0.04054765,0.04093302,0.04378283,0.05014567,0.05291496,0.05241634,0.05246582,0.05166101,0.05084526,0.0508262,0.05252719,0.0618485,0.09073287,0.1494623,0.2405215,0.3603831,0.4940919,0.6035303,0.6687834,0.708028,0.7337756,0.7541908,0.7663678,0.7763076,0.7854787,0.79509,0.8002016,0.7966217,0.8024275,0.8019312,0.7945228,0.7815814,0.773788,0.7417397
0.1122005,0.09095411,0.07045636,0.05307491,0.04885458,0.04766062,0.044618,0.04131342,0.04147962,0.04336658,0.04585043,0.04839185,0.04927346,0.04968421,0.04990335,0.05103251,0.05138388,0.0526849,0.06118592,0.08840904,0.1430616,0.2285054,0.3448508,0.4757224,0.5809141,0.6433,0.6778278,0.6987928,0.7157806,0.7264671,0.7347314,0.7419255,0.744057,0.7496876,0.7481812,0.7430862,0.7407361,0.7432459,0.7349164,0.7218255,0.6966711
0.08312901,0.07698595,0.05387362,0.04338644,0.03984322,0.04095368,0.04064667,0.03955734,0.03976206,0.04014739,0.04092328,0.04165023,0.04135293,0.0407729,0.04097971,0.04147492,0.04233376,0.04438994,0.05131643,0.07395962,0.1194922,0.1889211,0.2754436,0.3572605,0.4150996,0.4436395,0.4615991,0.4750871,0.4868739,0.4977391,0.5116462,0.5260031,0.5406034,0.5583818,0.5751228,0.5852497,0.5976397,0.594645,0.5930674,0.578454,0.5407978
0.0262088,0.03174369,0.04509455,0.04448116,0.04471455,0.04435352,0.04261417,0.04244719,0.04175277,0.04190788,0.04166621,0.04055687,0.04132507,0.04336703,0.0435762,0.04305972,0.04406524,0.0458568,0.05180995,0.07096501,0.09936381,0.118812,0.1111693,0.09142397,0.07533306,0.06616946,0.06048015,0.05620686,0.05323586,0.05417458,0.05568157,0.05667385,0.06026327,0.06398072,0.06267906,0.0626722,0.06544738,0.06885297,0.07048142,0.06919841,0.06751819
0.03095827,0.03276616,0.04026177,0.04131649,0.04184818,0.04250963,0.04098301,0.04086523,0.04048639,0.03976705,0.03864544,0.03991331,0.03846732,0.03922489,0.03961262,0.03933817,0.04016572,0.04163709,0.0455351,0.05580633,0.06602489,0.07199556,0.07199921,0.07000671,0.06906156,0.07061992,0.07438242,0.07903572,0.08216682,0.08009417,0.0766171,0.07210536,0.07346222,0.07842519,0.08272634,0.09044464,0.1105582,0.1197157,0.1438435,0.1779462,0.206151
0.03465145,0.046615,0.06327786,0.065486,0.0626008,0.05773671,0.05211107,0.04858717,0.04604336,0.04438316,0.04336492,0.0418017,0.04035331,0.03953282,0.03881714,0.03763036,0.03699107,0.03692946,0.037637,0.04207622,0.04413142,0.04436635,0.0434937,0.0424215,0.04257194,0.04236219,0.04326794,0.04566713,0.04828313,0.05256475,0.06004161,0.0690973,0.08132178,0.09889248,0.1191871,0.1424677,0.1664352,0.1778903,0.1851041,0.1822908,0.1812713
0.02656446,0.03257121,0.04354501,0.04463374,0.04452642,0.04457811,0.0428989,0.04168491,0.04057668,0.04005486,0.03886419,0.03772321,0.03786801,0.03788902,0.03837325,0.03762995,0.0378817,0.03847389,0.04107172,0.04584041,0.04867373,0.04936232,0.04833189,0.04707498,0.04629989,0.04592686,0.04628501,0.04737278,0.04965285,0.05267487,0.05732534,0.06395135,0.07462478,0.0921147,0.1153221,0.1403695,0.1681874,0.1800206,0.1987869,0.1973629,0.1872195
0.02134018,0.02328937,0.03270418,0.03707477,0.03762892,0.03836897,0.03769436,0.03796847,0.03840808,0.03732695,0.03698204,0.03650318,0.03641781,0.03686833,0.03752114,0.03821196,0.03907419,0.03914145,0.0403963,0.04251384,0.04404818,0.04483009,0.04366148,0.04314121,0.04243943,0.04189513,0.04104659,0.04064147,0.04050178,0.03964593,0.03861323,0.03727286,0.03667219,0.03438672,0.0352173,0.03820233,0.03629995,0.02957381,0.02779184,0.02082825,0.01292967
0.1487016,0.1362485,0.1344575,0.1144137,0.1014187,0.09552849,0.08876951,0.0835704,0.08142402,0.07998076,0.07892648,0.07816135,0.0764111,0.07634693,0.0766793,0.07585717,0.07537627,0.07780544,0.09099114,0.1307229,0.2037649,0.3060338,0.4252167,0.5399356,0.6242083,0.6698054,0.6925542,0.7036123,0.7031055,0.6893471,0.6922096,0.6858414,0.6745644,0.6637886,0.6530193,0.648248,0.6738645,0.6924967,0.7000217,0.6931493,0.6814904
0.05902318,0.04318798,0.04984552,0.04573097,0.04643184,0.04565888,0.04025857,0.03669997,0.03638089,0.03582143,0.03618215,0.03527669,0.03632166,0.03571491,0.03573933,0.03605655,0.03614765,0.03614136,0.03684623,0.04016334,0.04628079,0.06401402,0.09396129,0.1304476,0.1703983,0.2086255,0.241783,0.2688848,0.2928083,0.3161838,0.3386723,0.3625377,0.3826245,0.4021287,0.4242385,0.4405941,0.4413928,0.4322269,0.421842,0.4095644,0.3755194
0.0787186,0.06750917,0.05481568,0.04522177,0.04265689,0.04273427,0.04048233,0.03826131,0.04001222,0.04574726,0.06243362,0.07704314,0.0785159,0.07346645,0.06968596,0.06567334,0.06282841,0.05864337,0.05751461,0.06408018,0.08429685,0.127456,0.1891884,0.2554258,0.3245559,0.3906066,0.4434967,0.4829852,0.5124503,0.5365101,0.5590318,0.5815477,0.604909,0.6238816,0.6415952,0.6516216,0.6631869,0.6615873,0.6599817,0.6500638,0.6056121
0.08076448,0.06249743,0.05269854,0.04745118,0.04469888,0.04368876,0.0395937,0.03658132,0.03715626,0.03874364,0.04270485,0.04650455,0.05035018,0.05338735,0.05848101,0.06337281,0.06189978,0.0583108,0.05625614,0.06219502,0.08242186,0.1261347,0.187318,0.2528375,0.3184685,0.3791404,0.427612,0.4621259,0.487518,0.5097377,0.5301134,0.5483685,0.5682489,0.5821391,0.6004033,0.6103348,0.6196463,0.609609,0.598274,0.5746154,0.5527782
0.05456299,0.06321882,0.05944144,0.04714989,0.04727687,0.04822333,0.04859317,0.04695912,0.04682466,0.04704771,0.0475596,0.04646811,0.04667804,0.04736228,0.04770209,0.04705605,0.04726098,0.04661814,0.04670771,0.05060127,0.06306985,0.09304412,0.1406753,0.1922633,0.2464683,0.2911146,0.3276398,0.3535726,0.3759685,0.3954457,0.4169038,0.4409575,0.4657117,0.487456,0.508134,0.5291405,0.5444191,0.5463284,0.5427304,0.5292022,0.4877102
0.02124529,0.0222088,0.03244854,0.03789511,0.03879735,0.03911942,0.03875947,0.03830686,0.03861068,0.03924613,0.03918631,0.03846357,0.03901742,0.03974763,0.04062221,0.04115749,0.04051742,0.03947527,0.03939062,0.04137588,0.0444169,0.04896152,0.04785334,0.04385788,0.04107415,0.03999487,0.03858624,0.03785215,0.03764923,0.03796974,0.038354,0.03805921,0.04024987,0.04007168,0.04015115,0.0382353,0.04236136,0.04047276,0.04538217,0.03438555,0.04604642
0.04670876,0.06015563,0.0839448,0.09610741,0.09411917,0.09259991,0.09064652,0.08881349,0.0869032,0.08216267,0.0756796,0.06683598,0.0586124,0.05307878,0.04867033,0.04460074,0.04242267,0.04026893,0.03914441,0.03911171,0.03882784,0.03888468,0.03873031,0.03892572,0.03907267,0.03905643,0.039631,0.04067694,0.04225209,0.04453938,0.04839577,0.05488852,0.06458288,0.07608109,0.09383403,0.1117843,0.1314301,0.1433965,0.1524063,0.1384621,0.1370465
0.02745445,0.0311431,0.04770731,0.05153908,0.05012362,0.04949947,0.04579538,0.04321713,0.04217183,0.04026984,0.03867994,0.03629684,0.03547796,0.03418686,0.03410069,0.03405156,0.03343889,0.03349424,0.03284163,0.03346079,0.03287009,0.03315956,0.03295461,0.03268781,0.03276646,0.03272005,0.03249446,0.03312407,0.03351531,0.03354431,0.03430707,0.03663677,0.03998481,0.04422571,0.05836718,0.07169691,0.0944691,0.1043096,0.1082292,0.1121168,0.1003049
0.0162012,0.01304498,0.03298201,0.03626985,0.03719974,0.03733476,0.03565516,0.03437803,0.03456426,0.03409164,0.03376034,0.03281874,0.03269635,0.03226207,0.0333685,0.03362141,0.03334298,0.03366068,0.03368036,0.03416111,0.03392293,0.0340122,0.03348705,0.0334799,0.03359588,0.0334758,0.03342484,0.03288572,0.03248849,0.03186797,0.03155484,0.03148865,0.03052213,0.0290626,0.0285307,0.03026356,0.02613779,0.0222464,0.02222536,0.0162004,0.01766003
0.1987135,0.2061505,0.2249415,0.223345,0.2114921,0.2034648,0.1888188,0.1785336,0.1737771,0.1682749,0.1619052,0.155806,0.1455244,0.1361225,0.1301351,0.1249907,0.1187895,0.1107432,0.108765,0.1217363,0.1621847,0.2341428,0.3136416,0.3812367,0.4358354,0.4802075,0.5122553,0.5352655,0.5483609,0.5485398,0.5576189,0.5667852,0.5680769,0.5668734,0.5701073,0.5676763,0.5920148,0.6104655,0.6117563,0.6230578,0.5765105
0.06884991,0.0640082,0.05212136,0.04456181,0.04192375,0.04187767,0.04034778,0.03902529,0.04030221,0.04390924,0.05289921,0.0614184,0.06579652,0.06741487,0.06824787,0.07053796,0.07486786,0.08261333,0.09508136,0.1152859,0.1406425,0.1712228,0.2032186,0.2350882,0.2643515,0.2895131,0.3124882,0.3349955,0.3554661,0.3773604,0.4000196,0.4191196,0.4425365,0.4600217,0.4824019,0.4854072,0.4843006,0.4760544,0.4597104,0.4468611,0.4083445
0.05477199,0.04816163,0.04358854,0.03913531,0.03748017,0.03889143,0.03855919,0.0384973,0.0392384,0.03973701,0.03998596,0.03975173,0.03941978,0.04083601,0.04230408,0.04322542,0.04534462,0.04938754,0.05564704,0.06633204,0.08309485,0.1069494,0.1309378,0.1569512,0.1802553,0.2010292,0.2204484,0.2393405,0.2579031,0.2770917,0.2975784,0.3185811,0.3408158,0.3629125,0.3803983,0.3968351,0.4049819,0.3998401,0.3857765,0.3596835,0.3388863
0.0188328,0.03112399,0.03641361,0.03995973,0.04062737,0.04225087,0.04205124,0.04220686,0.04289056,0.04335918,0.04228294,0.04237324,0.04266216,0.04488427,0.04578518,0.04693639,0.04896809,0.05003378,0.05337,0.05683959,0.06034896,0.06072644,0.0557245,0.04948582,0.04591979,0.04455842,0.04359166,0.0431138,0.0422391,0.04186572,0.04228552,0.04295913,0.04293412,0.04420365,0.04573731,0.04319517,0.04490208,0.04028852,0.0431531,0.04137826,0.04274031
0.03193657,0.02688555,0.03719973,0.04137052,0.04229383,0.04297474,0.04177493,0.04071283,0.04194463,0.0411759,0.04113153,0.04125786,0.04049321,0.0411447,0.0423457,0.04251384,0.04341434,0.04347503,0.04271137,0.04255688,0.04264853,0.04260806,0.04230566,0.04210772,0.04198363,0.04285224,0.04396966,0.04576303,0.04686892,0.0463602,0.04511086,0.04399658,0.04387488,0.04365544,0.05028207,0.05530033,0.06106233,0.07477121,0.08813318,0.09968538,0.1208714
0.03419713,0.03763766,0.04565172,0.04942785,0.05055513,0.05155436,0.05129381,0.05160396,0.05298086,0.05317649,0.0524721,0.05203912,0.05041723,0.04884196,0.04738619,0.04535726,0.04411771,0.04318027,0.04144494,0.04079812,0.04014752,0.03994356,0.03861014,0.03887847,0.0389005,0.03930317,0.04007233,0.0411822,0.04231094,0.04499667,0.04873113,0.05371942,0.06095229,0.0743162,0.08964379,0.1098435,0.1337617,0.1376542,0.1463467,0.1370757,0.124933
0.01467969,0.03224559,0.03682015,0.04279531,0.04442414,0.04382692,0.04100792,0.03902391,0.03845194,0.03794518,0.03762803,0.03714367,0.03677694,0.03597016,0.03585862,0.03546271,0.03533172,0.03500169,0.03445809,0.03448646,0.03414478,0.03413904,0.03314775,0.03300962,0.03292529,0.03271739,0.03261962,0.03250684,0.0329125,0.03440739,0.03506566,0.03659657,0.03992399,0.04796229,0.06303488,0.08616414,0.107747,0.1231546,0.1335074,0.1400922,0.1227106
0.02197848,0.01161958,0.02163047,0.03206031,0.03345731,0.03375055,0.03190477,0.03133878,0.03135673,0.03139666,0.02946764,0.02819249,0.0278104,0.02774297,0.02754673,0.02702503,0.0267383,0.02634084,0.02594311,0.02537942,0.02513474,0.02446255,0.02433203,0.02403238,0.02435849,0.02436497,0.02481134,0.02520956,0.02599785,0.02665666,0.02643928,0.02647147,0.02718854,0.02629871,0.02425045,0.03007893,0.02661998,0.02481879,0.01655828,0.02037147,0.007561989
0.1209257,0.1073865,0.09239983,0.08042851,0.07702096,0.07938534,0.08393579,0.08704201,0.09180453,0.09643213,0.0983196,0.100663,0.1040983,0.1070808,0.1120093,0.1180223,0.1276237,0.1441768,0.1692206,0.202841,0.2433125,0.2859294,0.3262136,0.3620297,0.392192,0.4145152,0.436081,0.4527496,0.4685593,0.4771797,0.4929804,0.5021243,0.5088687,0.51526,0.5172911,0.5228659,0.5390049,0.5418967,0.5442937,0.53752,0.5044847
0.1407124,0.1226705,0.07567329,0.04767318,0.04080209,0.04219756,0.0441998,0.04382344,0.04653132,0.0538139,0.0730604,0.09499911,0.1086591,0.1228365,0.1390624,0.1614147,0.1924531,0.2341577,0.2859867,0.3443069,0.401363,0.4455217,0.4764019,0.4947779,0.5089299,0.5168338,0.526506,0.5361973,0.549368,0.5629766,0.5795905,0.5966812,0.6156514,0.6365728,0.6512016,0.6672381,0.6766727,0.6740982,0.6602976,0.6661001,0.6334029
0.06732314,0.06313343,0.0507808,0.05036949,0.04964408,0.04937424,0.04578693,0.04341859,0.04608391,0.05189023,0.05907284,0.06566471,0.07763507,0.0967183,0.1229462,0.1564466,0.1821652,0.1987075,0.2039531,0.1967461,0.176216,0.1457632,0.1100353,0.08350756,0.06940804,0.06168356,0.05647674,0.05288844,0.05144412,0.05282777,0.05340619,0.05668285,0.06149028,0.0643354,0.06764511,0.06880928,0.07700126,0.0717022,0.07562971,0.07045328,0.0803897
0.06966759,0.05901606,0.04344378,0.03998971,0.03733219,0.03866279,0.03987481,0.04111815,0.04397173,0.05607449,0.1057865,0.218598,0.3104236,0.3090969,0.258319,0.1959939,0.1430823,0.1040825,0.0791158,0.06506775,0.05812574,0.05525223,0.05307271,0.05239528,0.05253052,0.05431944,0.05792936,0.06228503,0.06545773,0.0651088,0.06270276,0.06182888,0.06154894,0.06585036,0.07260834,0.08819085,0.09692669,0.1182415,0.1491477,0.175675,0.2108827
0.02428787,0.03189883,0.04395324,0.04557801,0.04640862,0.04739729,0.04642938,0.04769157,0.05387901,0.06405262,0.0814402,0.09743456,0.095302,0.07922413,0.06452461,0.05423553,0.04868822,0.04420334,0.0419592,0.04015671,0.03883605,0.03872678,0.03729371,0.03674602,0.03689916,0.03713026,0.03716365,0.03746879,0.03876532,0.04011756,0.0433395,0.04763647,0.05447003,0.06791944,0.08754086,0.1109875,0.1420995,0.1595896,0.1750945,0.1778543,0.1740362
0.01533254,0.01812709,0.02370801,0.02826313,0.02975035,0.02909534,0.02800469,0.02667934,0.02748756,0.02864855,0.03185201,0.03380873,0.03151653,0.0297593,0.02827477,0.02610367,0.02434719,0.02399685,0.02304783,0.0221084,0.02129898,0.02133108,0.02081338,0.02059832,0.02129539,0.02116841,0.02134216,0.02191321,0.02255436,0.02264364,0.02330574,0.02356461,0.02323221,0.02201928,0.02260005,0.02725204,0.02747314,0.02097733,0.02087989,0.01250345,0.01337393
0.01809576,0.03364314,0.03095578,0.0332605,0.03401188,0.03483791,0.03445296,0.03492996,0.03541891,0.03632612,0.03828527,0.03879096,0.03879228,0.03866032,0.03849459,0.03833854,0.03842173,0.03813415,0.03764068,0.03741025,0.03670841,0.03663237,0.03656241,0.03590938,0.03571274,0.03538668,0.03483083,0.03518652,0.03443878,0.03399919,0.03376903,0.03290915,0.03271256,0.0309443,0.02956805,0.02877526,0.02978323,0.02445571,0.02558916,0.02348624,0.01776569
0.1519846,0.1291275,0.07744369,0.04935578,0.04174047,0.04338865,0.04414115,0.043008,0.04452209,0.04722616,0.05365418,0.06387024,0.08446547,0.1174994,0.1447421,0.1716816,0.2085852,0.2596111,0.3231224,0.3862665,0.4396999,0.4794619,0.5057882,0.5205552,0.5305399,0.5358386,0.5413927,0.5477959,0.5584315,0.5685033,0.5790838,0.5940961,0.6091796,0.6212078,0.6340259,0.6423753,0.6539645,0.6561156,0.6547977,0.6553532,0.6317543
0.05263656,0.05016946,0.05115522,0.04858922,0.04723391,0.04704268,0.04626437,0.04450538,0.04571192,0.0480214,0.05039826,0.05513918,0.06409913,0.07603062,0.1021983,0.1462856,0.1879875,0.2134666,0.2239841,0.2175235,0.1964707,0.1646356,0.128247,0.09922484,0.08228779,0.07338859,0.06740251,0.06357631,0.06156556,0.06194328,0.06422829,0.06791001,0.07207263,0.07546316,0.07912353,0.07558814,0.07962689,0.07384387,0.08179863,0.08933637,0.1026295
0.04692393,0.04922523,0.04971249,0.04800943,0.04630413,0.04686918,0.04539433,0.04419477,0.04513255,0.04714367,0.05129276,0.05962862,0.07251373,0.08778429,0.1182841,0.1529882,0.1513596,0.1222406,0.09385587,0.07691742,0.06884926,0.06492325,0.06188573,0.06000243,0.05994743,0.06191547,0.06601512,0.07020079,0.07154246,0.07149508,0.06855921,0.06505807,0.0670463,0.07024724,0.07508786,0.08386781,0.09306856,0.1087246,0.1372513,0.1662242,0.1894687
0.04085715,0.04411604,0.04606118,0.05155366,0.05048921,0.05119821,0.05051178,0.05022936,0.05157308,0.05407445,0.05906441,0.06684344,0.07320889,0.07766067,0.07735123,0.07301625,0.06405381,0.05638734,0.05097537,0.04736171,0.04483005,0.04403353,0.04263993,0.04243984,0.04237076,0.04295921,0.04400196,0.04570602,0.0484931,0.05293653,0.05801302,0.06679558,0.07997831,0.09743458,0.1187779,0.1432168,0.167983,0.1839833,0.1905603,0.1917535,0.1709376
0.03143419,0.02891503,0.0391422,0.04448623,0.04447095,0.04501928,0.04307762,0.04170357,0.04290816,0.04381418,0.04736824,0.05248114,0.05688127,0.06038894,0.06135109,0.05898905,0.05371761,0.04928036,0.04582336,0.04344197,0.04180866,0.04138606,0.03993353,0.03893984,0.03884132,0.03931129,0.03949485,0.03977456,0.04176011,0.04347402,0.04556036,0.05049216,0.05989484,0.07036684,0.08952152,0.1088619,0.1335695,0.1443513,0.1572022,0.1548276,0.1460672
0.02464522,0.02227955,0.03060341,0.03590503,0.03763289,0.03774537,0.0372076,0.03719432,0.03732231,0.03726228,0.03707013,0.03821545,0.03862024,0.03734097,0.03620377,0.03463794,0.03344169,0.03149764,0.0306568,0.02983648,0.02845784,0.02861249,0.02787913,0.02793467,0.02881151,0.02840593,0.02937819,0.02972061,0.03058187,0.03152393,0.03155204,0.03220228,0.03273763,0.03112192,0.03000501,0.03292683,0.03401525,0.02239247,0.02973438,0.02555801,0.0320372
0.02255981,0.0191947,0.03153214,0.03362658,0.03487921,0.03577253,0.03475394,0.03468936,0.03579972,0.0358351,0.03617687,0.03644027,0.03691005,0.03729241,0.03825745,0.03814102,0.03772711,0.03735755,0.03681436,0.03666547,0.03592515,0.03549664,0.03477424,0.03497361,0.03492198,0.03435731,0.03441518,0.03357389,0.03320841,0.03330715,0.03295527,0.03170987,0.03028464,0.02937294,0.02669744,0.02851446,0.02781407,0.02656681,0.02340602,0.02519851,0.01129115
0.2455176,0.2070954,0.1374862,0.08746054,0.07287725,0.07255369,0.07179996,0.06847205,0.07156991,0.07957759,0.09291372,0.1117656,0.1344067,0.1654711,0.2302054,0.3461481,0.4741527,0.5736256,0.6417211,0.6808393,0.7001778,0.7134234,0.7235936,0.7283527,0.7350507,0.7376952,0.7409478,0.7403404,0.7328416,0.7084732,0.7102746,0.7003912,0.6879113,0.676315,0.667515,0.6618203,0.6893112,0.7307209,0.7421706,0.7487695,0.7289469
0.0304988,0.03371388,0.03836758,0.03886559,0.03934245,0.03928248,0.03637937,0.03339978,0.03422393,0.03530069,0.03439608,0.03668144,0.04080008,0.04799404,0.0612748,0.08306663,0.1070723,0.1281634,0.1444486,0.1486349,0.1362946,0.1118412,0.07996649,0.05608846,0.04435048,0.03903205,0.03633816,0.03410987,0.03364371,0.03428122,0.03631158,0.03796401,0.04432007,0.04756906,0.05036251,0.0460979,0.05458464,0.0539116,0.05875351,0.06466074,0.08671608
0.04607963,0.03624499,0.04143919,0.04029793,0.04185066,0.04448168,0.04769125,0.04931013,0.05033999,0.05105825,0.05162073,0.05264546,0.05790066,0.06462977,0.0709692,0.07519896,0.07234825,0.06360878,0.05322071,0.04749331,0.04394283,0.0433259,0.04233977,0.04144767,0.04215415,0.04354748,0.04657584,0.0497007,0.05252299,0.05298295,0.0511526,0.04899946,0.05021033,0.05570121,0.06252038,0.0747708,0.08649456,0.1099989,0.1403071,0.1745045,0.2150609
0.05002221,0.05587804,0.05751657,0.06375143,0.06821059,0.07625303,0.08901729,0.09796323,0.1017489,0.1034758,0.1014307,0.09464328,0.08718574,0.07861407,0.06862137,0.06016178,0.05270869,0.04776595,0.04369232,0.04042132,0.03858809,0.03764702,0.03724719,0.03718421,0.03780669,0.03843091,0.04003739,0.04262578,0.04567826,0.05058543,0.05701983,0.06666126,0.08091924,0.1005144,0.1220026,0.1527429,0.1794143,0.1955183,0.201395,0.2046882,0.1878766
0.01570733,0.02827632,0.03364789,0.03918732,0.03974671,0.0423151,0.04417673,0.04705545,0.04754247,0.0466163,0.04559166,0.04177252,0.0412044,0.03919674,0.03759259,0.0351194,0.03478971,0.03346984,0.03259844,0.03224219,0.0318534,0.03137686,0.03139776,0.03096821,0.03088139,0.03043499,0.03064354,0.03056103,0.03140622,0.03283693,0.03344101,0.03661964,0.04122289,0.04923315,0.06917737,0.08975172,0.1216203,0.1328885,0.1481971,0.1490134,0.1479009
0.0225761,0.02349074,0.02912494,0.03651691,0.03685528,0.03613425,0.03330177,0.03097577,0.02970486,0.02833571,0.02715942,0.02710799,0.02648926,0.02607234,0.02507501,0.0252332,0.02510281,0.02501674,0.02409603,0.02343241,0.02315649,0.02285888,0.0223129,0.02229214,0.02221651,0.02232578,0.02297076,0.02298217,0.02332158,0.0234745,0.02357602,0.02385568,0.02469095,0.02420742,0.02184932,0.02625353,0.02450673,0.01327044,0.01708137,0.0142737,0.01103945
0.01787352,0.0223155,0.0351659,0.03941746,0.04001419,0.03979369,0.03815529,0.0367831,0.03662008,0.03636256,0.03562472,0.03453712,0.03454631,0.03480137,0.03575335,0.03537591,0.03527826,0.03534757,0.03538264,0.03545042,0.03494912,0.0349876,0.03480355,0.0345699,0.03442448,0.03425154,0.03408264,0.03360439,0.03325464,0.03284668,0.03307786,0.03266735,0.0314518,0.03085244,0.03063347,0.03227686,0.02833083,0.02804144,0.02249456,0.01933888,0.01631052
0.2307724,0.2059494,0.1493433,0.1145589,0.1150645,0.1249601,0.1446806,0.1570518,0.1644725,0.1730908,0.1808123,0.1914088,0.2076895,0.2276989,0.2537688,0.2865952,0.3267853,0.3696674,0.4163398,0.4647642,0.5076665,0.5391421,0.5600744,0.5748171,0.5820416,0.5863789,0.5907716,0.5948614,0.5938515,0.5886762,0.5961883,0.597636,0.5957353,0.5990305,0.6009139,0.5996179,0.628939,0.6426368,0.6441943,0.6516149,0.6404095
0.02663166,0.02603368,0.03774906,0.04239753,0.04301975,0.04324077,0.04045512,0.0388544,0.04004234,0.04134816,0.04135486,0.04295467,0.0469875,0.05530884,0.06922473,0.08017365,0.07777199,0.0650723,0.05213064,0.0453665,0.04060723,0.03845909,0.03610272,0.0347168,0.03404279,0.03397114,0.03371581,0.03308687,0.03264059,0.03342698,0.03393424,0.03386868,0.03442286,0.03317258,0.03693691,0.03647792,0.03890643,0.03953573,0.04208615,0.0437533,0.05237599
0.03621988,0.04960163,0.05920718,0.06091917,0.06158937,0.06206279,0.06123065,0.06061247,0.06286212,0.06699816,0.06547911,0.06371807,0.06441517,0.06395891,0.060165,0.05417742,0.04894671,0.04466861,0.04095464,0.03962464,0.03812733,0.03759963,0.03664642,0.03610169,0.03567437,0.03582328,0.03571232,0.03580737,0.03668447,0.03829281,0.0407253,0.04438258,0.04871887,0.05169037,0.05802411,0.06416013,0.06742458,0.06315874,0.07160809,0.06712173,0.07210125
0.02235565,0.02659528,0.03429772,0.03895022,0.04089377,0.04128352,0.03977239,0.03966982,0.04025142,0.04099923,0.04018572,0.03981171,0.03924892,0.04003335,0.03866277,0.03585364,0.03431273,0.03329149,0.03174523,0.03160827,0.03052872,0.03079854,0.02986906,0.02950098,0.02895776,0.02908256,0.02937099,0.0293149,0.02962217,0.03028033,0.03074401,0.03073671,0.03187007,0.03242685,0.0327263,0.03604876,0.0338448,0.0315886,0.03132647,0.02466819,0.02762507
0.01694528,0.01316838,0.02640584,0.03033329,0.03034564,0.03010988,0.0284696,0.02717368,0.02645616,0.02595377,0.02427545,0.02279685,0.02385229,0.02289246,0.02274311,0.021867,0.0212759,0.02105799,0.02077861,0.02069651,0.02038938,0.0207067,0.01999321,0.02012882,0.02011076,0.02079716,0.02091943,0.02140455,0.02203024,0.02227599,0.0218806,0.02115384,0.02239651,0.01991488,0.02189043,0.02094126,0.01955686,0.01454585,0.01375758,0.009394188,0.009620957
0.01085456,0.02280262,0.03163254,0.03876577,0.04011376,0.0397459,0.03695399,0.03508522,0.03503109,0.03428831,0.03335749,0.03309925,0.03300159,0.03417784,0.03418788,0.03429383,0.03465691,0.03365618,0.03335156,0.03333786,0.03302377,0.03293717,0.03195212,0.03182996,0.03188835,0.03127076,0.03111244,0.03036446,0.03058314,0.03111377,0.03098039,0.03070778,0.03026932,0.02823681,0.03119536,0.02970968,0.02462004,0.01667155,0.01711453,0.01272729,0.01727309
0.1255691,0.1416696,0.1232088,0.1125095,0.1094436,0.1112116,0.1134282,0.1133659,0.120144,0.1316166,0.1377102,0.1439436,0.1621364,0.1976928,0.2452632,0.2976874,0.3337212,0.3523719,0.3606078,0.3539592,0.3326279,0.2975738,0.2492043,0.2046379,0.1734282,0.1566961,0.1436812,0.1326235,0.1279859,0.1306181,0.1371868,0.1473515,0.1599031,0.1653816,0.1670538,0.1676414,0.1786327,0.1880329,0.1898923,0.1888972,0.1945544
0.165845,0.1813937,0.2041619,0.2301114,0.2551059,0.2798517,0.3113919,0.3389333,0.3381167,0.3024822,0.2465826,0.189721,0.1448999,0.1111439,0.08784016,0.07258182,0.06239032,0.05455003,0.04843931,0.04581283,0.04397625,0.04260179,0.04240039,0.04227086,0.04253768,0.04338753,0.04500165,0.04695182,0.04918587,0.05253725,0.05491036,0.05912413,0.0642774,0.07184536,0.08247213,0.09426577,0.1043435,0.113995,0.1257737,0.1334967,0.1307197
0.08205262,0.09642749,0.09596612,0.1041985,0.1234587,0.1502105,0.1795415,0.2036958,0.2001952,0.1621707,0.1098476,0.06935821,0.04826619,0.03845412,0.03430146,0.03211519,0.03073002,0.02945414,0.02914493,0.02906355,0.02841149,0.0287352,0.02789324,0.02806134,0.02823264,0.02856684,0.02865096,0.0282325,0.02841079,0.02853076,0.02871209,0.03018314,0.02962722,0.03025423,0.03758918,0.03992709,0.05069945,0.05229064,0.0630101,0.05712145,0.0723984
0.01362878,0.01348321,0.0296673,0.03204519,0.03248178,0.03208785,0.03143223,0.03099061,0.03021039,0.02911664,0.02759213,0.02678731,0.02614714,0.02610307,0.02574572,0.02580885,0.02566319,0.02502523,0.02455337,0.02488642,0.02496386,0.02516142,0.02470346,0.02504108,0.02551049,0.02639342,0.02684057,0.02754719,0.02760355,0.02862629,0.02919556,0.02922923,0.02883159,0.02901546,0.02905945,0.03293115,0.030433,0.02410958,0.0263028,0.00936208,0.0138169
0.1719151,0.1878539,0.2142133,0.2347469,0.2566064,0.2834272,0.3052139,0.3111157,0.2947312,0.2467729,0.1869251,0.1345042,0.09755706,0.07342267,0.05867571,0.04862955,0.04208002,0.03814393,0.03536115,0.03346468,0.03241224,0.03203881,0.03130802,0.03130523,0.03191981,0.03174559,0.0328138,0.03450757,0.03680656,0.04017547,0.04375812,0.05000397,0.05790413,0.07013873,0.08883444,0.1118785,0.1268715,0.1318686,0.1390833,0.1370371,0.1284623
0.02055446,0.02711398,0.03872896,0.045395,0.04728466,0.04792822,0.04724277,0.04698583,0.04563937,0.04238247,0.03854865,0.03525611,0.03229237,0.02991879,0.02816361,0.02670888,0.02569758,0.02450651,0.02415317,0.02352582,0.02314107,0.02322962,0.0234029,0.02371466,0.02426601,0.0249658,0.02570982,0.02621669,0.02697397,0.02803021,0.02793827,0.02898747,0.02907173,0.02845066,0.02880851,0.02858496,0.02743805,0.02535952,0.02389291,0.01881577,0.01850722
0.02519963,0.03218365,0.04252231,0.04450053,0.04564744,0.04610176,0.04547813,0.04538288,0.04549294,0.04443856,0.04299882,0.04179025,0.04084655,0.0411868,0.04046744,0.03969507,0.0390394,0.03859084,0.0375999,0.03776861,0.03675949,0.0366011,0.03725423,0.03630259,0.03626618,0.03643521,0.03629213,0.03674274,0.03674477,0.03673008,0.03712597,0.03532786,0.0371663,0.03564786,0.03441471,0.03761133,0.03428962,0.02770702,0.02331077,0.02115398,0.02395195
0.3594944,0.3851637,0.4403749,0.4792156,0.5085024,0.5347888,0.5449583,0.5497694,0.5448632,0.511445,0.4518289,0.3817336,0.3129078,0.2584547,0.2144523,0.1779843,0.1520409,0.132811,0.1185703,0.1087853,0.1020865,0.09920766,0.09710635,0.09660256,0.09919569,0.1023905,0.1075324,0.1154218,0.1264582,0.1413921,0.1617942,0.1874604,0.218589,0.2534204,0.2919824,0.3309462,0.3612776,0.3734033,0.380576,0.3851423,0.3526582
0.01324157,0.01940464,0.02613456,0.02990969,0.03069489,0.0299225,0.02890307,0.02720195,0.02646785,0.02506779,0.02246655,0.02129563,0.02192222,0.02236926,0.02228395,0.02161786,0.02182019,0.02162062,0.02136694,0.02168553,0.02185641,0.02222891,0.02191581,0.02246028,0.02282468,0.02340235,0.02454831,0.02521187,0.02607199,0.02709096,0.0283335,0.02783146,0.02760044,0.02858643,0.02888187,0.02750174,0.02770366,0.02540271,0.02013551,0.02349151,0.02717139
0.0273566,0.01494648,0.03560965,0.03926857,0.04044634,0.04010675,0.03745305,0.03515891,0.03477224,0.03440526,0.03254188,0.03236842,0.03194043,0.03247232,0.03257314,0.03275156,0.03252603,0.03188939,0.03174519,0.03155689,0.03163443,0.03176568,0.03085108,0.03049197,0.03062943,0.03038803,0.03018724,0.03022442,0.02984824,0.03044457,0.02980186,0.03004843,0.02871354,0.02784617,0.03077333,0.02616552,0.02538691,0.02349624,0.02265823,0.01375156,0.01281636
0.3175755,0.358307,0.3993967,0.4285324,0.4524295,0.4796078,0.499212,0.5025558,0.4885559,0.4454244,0.373872,0.3016794,0.2417779,0.1925798,0.157135,0.1313718,0.1127766,0.09983718,0.09077848,0.08529695,0.08059639,0.07772679,0.07582559,0.07462162,0.07482825,0.07600854,0.07844229,0.08338108,0.08925613,0.09782538,0.1112666,0.1292651,0.1523091,0.180883,0.2145354,0.247553,0.2770705,0.2932461,0.3042886,0.2851202,0.2731083
0.01389776,0.02203294,0.02557494,0.03142776,0.0324377,0.03163299,0.02997683,0.02862125,0.02775336,0.02712735,0.02659947,0.02626048,0.02520886,0.02524832,0.02508361,0.02482263,0.02501725,0.02373929,0.02352934,0.02310173,0.02261773,0.02280516,0.02168284,0.02175306,0.02197344,0.02209637,0.0224225,0.02297782,0.02328535,0.02330745,0.0237446,0.02384951,0.02321356,0.02436958,0.02452156,0.02194935,0.02146017,0.0175189,0.01341482,0.01423293,0.02053118
0.05358737,0.06933824,0.08040102,0.08943593,0.0941809,0.09626704,0.0962968,0.09497173,0.09124542,0.08494151,0.07540356,0.06840828,0.06209033,0.0569118,0.05145088,0.04759487,0.04415606,0.0407786,0.03812173,0.03681263,0.03508363,0.03404325,0.03308483,0.03292881,0.03294496,0.03273175,0.03327252,0.03311079,0.03324253,0.03408221,0.03395345,0.03364182,0.03481298,0.0339149,0.03452582,0.03533284,0.03282018,0.02656854,0.02380755,0.01925595,0.01799765
0.04595526,0.04867338,0.06135536,0.06678073,0.06686842,0.06563952,0.0640675,0.06333533,0.06260321,0.06187117,0.05999276,0.05917773,0.0584725,0.05790316,0.05722573,0.05747575,0.05655532,0.05654808,0.0557922,0.0552462,0.05477876,0.05366086,0.05376017,0.05339077,0.05254566,0.05177591,0.05177542,0.05124445,0.05034002,0.04962878,0.04923733,0.04957689,0.04788335,0.04700618,0.04785622,0.04832535,0.04929296,0.03937407,0.03687475,0.02622465,0.03623062
0.05582978,0.05703322,0.04485212,0.04067588,0.04015957,0.0405573,0.03999455,0.03950696,0.0403653,0.04086508,0.04008023,0.03973003,0.03998734,0.03984053,0.04070306,0.04080442,0.04127711,0.0431508,0.04780022,0.06362163,0.09248163,0.1320177,0.1742351,0.2123158,0.238298,0.2572734,0.271452,0.2837646,0.2970262,0.3087008,0.3229996,0.3356933,0.3498415,0.3629896,0.3776385,0.3853551,0.3897986,0.3799317,0.3635637,0.3465189,0.3242598
0.09420226,0.07674831,0.05612448,0.04112469,0.03745377,0.03848645,0.03854295,0.03841304,0.04002995,0.04239809,0.04586699,0.04869504,0.04852602,0.04916333,0.04839829,0.047506,0.04797023,0.0493782,0.05784355,0.08371694,0.135558,0.2150682,0.3175814,0.426368,0.514388,0.5708657,0.6063419,0.6312284,0.6468813,0.6614694,0.6750344,0.6821326,0.6901776,0.6933615,0.7013662,0.7004337,0.6988216,0.6848859,0.6712083,0.6580073,0.628786
0.1022734,0.0880092,0.06342629,0.04773287,0.04376729,0.04400911,0.04323508,0.04106396,0.04203089,0.04373024,0.04631842,0.04721922,0.0480704,0.04882094,0.05033143,0.05125568,0.05184039,0.05299966,0.06078207,0.08873828,0.1449306,0.2304508,0.3395539,0.4501495,0.535504,0.5904572,0.6227894,0.6443557,0.6570994,0.6681791,0.6775247,0.681843,0.6867442,0.6908992,0.6948567,0.6930611,0.6952749,0.6846552,0.6682819,0.6514355,0.6322275
0.03009653,0.0293815,0.03369035,0.03692107,0.03794295,0.03832127,0.03836949,0.03858132,0.0398947,0.03945623,0.03796867,0.03880171,0.03881,0.03872269,0.03990887,0.04044147,0.04109921,0.04303568,0.04823357,0.06484204,0.09103229,0.1100178,0.1032795,0.08461437,0.07070956,0.06275443,0.0563613,0.05308462,0.05123178,0.05087263,0.05074081,0.05316269,0.05603845,0.0592117,0.06190878,0.05701736,0.06215748,0.05898661,0.06648293,0.06402412,0.05840142
0.03622312,0.04096515,0.0450292,0.04583974,0.04631668,0.04570235,0.04272113,0.04072089,0.03969308,0.03853108,0.0383618,0.03816742,0.03749174,0.03846209,0.0383784,0.03837623,0.03906121,0.04044114,0.04392778,0.05398118,0.06394098,0.06978461,0.06932816,0.06795542,0.06744632,0.06901398,0.07295537,0.07715544,0.07928923,0.07848404,0.07533617,0.07108861,0.07101503,0.07526143,0.08205196,0.08940807,0.09706928,0.1120902,0.1249373,0.1449588,0.1723697
0.04176767,0.04730262,0.05780519,0.0648881,0.06243101,0.05880168,0.05435416,0.05145184,0.04961288,0.04730627,0.04575236,0.04491904,0.04341866,0.04336251,0.04253901,0.04104222,0.04095908,0.04029206,0.04204768,0.04498261,0.04736232,0.04717705,0.04625963,0.04567022,0.04548331,0.04582734,0.04639458,0.04846518,0.05059075,0.05528074,0.06195186,0.0704899,0.08421243,0.101189,0.12306,0.1439857,0.1622252,0.1780574,0.1793736,0.1839877,0.1831618
0.01508501,0.02066012,0.02600796,0.03064256,0.03205306,0.03224297,0.03140155,0.03141595,0.03102861,0.02991684,0.02812409,0.02780765,0.02667059,0.02708429,0.02621701,0.0263888,0.02619566,0.02664685,0.0262086,0.02706754,0.02632787,0.02666538,0.0254333,0.02504934,0.02510655,0.0255004,0.02623452,0.02669169,0.02736354,0.02782787,0.02912063,0.02802748,0.02769469,0.02853167,0.03068424,0.02845185,0.03072393,0.0229764,0.02627688,0.02175811,0.01255975
0.02055384,0.02792449,0.03733448,0.04148628,0.04267085,0.04287014,0.04003413,0.03826986,0.03790488,0.03795403,0.03766516,0.03683999,0.03635374,0.03733728,0.03734687,0.03761739,0.03828587,0.03871402,0.03972631,0.04165778,0.04354954,0.04359812,0.04231665,0.04206964,0.04133331,0.04111174,0.04055079,0.04031005,0.03938061,0.03893022,0.03856539,0.03656497,0.03711308,0.03486355,0.03928672,0.03730595,0.03220702,0.02770772,0.02861611,0.02606188,0.01087431
0.1463955,0.1415487,0.1394153,0.1258512,0.1123859,0.1037949,0.09343009,0.0856769,0.08249834,0.08041984,0.07925128,0.07941351,0.07678809,0.07673927,0.07681423,0.07632957,0.07548763,0.07808877,0.09111765,0.1319855,0.2058468,0.3083692,0.4240821,0.5294102,0.6000666,0.6417929,0.6610156,0.6690089,0.6651751,0.6509261,0.6541615,0.643378,0.6293325,0.6192459,0.6167008,0.6125018,0.6246689,0.6409998,0.6513776,0.6405199,0.6219828
0.02380931,0.03373489,0.03820434,0.04000721,0.03995305,0.03939447,0.03666124,0.03529263,0.03544738,0.03498235,0.03414932,0.03402873,0.03429052,0.03444301,0.03458559,0.0351608,0.03546458,0.03621701,0.03627595,0.03859735,0.04425668,0.05575728,0.07064316,0.08936622,0.109021,0.1281695,0.1455101,0.160801,0.1735596,0.1866965,0.2012573,0.2157011,0.2331119,0.2490472,0.2691164,0.2778331,0.285406,0.2763639,0.2683853,0.2508638,0.2268922
0.06818833,0.05215808,0.04918299,0.04168916,0.04042203,0.0404034,0.03967969,0.03773948,0.03932901,0.04468287,0.06003905,0.07450951,0.0744518,0.06977498,0.06657097,0.06364513,0.05994127,0.05700306,0.05592992,0.06191342,0.0799551,0.118413,0.1677227,0.2185956,0.2683423,0.3145804,0.3527341,0.3824884,0.4029053,0.4210202,0.4409216,0.4615736,0.4821374,0.5036413,0.5174998,0.5303447,0.546806,0.5402395,0.5337203,0.5138293,0.4928755
0.06647239,0.06097199,0.05252416,0.04578364,0.04253353,0.04304403,0.04164439,0.04008788,0.04127955,0.04243013,0.04541136,0.0495415,0.05395412,0.05718897,0.06218436,0.06782825,0.06674796,0.06256556,0.06053446,0.06632269,0.08710035,0.1293886,0.1840895,0.2362062,0.284542,0.3299834,0.3642699,0.3908649,0.4118428,0.4263181,0.4433621,0.4603663,0.4802308,0.496276,0.5130128,0.5219201,0.5371962,0.5371801,0.5246358,0.5134125,0.4914907
0.05853935,0.05150155,0.04890785,0.04455166,0.04400958,0.0456021,0.04674322,0.04732375,0.04781391,0.04763039,0.04666733,0.04713233,0.04660234,0.04783045,0.04736103,0.04736687,0.04778772,0.04723071,0.04713752,0.05108189,0.06121694,0.08323167,0.115241,0.1496639,0.184378,0.2158845,0.2419425,0.2605697,0.2757909,0.2906508,0.3077436,0.3246424,0.3445247,0.3656467,0.386837,0.4038081,0.4150766,0.4161957,0.4178278,0.3991248,0.368363
0.02398609,0.02625409,0.03310335,0.03617739,0.03629444,0.03755373,0.04033322,0.04268405,0.04402884,0.04381508,0.04288141,0.04333684,0.04425308,0.04446662,0.04561624,0.04574989,0.04496634,0.0444359,0.04385482,0.04456914,0.04769543,0.0510431,0.04965535,0.04726616,0.04526438,0.04345545,0.04200161,0.04195372,0.04138701,0.04165378,0.04166921,0.04292219,0.04221848,0.04185236,0.04336638,0.04378355,0.03799717,0.0353981,0.03521442,0.02697006,0.02637922
0.048074,0.06810021,0.09411343,0.1009978,0.1011495,0.09804174,0.09376345,0.08981234,0.08678036,0.08192751,0.07543997,0.0675337,0.06047192,0.05305954,0.04866083,0.04537686,0.04263318,0.04056427,0.03899222,0.03854507,0.03851362,0.03863792,0.03804687,0.03876471,0.03875659,0.0389729,0.03941183,0.04094151,0.04210075,0.04463602,0.04869368,0.0539542,0.06158517,0.07502592,0.09346095,0.1072825,0.1230317,0.133723,0.1437946,0.1342809,0.1240924
0.02075459,0.02590575,0.03658592,0.04306822,0.04264607,0.04228164,0.03995389,0.03929261,0.03841842,0.03764676,0.03653796,0.03578293,0.03578036,0.03537545,0.03629725,0.03574733,0.03584168,0.03601785,0.0357946,0.0366457,0.03843503,0.03916307,0.03798603,0.03786131,0.03682001,0.03673885,0.03658913,0.03686474,0.03681378,0.03708094,0.03844866,0.04001291,0.04184441,0.04617939,0.05421011,0.06471958,0.07366606,0.07587635,0.08509463,0.08318956,0.07176341
0.02817466,0.02053391,0.02854732,0.03017274,0.02995423,0.03076155,0.03295517,0.03341298,0.03351021,0.03333614,0.03238289,0.0318365,0.03184381,0.03215723,0.03248298,0.03269387,0.03304149,0.03296262,0.03246055,0.03315341,0.03301808,0.03327058,0.03266412,0.03277406,0.03260422,0.03290444,0.03269377,0.03229951,0.03129412,0.03192518,0.03112204,0.02956805,0.02924439,0.02929573,0.02898902,0.02972417,0.02880755,0.02168742,0.0215529,0.01663476,0.02106969
0.1766437,0.1910819,0.2102434,0.2110416,0.2006339,0.1921976,0.1824151,0.1756909,0.1703751,0.1654432,0.1582819,0.1509583,0.1435717,0.1331545,0.126784,0.1221656,0.1155815,0.1086762,0.1061381,0.1186721,0.1585271,0.2300101,0.308486,0.3717534,0.420958,0.4593585,0.4848605,0.5011403,0.5078878,0.5062909,0.514831,0.5180437,0.515117,0.5152782,0.5188112,0.5150307,0.533047,0.5458777,0.5524664,0.5405168,0.5272055
0.06419326,0.05646635,0.04542695,0.03574839,0.03464068,0.03552648,0.0372729,0.03750386,0.03949832,0.04278984,0.0524421,0.06191023,0.0652577,0.06610386,0.06691548,0.06950103,0.07357963,0.08129889,0.09354511,0.1117543,0.1364141,0.1624755,0.187714,0.2112192,0.2309301,0.2477859,0.261993,0.2758925,0.2895592,0.302986,0.3194808,0.3348933,0.3488258,0.3633235,0.3794248,0.3869506,0.385359,0.3799273,0.3646205,0.344395,0.3184321
0.07518464,0.06573362,0.05322829,0.04775055,0.04547287,0.04602955,0.04598409,0.04593884,0.04658201,0.04752806,0.05002485,0.05328581,0.05681048,0.06151006,0.06766866,0.07549633,0.08355992,0.09298135,0.1053877,0.1254738,0.1491137,0.1744864,0.1990837,0.2225648,0.2410132,0.2567064,0.270659,0.2841073,0.2960879,0.3086568,0.323103,0.3379189,0.3517875,0.3641609,0.37807,0.3840967,0.3852562,0.3816945,0.3682297,0.3450478,0.3161763
0.04260994,0.04341561,0.04166583,0.04012135,0.03995003,0.04109338,0.04233848,0.04312062,0.04377777,0.04411874,0.04429464,0.04399615,0.04496019,0.04551594,0.04684072,0.04810248,0.05037644,0.05436929,0.05969454,0.06907362,0.08112427,0.09650121,0.1120406,0.1278382,0.1420901,0.153921,0.1655429,0.1764381,0.188148,0.2003453,0.2143491,0.2285431,0.2441407,0.2622908,0.2812789,0.2896194,0.2970184,0.2955853,0.2791487,0.2527271,0.2401847
0.0250961,0.02589082,0.03741138,0.0427502,0.04241262,0.04266108,0.04277839,0.04217978,0.04292494,0.04218523,0.04161042,0.04119214,0.04230618,0.04426358,0.04516599,0.0459022,0.04722362,0.04902543,0.05116321,0.05347186,0.05529539,0.05525957,0.05110402,0.04797993,0.04516962,0.04371848,0.04243943,0.04235963,0.04152199,0.04129163,0.04201257,0.04192218,0.04147963,0.04344125,0.04340502,0.04033673,0.04200943,0.04392545,0.03975993,0.03096626,0.03458115
0.02482901,0.03375654,0.0378562,0.04218125,0.04417945,0.04420906,0.04186705,0.03999583,0.04017735,0.03940702,0.03939461,0.03856485,0.03901079,0.04008355,0.04072152,0.04093515,0.04196381,0.04208648,0.04164633,0.04122762,0.04169132,0.04162223,0.04065322,0.04053953,0.04064612,0.04183257,0.04266191,0.04437438,0.04487836,0.04379194,0.04317919,0.04191976,0.04099807,0.04229872,0.04753615,0.05001556,0.05293777,0.05802521,0.0629058,0.072619,0.07520513
0.03023564,0.03210689,0.03494622,0.04041844,0.04235517,0.04354238,0.04353357,0.04391975,0.04427668,0.04396628,0.04305976,0.04278587,0.04184473,0.04207839,0.04158585,0.04105164,0.04044127,0.04130499,0.04016758,0.03930741,0.03939402,0.03946182,0.03864758,0.03910652,0.03841886,0.03854355,0.0381294,0.03817278,0.03834074,0.03929528,0.04012909,0.04182632,0.04348017,0.04748502,0.0559268,0.06367594,0.07062053,0.07255193,0.0728357,0.07349658,0.0682972
0.01704186,0.01763036,0.03337717,0.03523741,0.03655782,0.03617644,0.03383014,0.03184715,0.0312611,0.03012329,0.02913027,0.02748514,0.02700649,0.0271312,0.0265416,0.02679607,0.02635559,0.02595129,0.02525045,0.02442339,0.02390137,0.02393305,0.02305706,0.02345667,0.02334227,0.02336205,0.02418338,0.02400043,0.02494011,0.02560323,0.02620164,0.02621081,0.02521836,0.02690931,0.02844182,0.03036213,0.02545973,0.02074558,0.01537683,0.01935674,0.01674415
0.02113958,0.0218693,0.0292375,0.03189645,0.03185605,0.03205383,0.03323004,0.03331767,0.03352299,0.03295989,0.03273498,0.03166793,0.0331484,0.03240504,0.03269282,0.03358821,0.0334436,0.03334258,0.03310992,0.03343302,0.0329388,0.03361284,0.03289447,0.03277209,0.0328728,0.03253171,0.03185205,0.03216648,0.0317667,0.03153672,0.0314629,0.03020859,0.02972672,0.03027396,0.03166965,0.03141459,0.0252222,0.02021863,0.02230647,0.02155246,0.02489459
0.1193421,0.1116963,0.0958533,0.08194847,0.07796791,0.08085052,0.08291527,0.08555509,0.08923252,0.09321619,0.09641294,0.0983546,0.1013256,0.1049947,0.1097717,0.1148858,0.1243202,0.1406602,0.1645505,0.1977724,0.2368313,0.2765123,0.3136635,0.3449663,0.3695798,0.3899123,0.406104,0.4183962,0.4282724,0.4341771,0.4461764,0.4536137,0.455995,0.4627037,0.4659643,0.4680749,0.4735931,0.4726908,0.478443,0.4564672,0.4311416
0.1174724,0.09717855,0.06582856,0.0455571,0.04022025,0.0413381,0.04277841,0.04279799,0.04488996,0.05182729,0.07010196,0.09160572,0.1058353,0.1182428,0.1334296,0.1550522,0.1813381,0.2144936,0.2520287,0.295349,0.3347079,0.367946,0.3885688,0.4036254,0.4128853,0.417305,0.421936,0.4280471,0.4351061,0.4447007,0.4600816,0.4726872,0.4912414,0.5098515,0.5289839,0.5378325,0.5499533,0.5474549,0.5423484,0.5245427,0.5043906
0.04771671,0.0531831,0.0489426,0.04347031,0.0418571,0.0419755,0.04076686,0.03994066,0.04089418,0.04440007,0.05376145,0.06393757,0.07515493,0.09207061,0.1147693,0.1419367,0.1595875,0.1672682,0.165495,0.1538172,0.1354512,0.1113195,0.08680469,0.0686357,0.05823068,0.05389486,0.05055773,0.04794465,0.04652258,0.04617218,0.04732076,0.04872135,0.05167249,0.05373065,0.0553027,0.05624233,0.05542697,0.05406951,0.0613338,0.06202137,0.04997181
0.06292089,0.05566944,0.0489303,0.04523221,0.0436893,0.04306793,0.04123988,0.04014954,0.0422518,0.05354251,0.1003909,0.1991667,0.2703562,0.2665832,0.2260977,0.1768191,0.1334088,0.09946478,0.07585264,0.06274365,0.05694231,0.05418049,0.05189813,0.05071388,0.05087568,0.05284582,0.05567717,0.05982005,0.06152696,0.06164103,0.05931212,0.05666718,0.05664273,0.06077922,0.06866653,0.07379171,0.0831228,0.09168312,0.1016497,0.1106759,0.1404269
0.05834109,0.04803151,0.05367723,0.05830055,0.05788591,0.05845083,0.0596462,0.06060695,0.0634902,0.0776992,0.1203785,0.1552427,0.1371486,0.106447,0.08245312,0.06731502,0.05709725,0.05075412,0.04617948,0.04294986,0.04117028,0.04021151,0.0389937,0.03932633,0.03922433,0.0396738,0.04092816,0.04255908,0.04497894,0.04899503,0.05389729,0.06267194,0.07574712,0.09153761,0.1132291,0.1354023,0.1524476,0.1637451,0.1717167,0.1740005,0.1631172
0.03635911,0.0300361,0.04082444,0.04171961,0.04171289,0.04196998,0.04095745,0.04080007,0.04292367,0.05034983,0.08042761,0.1110903,0.1008935,0.07993254,0.06486447,0.05421603,0.04880772,0.04493511,0.04185399,0.04041816,0.03900444,0.03833316,0.03733008,0.03714688,0.03700194,0.0373298,0.03767378,0.03850485,0.03920227,0.04151882,0.04431774,0.04876833,0.05579862,0.06781277,0.08164343,0.09746609,0.1118683,0.1181206,0.1311815,0.1291594,0.1246043
0.01153693,0.02144158,0.02418023,0.02831356,0.02906416,0.02852733,0.02671165,0.02520845,0.02498334,0.02630141,0.02922881,0.03080717,0.02884285,0.02725594,0.02474952,0.02344545,0.02294558,0.02148475,0.02041396,0.01971759,0.01929133,0.01912288,0.01867414,0.01876103,0.01906285,0.01953416,0.01979042,0.01996829,0.02052483,0.02031259,0.02073821,0.02017745,0.02032153,0.02087005,0.02309583,0.02210617,0.02045297,0.01080508,0.01666661,0.02016209,0.005729419
0.336758,0.2778323,0.1871152,0.1208537,0.102982,0.1023269,0.1045321,0.1018057,0.1092338,0.1401572,0.2363036,0.4024249,0.5489888,0.632794,0.6727633,0.6912888,0.7035477,0.7162476,0.7247916,0.7347632,0.7436855,0.749538,0.7548924,0.762161,0.7650231,0.7677899,0.7682814,0.7647359,0.7488103,0.719399,0.7214406,0.7114019,0.6924427,0.676588,0.6712574,0.6610898,0.6877654,0.7178233,0.7367052,0.7519865,0.7328059
0.1346426,0.1130134,0.07242887,0.05199761,0.0464555,0.04649179,0.04600956,0.0444689,0.04558872,0.04807218,0.05331445,0.0639918,0.08543098,0.1172466,0.1448515,0.1718405,0.2073146,0.2580368,0.3141095,0.3653321,0.4062423,0.4352791,0.4515016,0.4623103,0.4668577,0.4678306,0.4671872,0.471245,0.4748539,0.4801107,0.4885133,0.497542,0.5093916,0.5236247,0.5375082,0.5455901,0.5543533,0.5520245,0.5449706,0.5336666,0.5116718
0.07953773,0.07098578,0.05755514,0.04789789,0.04763355,0.04846116,0.04752982,0.04715258,0.04753738,0.0486306,0.05189619,0.06122506,0.08249346,0.1155947,0.147518,0.1743057,0.2055028,0.2351845,0.2529957,0.2475337,0.2236426,0.1863914,0.1450045,0.1127694,0.09322737,0.08275764,0.07495241,0.06895099,0.06613812,0.06522281,0.06746744,0.06951175,0.07239418,0.07860447,0.08051027,0.07689042,0.08538615,0.08547262,0.08934009,0.09406914,0.09761495
0.04759273,0.05314821,0.05199567,0.04881312,0.04776005,0.04773745,0.0459217,0.04489405,0.04588116,0.0474022,0.05180476,0.05974942,0.07154527,0.08744399,0.1167756,0.151766,0.1504901,0.1217051,0.09348038,0.07684759,0.06863647,0.06484619,0.06147078,0.05987517,0.05950185,0.06209766,0.06583713,0.06980152,0.07134273,0.07079166,0.06887402,0.06624833,0.0653473,0.06999664,0.07851259,0.0847838,0.09380684,0.1020637,0.1187516,0.1350963,0.1403776
0.043099,0.04113266,0.04493385,0.04928728,0.05014273,0.04997146,0.05063525,0.05098252,0.05206422,0.05440318,0.05972808,0.06671778,0.07493779,0.07734519,0.07908816,0.07380579,0.06470779,0.05693712,0.05112063,0.04787884,0.04555056,0.04473384,0.04301112,0.04263738,0.04257121,0.04337651,0.04422522,0.04650599,0.04955546,0.05319834,0.05853405,0.06703697,0.07808654,0.09480615,0.1174596,0.1396599,0.1607227,0.1649841,0.1680734,0.1623528,0.1554828
0.02459731,0.0244138,0.03247832,0.03610369,0.03791847,0.0372146,0.0332545,0.03118606,0.03135183,0.0316017,0.03139778,0.03129225,0.0320802,0.03297138,0.03309276,0.03305783,0.03283757,0.03221701,0.03200758,0.03148923,0.03136268,0.03115774,0.03054426,0.0297174,0.0298941,0.02936288,0.02918258,0.02933706,0.02882301,0.02836693,0.02765779,0.02694266,0.02562865,0.02402666,0.02527994,0.02661079,0.02793402,0.01951672,0.02534705,0.02184549,0.01691539
0.02614558,0.03549523,0.03952024,0.04138809,0.04139329,0.04208476,0.04123065,0.0411588,0.04217124,0.04231709,0.04202709,0.04318556,0.04712499,0.05072954,0.05680079,0.06489762,0.07299311,0.08119236,0.08639015,0.08697861,0.08208674,0.07133781,0.05839875,0.05064469,0.04577846,0.04292692,0.04121694,0.0406543,0.04005373,0.0394794,0.04035378,0.04093179,0.04173928,0.0431206,0.0430512,0.04115247,0.0435675,0.04177694,0.04232222,0.04268867,0.03988811
0.03296133,0.02870422,0.03480581,0.03886436,0.04003183,0.04256836,0.04502089,0.04732012,0.04823501,0.0487276,0.04871028,0.05105848,0.054428,0.05877878,0.06378815,0.06550932,0.06349946,0.05697886,0.0493434,0.04452523,0.04231985,0.04081104,0.04007182,0.03977814,0.04020469,0.04181771,0.04289544,0.04527254,0.04691524,0.04620762,0.04456099,0.04351431,0.04291167,0.04523747,0.04874873,0.05452312,0.05935707,0.06303244,0.08232414,0.09131562,0.1116761
0.05081791,0.04286429,0.04744213,0.05421475,0.05891248,0.06424717,0.07459672,0.08239447,0.08515658,0.08548126,0.08206753,0.07843129,0.07345814,0.06544634,0.05718468,0.04936411,0.0441292,0.04024298,0.03688683,0.03472001,0.0332395,0.03326551,0.03189259,0.03166909,0.03184326,0.0329592,0.03399676,0.03551609,0.03735791,0.04060257,0.04527313,0.05218102,0.06319171,0.07693936,0.09555034,0.1163362,0.1318292,0.1431719,0.1522596,0.138523,0.1390563
0.02408097,0.02659737,0.03744526,0.03858543,0.0404035,0.04185131,0.04382199,0.04592859,0.04634469,0.04632451,0.04423598,0.04471503,0.04327975,0.04102368,0.04044755,0.03882625,0.03771205,0.03632768,0.03516957,0.03442988,0.03394531,0.03358826,0.03297112,0.03245809,0.03238163,0.0326573,0.0330743,0.03309759,0.03340858,0.03500715,0.03674217,0.03969864,0.04404259,0.04930647,0.06033185,0.07314526,0.08198344,0.09262145,0.09552704,0.09181996,0.09143824
0.0243976,0.01452905,0.0254134,0.03142129,0.03224385,0.03231678,0.03103336,0.03024674,0.02941093,0.02855184,0.02784989,0.02580797,0.02585244,0.0258424,0.02542006,0.02505791,0.02469496,0.02406668,0.02341099,0.02297548,0.0224091,0.02233825,0.02164112,0.02149879,0.02114741,0.02171228,0.02155649,0.02198958,0.02198001,0.02288189,0.02240367,0.02247385,0.0217245,0.02189929,0.02380099,0.02139676,0.02171424,0.02271064,0.01681842,0.01377419,0.006913838
0.02197767,0.02608956,0.03568789,0.03926696,0.0405602,0.04007116,0.03751036,0.03613561,0.03599716,0.03552402,0.0350453,0.0345778,0.03398031,0.03346498,0.034795,0.03492531,0.03493029,0.03490633,0.03455716,0.03421691,0.03405706,0.03467041,0.03376414,0.03390157,0.03362809,0.03404186,0.033051,0.03288132,0.03277587,0.03243411,0.03260315,0.03139361,0.03101354,0.03015756,0.02807985,0.03190959,0.02752826,0.02327827,0.02092196,0.0186614,0.0153975
0.2225989,0.1976927,0.1448224,0.114638,0.1134575,0.1245212,0.1407808,0.1512623,0.1581789,0.1652677,0.172682,0.1838431,0.1982453,0.2192398,0.2443795,0.2774226,0.3140407,0.3557155,0.3970399,0.4397949,0.4745828,0.5003445,0.5162637,0.526522,0.5313027,0.5355616,0.5375911,0.5388171,0.5369051,0.5301757,0.533606,0.5354081,0.5327286,0.5373801,0.5346937,0.5287183,0.5504828,0.5748544,0.5767074,0.5785012,0.5780251
0.02894672,0.03015428,0.04104252,0.04039987,0.04207338,0.04201486,0.04147939,0.04094268,0.04186625,0.0418545,0.04194601,0.0424544,0.0450798,0.05077862,0.05664767,0.06108322,0.0579822,0.05057031,0.04494958,0.04130978,0.03943385,0.03886606,0.03764515,0.0365708,0.03587167,0.03585495,0.03610511,0.03628188,0.03548339,0.03549,0.03528474,0.03540925,0.03468425,0.03538256,0.03670842,0.03798035,0.0374353,0.02999049,0.03053161,0.03152185,0.02535922
0.03604162,0.03488955,0.05054541,0.05417637,0.05546667,0.05623317,0.05834742,0.06052872,0.06338434,0.0673246,0.06677848,0.06470539,0.06820186,0.0695731,0.06584004,0.05998035,0.05418047,0.04938213,0.04594206,0.04340603,0.04206966,0.04121111,0.03999778,0.03900587,0.03894759,0.03933772,0.03928115,0.04018819,0.04111559,0.04249761,0.04399719,0.04606966,0.05011203,0.05523897,0.05930942,0.06002372,0.06134789,0.06004477,0.07034051,0.06208052,0.05256758
0.02643441,0.02478057,0.03527364,0.04143807,0.04249409,0.04304975,0.04195599,0.04217103,0.04315397,0.04317873,0.04148489,0.04194791,0.04304,0.0433878,0.04209531,0.04030344,0.03871127,0.03786442,0.03619211,0.03552626,0.03510998,0.03499763,0.03417094,0.03416524,0.03426499,0.03450539,0.03385651,0.03366148,0.03403214,0.03465132,0.0341945,0.03407162,0.03422225,0.03395578,0.03524278,0.03867456,0.03632825,0.02520211,0.02727231,0.02058613,0.01966622
0.01887939,0.01896196,0.02691664,0.03029028,0.03306551,0.03210209,0.02942461,0.02879256,0.0282959,0.02717671,0.02540929,0.02476836,0.02457171,0.0240177,0.02396226,0.02327714,0.0234149,0.022661,0.02178906,0.02134855,0.02119337,0.02115041,0.02079045,0.02045518,0.02088039,0.02155027,0.02173785,0.02245591,0.02272585,0.02329413,0.02354478,0.02330628,0.02298384,0.02369392,0.02552291,0.02433051,0.02176296,0.01777159,0.01782352,0.01753715,0.008719829
0.1327285,0.123651,0.1083787,0.09842088,0.09523388,0.09462525,0.09397074,0.09428103,0.1004759,0.1101115,0.1168861,0.1228112,0.1438871,0.1774144,0.2229268,0.2690758,0.3009027,0.3157269,0.3175126,0.3056269,0.2788122,0.241817,0.1959357,0.1574526,0.1303864,0.1154645,0.1057259,0.09676071,0.09237805,0.09273001,0.09751287,0.1047428,0.113118,0.1197386,0.1245798,0.1282141,0.1312935,0.1328467,0.1473496,0.1599455,0.1711985
0.07213808,0.07011322,0.08039855,0.08879505,0.1036365,0.1211463,0.1447711,0.1657352,0.1612663,0.1299946,0.08967732,0.06047583,0.04567106,0.03981296,0.03634171,0.03449524,0.03390084,0.0327546,0.03149469,0.0313351,0.03124466,0.03156704,0.03125862,0.03087399,0.03124038,0.03133397,0.0314542,0.03107742,0.0312501,0.03163398,0.03234886,0.0313625,0.03218938,0.03345531,0.03639899,0.03855624,0.04205452,0.04767263,0.04958768,0.05979197,0.05403297
0.388134,0.3878804,0.4230703,0.4585108,0.4853895,0.5054554,0.5236072,0.5482948,0.5641767,0.5701785,0.5608052,0.5369725,0.5106441,0.4685162,0.4192757,0.3604144,0.299049,0.2433012,0.1962823,0.166124,0.151448,0.1438913,0.1376667,0.1355132,0.1356755,0.1420527,0.1527006,0.1648822,0.1718831,0.1722361,0.1657633,0.1613591,0.1620356,0.1715664,0.1887702,0.2055058,0.2197179,0.2445234,0.2734835,0.2989969,0.310596
0.151238,0.1757424,0.2101495,0.2341936,0.2585074,0.2810648,0.3032008,0.3125606,0.2982726,0.2557489,0.1985495,0.1478675,0.1083006,0.08228121,0.06433727,0.05266956,0.04533818,0.04109145,0.03732921,0.03518417,0.0340732,0.03386644,0.03284902,0.03281714,0.03340556,0.03467579,0.03570879,0.03698818,0.04046895,0.04476129,0.0499386,0.05781646,0.06741312,0.08421273,0.1035524,0.1230296,0.1376237,0.1447743,0.1511526,0.1522842,0.141078
0.01540275,0.02200443,0.04072024,0.04470594,0.04802025,0.04846035,0.04723474,0.04501958,0.04361806,0.04061022,0.03648546,0.0334018,0.03145805,0.02906085,0.02769564,0.02725151,0.02662876,0.02528821,0.02425993,0.0239732,0.02352476,0.02397319,0.0238024,0.02439808,0.02489662,0.02568991,0.02614063,0.0268722,0.02776758,0.02867938,0.02949067,0.02898504,0.02788149,0.02888964,0.02934244,0.03072594,0.03121756,0.02658221,0.02586514,0.02068547,0.01806495
0.3322443,0.3677767,0.4263963,0.4709053,0.498872,0.5201688,0.5422213,0.5535889,0.5466242,0.5091277,0.4439439,0.3764521,0.3097387,0.2524688,0.2067095,0.1724371,0.146267,0.1281117,0.1136425,0.1054231,0.0986353,0.09506547,0.0924608,0.09300869,0.0945909,0.09833214,0.1029107,0.1108253,0.1206417,0.1350447,0.1539748,0.1783051,0.209561,0.2435066,0.2829209,0.3183693,0.344684,0.3564629,0.3648216,0.3516248,0.3233574
0.01664269,0.02582163,0.03071558,0.03456643,0.03569117,0.03408564,0.03069632,0.02870219,0.02760761,0.02691656,0.02562732,0.02490581,0.02385468,0.02350806,0.023802,0.02329232,0.02323821,0.02255944,0.02201679,0.0216884,0.02164317,0.02182962,0.02208898,0.02236427,0.02241699,0.02299411,0.02382539,0.02492748,0.02533943,0.02594638,0.02635475,0.02691564,0.02620613,0.02737069,0.02894316,0.02698274,0.02564141,0.02085485,0.02106406,0.01462239,0.02094548
0.02419721,0.02549905,0.03898999,0.04038593,0.04082132,0.04088185,0.03925751,0.03821698,0.03818651,0.03745189,0.03613278,0.03594734,0.03538642,0.03655526,0.03641377,0.03630044,0.03613891,0.03611805,0.03542291,0.03532821,0.03528712,0.03521965,0.03446686,0.03477687,0.0343668,0.03475176,0.03414876,0.03381804,0.03392713,0.03379731,0.0341527,0.03373912,0.03347973,0.03333888,0.03021252,0.03225708,0.03131652,0.0269678,0.0253146,0.02399206,0.0204015
0.2782673,0.3257759,0.3698434,0.4090026,0.4355144,0.4573755,0.4772478,0.4825021,0.4671006,0.4238189,0.3575365,0.2929403,0.2336046,0.1879399,0.1527807,0.1291512,0.1108648,0.09977578,0.09082249,0.08430162,0.08098011,0.07828887,0.07733362,0.07710523,0.07746393,0.0783051,0.08138011,0.08612124,0.09200704,0.1002215,0.1135922,0.1296662,0.153759,0.1846545,0.2134068,0.2393858,0.2663984,0.2778198,0.2882627,0.282805,0.2652378
0.01756438,0.02108373,0.02721204,0.03175302,0.03331033,0.03228319,0.02993015,0.02865015,0.02814038,0.02701558,0.02637355,0.02486015,0.0241556,0.02461371,0.02381456,0.02429881,0.02404788,0.02360333,0.02275549,0.02244772,0.02256679,0.0225016,0.0222331,0.0223931,0.02193253,0.02278182,0.02317628,0.02390399,0.02415903,0.02494354,0.02586631,0.02509222,0.02546127,0.02503917,0.02497148,0.02813072,0.02500191,0.02355008,0.02284107,0.01399498,0.00947813
0.04379565,0.05961557,0.07536072,0.08807701,0.09269861,0.09305561,0.09255693,0.08991758,0.08580683,0.07972303,0.07258769,0.06372428,0.05917442,0.05288458,0.04860342,0.04447636,0.04104926,0.0385763,0.03578553,0.03376392,0.03220232,0.03149158,0.03044183,0.03044266,0.02987867,0.03035415,0.02984257,0.03054078,0.03031358,0.03115541,0.03085112,0.03017096,0.02984957,0.02966198,0.03040142,0.03100793,0.02593558,0.02524386,0.02064045,0.01929189,0.02257252
0.07302878,0.06045375,0.04881924,0.04321745,0.04079566,0.039789,0.03477428,0.03086252,0.03080508,0.029951,0.03046124,0.03045707,0.03030792,0.03058797,0.02938179,0.02960247,0.03052544,0.03119731,0.03465406,0.04622869,0.07046479,0.1135719,0.1735393,0.2336941,0.2854856,0.3253379,0.3523923,0.3689915,0.3807307,0.3898788,0.3985823,0.4085179,0.417994,0.4260912,0.434114,0.4417732,0.4484575,0.4445406,0.4419481,0.4316167,0.4261775
0.05932261,0.05383802,0.04151673,0.03386481,0.03370391,0.03532444,0.04058311,0.04295562,0.04412307,0.04380056,0.04371846,0.0445889,0.04426127,0.04500131,0.04523047,0.04540991,0.04635267,0.04787969,0.05252401,0.06788737,0.09650777,0.1360236,0.1790518,0.2161884,0.2412458,0.2589248,0.2710521,0.2813474,0.289879,0.2992356,0.3097326,0.3213491,0.3319318,0.3455009,0.352843,0.3542837,0.3521984,0.3574977,0.3408187,0.3250462,0.297835
0.1021305,0.09021879,0.06919945,0.05305801,0.04860738,0.04753487,0.04175891,0.0375501,0.03793709,0.0386055,0.04037743,0.04286788,0.04351949,0.04441566,0.04569309,0.04644999,0.04651581,0.0484534,0.05580965,0.08207624,0.1360096,0.2196369,0.32472,0.429646,0.5105701,0.5606589,0.5880285,0.6044344,0.6161892,0.6247894,0.6337287,0.6392854,0.6395683,0.6446076,0.6438274,0.6428932,0.6428994,0.6465292,0.6378087,0.6320206,0.6100027
0.06751452,0.06088762,0.04992553,0.04398803,0.04220767,0.04243694,0.04183006,0.04043506,0.04052775,0.04084715,0.04115308,0.04086821,0.04018588,0.04168449,0.04126854,0.04099534,0.0426817,0.04470084,0.05147308,0.07271125,0.1158899,0.1809041,0.2564287,0.3214056,0.3605344,0.3764101,0.3816024,0.3853783,0.3901085,0.3938695,0.3974453,0.404645,0.4099804,0.4201078,0.4276349,0.4336681,0.4353221,0.4400842,0.4372792,0.4199484,0.3964385
0.03711729,0.03494058,0.04160198,0.04318689,0.0435117,0.04338449,0.0422975,0.04121421,0.040774,0.04023533,0.03938317,0.03900585,0.03768625,0.03914851,0.03905439,0.03977328,0.04018967,0.04155659,0.04536621,0.05442681,0.06359917,0.06870894,0.06844264,0.06710055,0.06635636,0.06795441,0.071209,0.07542515,0.07803462,0.07723423,0.07416758,0.07000088,0.06910878,0.07523332,0.07998466,0.08301885,0.09219113,0.1087109,0.1218411,0.1317596,0.1454607
0.04077605,0.04346142,0.05481996,0.05951686,0.05871276,0.056059,0.05296804,0.05032172,0.04879344,0.04764517,0.04586927,0.04501673,0.04435305,0.04349298,0.04232833,0.04163827,0.04060542,0.04058863,0.04190867,0.04527313,0.04808084,0.04761169,0.04650202,0.0456452,0.04554159,0.04614675,0.04679124,0.04849764,0.05084319,0.05565622,0.06140654,0.06992315,0.08237547,0.09854916,0.1207841,0.1385472,0.1628238,0.1773044,0.1788873,0.171977,0.1641823
0.01659391,0.02358526,0.0260675,0.02880168,0.02980925,0.03012388,0.03075546,0.03151151,0.03095723,0.02953646,0.0279423,0.02751843,0.02777275,0.02765799,0.02660479,0.02657737,0.02642256,0.02694429,0.02652751,0.02704126,0.02664106,0.02650157,0.02550872,0.02545085,0.02527039,0.02548592,0.02585872,0.02623775,0.02635212,0.02725978,0.02787519,0.02787716,0.02806215,0.02811395,0.0287107,0.02773506,0.02533821,0.01690388,0.01520498,0.01454087,0.01964289
0.0252186,0.02594441,0.03267315,0.03690292,0.03732329,0.03742794,0.03657419,0.03658934,0.03625643,0.03552238,0.03481796,0.03470396,0.03458682,0.03494839,0.03531594,0.03541699,0.03626929,0.03674584,0.03719364,0.04017389,0.04192581,0.04177774,0.04098981,0.04073826,0.03987538,0.03919221,0.03793507,0.03773359,0.03749866,0.0368861,0.03609388,0.0356933,0.03450033,0.03558979,0.03589187,0.03486147,0.03462788,0.02932883,0.02166062,0.01937994,0.02414187
0.03451787,0.04094379,0.04647594,0.04802577,0.04832743,0.0455396,0.0351892,0.02827864,0.02722674,0.02620638,0.02617594,0.02624004,0.02601026,0.02658,0.02583612,0.02637985,0.02685521,0.02691905,0.02801603,0.02960743,0.03467844,0.0441,0.05767192,0.0732234,0.08973603,0.1047569,0.11721,0.1277302,0.1375162,0.1471576,0.1566185,0.1669375,0.1785358,0.1907342,0.1993231,0.2041144,0.2080698,0.2082929,0.2041416,0.1925115,0.1746901
0.0634581,0.06445839,0.05159224,0.04327044,0.0418373,0.04175366,0.03947764,0.03874841,0.03908074,0.04064069,0.04453104,0.04797637,0.05178969,0.05529737,0.06052792,0.06531891,0.06487076,0.06022722,0.05887793,0.06478118,0.08487325,0.1248131,0.1764861,0.2247934,0.2683678,0.3044995,0.3317673,0.3497343,0.362689,0.3732072,0.3830917,0.3949073,0.4078091,0.4161685,0.4274271,0.4350113,0.4440456,0.4447051,0.4398684,0.4430758,0.4284655
0.05431647,0.05463184,0.04696593,0.04626833,0.04760629,0.04705499,0.04484197,0.04228391,0.04216925,0.04166947,0.04179575,0.04177559,0.04178988,0.04214002,0.04200168,0.04227018,0.04197551,0.04138033,0.04163019,0.04501118,0.05484409,0.07550373,0.104069,0.1325013,0.1591114,0.1827778,0.2007708,0.2126222,0.2222609,0.2317139,0.2407348,0.2541427,0.26733,0.2836094,0.3007491,0.3122435,0.3214837,0.3211222,0.3229659,0.3106907,0.2976843
0.01518693,0.02719025,0.02833834,0.03451018,0.03616373,0.03685972,0.0389877,0.04120598,0.04187557,0.04152265,0.04136233,0.04183003,0.04184347,0.0435323,0.04340096,0.04350811,0.04325115,0.04265441,0.04200234,0.04321623,0.04547476,0.04807007,0.04749033,0.04471808,0.04327041,0.04231168,0.04088936,0.04076823,0.03985476,0.0399584,0.04042757,0.03984799,0.04034323,0.04103339,0.0399736,0.03965552,0.03577572,0.03552185,0.02396105,0.02577213,0.02807609
0.05394258,0.07112786,0.09809436,0.1104074,0.1098558,0.1037984,0.09373596,0.08666157,0.08283669,0.07729679,0.07142399,0.06343058,0.05696598,0.05005706,0.04522162,0.04192527,0.03928871,0.03752181,0.03618361,0.03600755,0.03555119,0.03510801,0.03506493,0.03501596,0.03488983,0.03530533,0.03618788,0.03713702,0.03860951,0.04131804,0.04443257,0.05029453,0.05954423,0.07140048,0.0873278,0.104819,0.1153761,0.1309236,0.1359202,0.1322069,0.1141558
0.01221738,0.01555851,0.02302128,0.02746248,0.02932943,0.02869477,0.02805153,0.0276434,0.02704159,0.0263505,0.02514606,0.02430503,0.02360265,0.02401567,0.02345332,0.02374866,0.02340903,0.0236051,0.02286496,0.02340917,0.02317761,0.02286526,0.02173486,0.02145688,0.0217089,0.02186132,0.02134557,0.02136373,0.02184373,0.02225619,0.02235818,0.02252401,0.02273332,0.02224219,0.02283819,0.02201723,0.01852257,0.0137941,0.0156309,0.009179573,0.01501006
0.01995982,0.02514802,0.02583466,0.03120643,0.03131246,0.03059102,0.02983666,0.02941866,0.02882273,0.02787433,0.02723849,0.02760593,0.02747704,0.02818174,0.0283491,0.02811507,0.02827527,0.02816735,0.02826008,0.02860567,0.0281742,0.02795888,0.0278686,0.02814037,0.02823432,0.02788885,0.02750066,0.02749962,0.02713938,0.02656186,0.02600422,0.02590876,0.02505562,0.02469511,0.02436518,0.02311161,0.02017633,0.01874638,0.01592861,0.01368249,0.01356185
0.1809268,0.1905782,0.2072067,0.2105419,0.2007211,0.1892185,0.177317,0.1691762,0.16364,0.1578145,0.1524904,0.1466925,0.1372998,0.1278046,0.121539,0.1162454,0.1113512,0.103079,0.1006642,0.1127025,0.1518705,0.2214412,0.2992766,0.3591363,0.4066189,0.4417151,0.4659604,0.4804791,0.4857732,0.4857241,0.4921243,0.4941711,0.4872973,0.4872114,0.4879515,0.4837576,0.4956161,0.5043999,0.5069028,0.5057685,0.4942798
0.06711843,0.05497151,0.04561427,0.04268609,0.04196676,0.04159428,0.03785312,0.03527914,0.03540532,0.03658714,0.03939864,0.04244809,0.046608,0.05062927,0.05622447,0.06445955,0.07237648,0.08137244,0.09398529,0.1139383,0.1370131,0.162528,0.1855984,0.2058887,0.222514,0.2345552,0.2448217,0.254988,0.263646,0.2734574,0.2819468,0.2896009,0.2984401,0.3085017,0.3137516,0.3183599,0.3141348,0.307898,0.3008184,0.28714,0.2710961
0.04085984,0.04061704,0.04195287,0.04165862,0.04188926,0.04185763,0.04082234,0.04003706,0.04013777,0.0394952,0.03984277,0.041098,0.04043041,0.04237033,0.04323472,0.04415246,0.04585809,0.04985383,0.05477713,0.06361322,0.07476421,0.08924519,0.1024484,0.1156635,0.1270642,0.1357842,0.1431363,0.1502971,0.1573618,0.1652249,0.1722318,0.1811505,0.1894554,0.2002453,0.2095482,0.2149582,0.2170553,0.2175752,0.2029126,0.1805635,0.1824089
0.03354173,0.03488846,0.04102851,0.04549444,0.04578126,0.04408025,0.04052392,0.03813894,0.03844674,0.03822661,0.0377652,0.03670744,0.03834929,0.04021164,0.04110003,0.04214453,0.04289964,0.04462114,0.04635187,0.04899798,0.05070127,0.05080913,0.04722169,0.04360315,0.04091283,0.03958386,0.03818787,0.03764415,0.0373688,0.03734522,0.03754552,0.03821933,0.03849635,0.03999355,0.04011759,0.03827615,0.03609282,0.03786409,0.03578142,0.02244206,0.03164222
0.03748682,0.03443061,0.03741351,0.04051273,0.04105188,0.041407,0.04008289,0.03986919,0.0399329,0.03918632,0.03880268,0.03929641,0.03945584,0.04059771,0.04155973,0.04135303,0.04177601,0.04202423,0.04177972,0.0415405,0.04155862,0.04115581,0.04131986,0.04096919,0.04128769,0.04212902,0.04320531,0.04384526,0.04444664,0.04494598,0.04296708,0.04230003,0.04227035,0.04366796,0.04730706,0.04986241,0.0550611,0.05364419,0.05607994,0.05800511,0.06796755
0.03154616,0.04409391,0.04745376,0.05397559,0.05592199,0.05531707,0.05176481,0.05004488,0.05030249,0.05017496,0.04973333,0.04900748,0.04831423,0.04657915,0.04419601,0.04299146,0.0414547,0.04001621,0.03895455,0.03817483,0.03742517,0.03710871,0.03593575,0.03592069,0.03614701,0.03656408,0.03722238,0.03819349,0.03996227,0.04187862,0.04587044,0.05135728,0.0588653,0.0717296,0.08499409,0.1035042,0.1106847,0.1201726,0.1201885,0.1078248,0.119166
0.02651633,0.02311585,0.02301319,0.02363393,0.02516991,0.0261925,0.03034676,0.03305754,0.03303239,0.03262245,0.03270747,0.03229912,0.03203055,0.0329388,0.03344283,0.03334582,0.03362203,0.033573,0.03356344,0.03356983,0.03331306,0.03321155,0.03259964,0.03291596,0.03288805,0.03244793,0.0321481,0.03230067,0.03205595,0.03142417,0.03091801,0.03020084,0.02914955,0.0303381,0.03102624,0.02819102,0.02668203,0.02549373,0.01740992,0.02073977,0.01826794
0.1322867,0.1167583,0.09315318,0.08542914,0.08493679,0.08420209,0.08147626,0.08065472,0.08326356,0.08660034,0.09025342,0.09369753,0.09640588,0.09968437,0.1028599,0.1088578,0.1187468,0.1334298,0.1574081,0.1898053,0.2291739,0.2688345,0.3047649,0.3345787,0.3603682,0.3785505,0.3917892,0.4030584,0.413223,0.4183531,0.4280817,0.4367354,0.4367599,0.4406876,0.4390672,0.4402723,0.447507,0.455841,0.4551512,0.4372514,0.4231408
0.1876633,0.1508775,0.08551254,0.04395391,0.03384494,0.03561611,0.04162899,0.043476,0.04640411,0.05319979,0.06737817,0.0852573,0.1028889,0.1263964,0.1738981,0.2772673,0.4029151,0.4946569,0.5504728,0.5829871,0.5987383,0.6080877,0.6158659,0.6208236,0.6282566,0.637049,0.6457375,0.6585303,0.6686796,0.6823309,0.696177,0.7079461,0.7165839,0.7270756,0.7263347,0.7325518,0.7351965,0.7342611,0.7362085,0.7242313,0.7057276
0.1213158,0.1035304,0.06046447,0.04050526,0.03536554,0.03769767,0.04535403,0.04897399,0.05163432,0.05972217,0.07894044,0.1002985,0.1159766,0.1299797,0.1467793,0.168945,0.1971415,0.2308818,0.2695662,0.3115029,0.3482826,0.3759734,0.3947275,0.4038593,0.4079546,0.4120601,0.4138655,0.4196155,0.4234645,0.4303435,0.4394317,0.4502103,0.463129,0.4759557,0.4862235,0.4975602,0.5102219,0.5093901,0.5067961,0.5003233,0.4887851
0.05360624,0.04690863,0.04241876,0.0395361,0.03911749,0.03918334,0.03889614,0.03894962,0.04017332,0.04336874,0.05098932,0.06132731,0.07216817,0.08848724,0.1095333,0.1345071,0.1512801,0.1586444,0.1570998,0.1462475,0.1276625,0.105686,0.08258021,0.06563229,0.05625533,0.05104513,0.04791273,0.04577604,0.04536646,0.04561971,0.04580135,0.04754366,0.0503544,0.05166039,0.05350669,0.05456795,0.04906572,0.0521829,0.053274,0.05883691,0.05846607
0.05838471,0.04833051,0.05580465,0.06066528,0.06183584,0.06149564,0.05979408,0.0587185,0.06141997,0.07457469,0.1175684,0.1525686,0.1338374,0.103193,0.08116561,0.06476886,0.0556406,0.04939167,0.04469062,0.04227681,0.04033589,0.0391638,0.03763673,0.03808241,0.03801135,0.03832292,0.03903574,0.0409922,0.04325311,0.04726791,0.05288006,0.06098726,0.07216712,0.08937093,0.1098339,0.1318352,0.1479041,0.1569978,0.1632958,0.1594937,0.1535804
0.03490217,0.03483166,0.03708136,0.03910552,0.03938803,0.03873106,0.03533709,0.03299365,0.03425752,0.04214139,0.07083524,0.1002149,0.09080473,0.06876935,0.05447294,0.04508902,0.03945037,0.0353617,0.0325435,0.03153763,0.03031345,0.0297529,0.02858916,0.02832809,0.0289871,0.0285787,0.02877914,0.02942995,0.03052996,0.03280789,0.03533862,0.04002676,0.04590206,0.05753491,0.07152155,0.08526382,0.09916583,0.1063785,0.1180872,0.1069736,0.08856116
0.02286915,0.02027067,0.03096253,0.03438493,0.03583853,0.03464383,0.02875777,0.0254443,0.0245479,0.02574824,0.02856284,0.0299747,0.02870154,0.02663176,0.02512478,0.02365291,0.02272511,0.02163423,0.02073598,0.02017588,0.0195714,0.01925746,0.01905135,0.0189749,0.01889348,0.01959492,0.01958745,0.01981635,0.02006053,0.02045078,0.02110784,0.02091449,0.02116533,0.02069383,0.01934375,0.02157785,0.01780061,0.01668945,0.0133397,0.006701764,0.01350056
0.02126469,0.01829304,0.02620345,0.02952848,0.03023444,0.02976885,0.02809415,0.02661033,0.02676121,0.02724265,0.02859859,0.03006457,0.0298908,0.03007948,0.02972443,0.02932752,0.02856993,0.0285752,0.02785839,0.02771468,0.02729024,0.02784811,0.02664897,0.02609383,0.02620237,0.02617879,0.02537128,0.02537955,0.02559261,0.02487113,0.02468249,0.02394785,0.02199374,0.0224897,0.02122132,0.02089577,0.01945098,0.01382625,0.0112171,0.008141868,0.007440419
0.319437,0.2666328,0.1738178,0.1187453,0.1023702,0.1009255,0.1013431,0.09950796,0.1046679,0.1333523,0.2249272,0.3885195,0.5276819,0.610105,0.6459368,0.6607954,0.6728479,0.68214,0.6916085,0.6998263,0.7050214,0.7094605,0.7144608,0.7174538,0.7202779,0.7205242,0.719748,0.7148988,0.6998521,0.6750372,0.6729104,0.6632919,0.6451507,0.6353099,0.6276971,0.6219278,0.64048,0.6706052,0.6940131,0.7094961,0.7123615
0.127787,0.104673,0.07126182,0.05230728,0.04804407,0.04769304,0.04490089,0.04148447,0.04222579,0.04413717,0.04975638,0.05874856,0.08008604,0.1107797,0.136765,0.1624667,0.1977345,0.2445228,0.2977986,0.3458941,0.3813392,0.4065457,0.4194459,0.4255241,0.4280668,0.4266983,0.4251094,0.4253905,0.4262623,0.4304596,0.4336936,0.4377728,0.4415069,0.4537263,0.4619469,0.4646223,0.4671233,0.4571154,0.4597632,0.4500905,0.4495119
0.06710161,0.06036403,0.05313379,0.05018537,0.0491512,0.04798269,0.04280749,0.03894293,0.03913238,0.04008101,0.04299878,0.05178844,0.07139032,0.1022635,0.1315796,0.1558533,0.184169,0.2112626,0.2271036,0.2221625,0.1995674,0.165627,0.129616,0.09929183,0.08199349,0.07113311,0.06437972,0.05920996,0.05577296,0.05580213,0.05751429,0.05969778,0.06333635,0.06631952,0.06775067,0.06649823,0.06710985,0.07095354,0.07822112,0.08170162,0.0852145
0.03776336,0.0464277,0.04355789,0.0466497,0.04716413,0.04636525,0.04288168,0.040808,0.04149073,0.04281007,0.04532183,0.05053539,0.05659479,0.06015219,0.06324028,0.06107332,0.05611444,0.05053489,0.04620762,0.04389194,0.04155116,0.04045459,0.03960891,0.03895445,0.03874084,0.03914702,0.03932322,0.04008541,0.04180526,0.04451735,0.04739177,0.05236164,0.06120883,0.07351041,0.08949571,0.1010753,0.1158593,0.1236724,0.1279672,0.1272635,0.1233259
0.02103482,0.02483038,0.03647935,0.04013803,0.04071347,0.04034595,0.03612151,0.0339129,0.03358495,0.03263728,0.03286854,0.0328291,0.03319824,0.03367013,0.03197112,0.0307275,0.02893611,0.02780645,0.02698935,0.02595041,0.02489856,0.02442702,0.02366228,0.0236629,0.02437643,0.0242622,0.0245246,0.02463063,0.02532599,0.0261391,0.02635068,0.0270535,0.02687473,0.02665877,0.02780326,0.02714918,0.02338957,0.02214586,0.02104183,0.01007139,0.01133625
0.01973142,0.03132307,0.0337481,0.03991268,0.04108308,0.03959446,0.03401701,0.03040485,0.02985994,0.02941179,0.02924228,0.03035744,0.03118252,0.03177707,0.03213965,0.03168811,0.03202551,0.031085,0.03024281,0.02997181,0.02937998,0.02935004,0.0283754,0.02787983,0.02812021,0.0278364,0.02710745,0.02696359,0.02692248,0.02707583,0.02636291,0.02500362,0.02431696,0.02442908,0.02424711,0.02262012,0.02231971,0.01706565,0.01522618,0.008462683,0.01579003
0.2302979,0.1894635,0.1275053,0.08629953,0.07485527,0.07267713,0.07036271,0.0683192,0.07106043,0.07714647,0.08895786,0.1075616,0.1298717,0.1604719,0.2219195,0.3331607,0.455392,0.5427044,0.5970031,0.6286581,0.6437528,0.6528329,0.6573899,0.6615682,0.6649979,0.6658575,0.6648768,0.662584,0.648808,0.6270023,0.6294396,0.6208191,0.6054678,0.5925029,0.5816195,0.5753163,0.598161,0.6275308,0.6457797,0.6551178,0.6548056
0.03860417,0.02898309,0.03638232,0.04145423,0.04252217,0.04183835,0.03812652,0.0362498,0.03683727,0.03625182,0.0360991,0.03660091,0.03945924,0.04465723,0.04939091,0.05736283,0.06555021,0.07254383,0.07698024,0.0779875,0.07258174,0.06274252,0.05110045,0.04312089,0.0388147,0.03650188,0.03481518,0.03377899,0.03339147,0.03415533,0.0344862,0.0343852,0.03566505,0.03544006,0.03704904,0.03574032,0.03553198,0.02539398,0.02835178,0.02377374,0.03436431
0.03037142,0.03153258,0.04179346,0.04671267,0.04782071,0.04797021,0.04686293,0.04549213,0.04568834,0.04582023,0.04627551,0.04743741,0.05127814,0.05492481,0.0593678,0.06096223,0.05961611,0.05317767,0.0458421,0.04162194,0.03979126,0.03820054,0.03726304,0.03639206,0.03740145,0.03829123,0.04001085,0.04212458,0.04302278,0.04306247,0.04100922,0.04064101,0.04001472,0.04320167,0.04550103,0.04852016,0.05439289,0.0577873,0.06686973,0.0738347,0.07307763
0.04318076,0.04368919,0.04764946,0.05338929,0.05747961,0.06287854,0.07174536,0.07853401,0.08048773,0.08114559,0.07811723,0.07454152,0.0694431,0.06211018,0.05461308,0.04845676,0.04328167,0.03940545,0.03617336,0.03480412,0.03354046,0.03279962,0.03238904,0.03218687,0.03223098,0.03303641,0.03368828,0.03487797,0.03705044,0.04010321,0.04369701,0.04986937,0.05976594,0.07312293,0.08958661,0.106552,0.1223892,0.131129,0.1352818,0.1375989,0.1298083
0.03059814,0.03155009,0.03896329,0.04391906,0.04543142,0.0463811,0.04315213,0.04166501,0.04175942,0.04137603,0.03968194,0.03956908,0.03909919,0.03773734,0.03628743,0.03467995,0.03297563,0.03192349,0.03104085,0.03012362,0.02978601,0.02909221,0.02838882,0.02849764,0.02813323,0.02848703,0.02836137,0.02826708,0.0292026,0.03070179,0.03209695,0.03452451,0.03877958,0.04351127,0.05241386,0.06221127,0.07227833,0.07218266,0.07617632,0.07358195,0.07125379
0.02105978,0.01868993,0.02982778,0.03759336,0.03946463,0.03721567,0.02956893,0.02447832,0.02272069,0.0221299,0.01999118,0.02002416,0.01992421,0.01969365,0.01861821,0.0184595,0.01848478,0.01832774,0.01762456,0.0172757,0.01677955,0.01677916,0.01619312,0.01575985,0.01571906,0.01586053,0.01582906,0.01592719,0.01559126,0.01596484,0.01536375,0.01581551,0.01483349,0.01554528,0.014947,0.0140989,0.01301687,0.007616205,0.006968427,0.003068922,0.00792213
0.01418353,0.02960356,0.02904506,0.03340198,0.03660469,0.03527123,0.03253936,0.03133033,0.03060922,0.03011953,0.02967286,0.02942243,0.02914284,0.02956572,0.02949877,0.0296823,0.02971211,0.02971307,0.02944361,0.02926077,0.02880857,0.0286636,0.02897353,0.02902354,0.02847268,0.02820901,0.02788194,0.02791162,0.02791222,0.02748689,0.02700125,0.0266893,0.02550668,0.02566519,0.02576351,0.02420441,0.01803435,0.02014881,0.01862431,0.009085631,0.01400448
0.02038028,0.02854503,0.04067801,0.04404525,0.04402521,0.04334339,0.04164867,0.04076295,0.04175261,0.04232574,0.04271253,0.04361473,0.04578384,0.05114282,0.05614185,0.05773117,0.05590299,0.05048564,0.04516435,0.04234216,0.04038484,0.03941591,0.03824519,0.03712931,0.0367161,0.03633517,0.03631237,0.03655936,0.03569485,0.03621212,0.03631231,0.03598914,0.03677217,0.03677837,0.03837137,0.03832039,0.03817894,0.03100582,0.03630084,0.03197508,0.04386639
0.02343081,0.03611309,0.04790359,0.05243059,0.05253205,0.05173896,0.05004777,0.04893281,0.05102775,0.05333973,0.05328667,0.05337313,0.05528669,0.05651353,0.05310191,0.04892946,0.04348405,0.0399819,0.03729459,0.03542516,0.03417078,0.03327473,0.03228528,0.031936,0.03209793,0.03119159,0.03190614,0.03201528,0.03237901,0.0335815,0.0357402,0.03751531,0.03914501,0.04224115,0.04652184,0.04686769,0.0493962,0.04835909,0.05068268,0.05071671,0.05394447
0.0298003,0.02391901,0.03833691,0.04189854,0.04248192,0.04239971,0.04207044,0.04196236,0.04274306,0.04281412,0.04273854,0.04144897,0.04242093,0.04378709,0.04279983,0.04040192,0.03877082,0.03754845,0.03649341,0.03582776,0.03516698,0.03483184,0.03435344,0.03377908,0.0339846,0.03349388,0.03387957,0.03392981,0.03354994,0.033875,0.03515266,0.0344623,0.03427311,0.03628793,0.03735224,0.03609618,0.03472293,0.0304496,0.02787395,0.01884567,0.01877929
0.01322352,0.01700483,0.02933225,0.02945801,0.03123959,0.03051344,0.02913742,0.0285447,0.02774444,0.02708472,0.02622329,0.02549256,0.02418631,0.02530743,0.02442621,0.02317812,0.02315492,0.02263121,0.02157187,0.02135954,0.02088494,0.02071044,0.02039586,0.02029061,0.02082366,0.02111617,0.02121428,0.02183735,0.02192217,0.02348363,0.02319698,0.02327339,0.02363993,0.02396035,0.02353608,0.02523373,0.02366833,0.01927772,0.02176896,0.02462092,0.01275227
0.03053356,0.03309858,0.03360543,0.03818433,0.0388777,0.03846128,0.03391322,0.03205826,0.03161668,0.03080697,0.02976225,0.02984144,0.0306672,0.03080662,0.03087767,0.03108677,0.03065924,0.03024469,0.02991006,0.02981924,0.02877804,0.02952494,0.02875984,0.02866046,0.02866825,0.02780059,0.02803753,0.02779977,0.02745144,0.02826058,0.02825567,0.02705977,0.02623259,0.02612313,0.02635491,0.02559601,0.02713566,0.02200808,0.02005109,0.02114235,0.01841125
0.1058742,0.1008109,0.1067101,0.1009346,0.09861683,0.09563458,0.08642313,0.07973019,0.08432208,0.0945266,0.09954769,0.1041983,0.1223441,0.1533181,0.1934136,0.234451,0.2624949,0.2758636,0.2763445,0.2665006,0.2428202,0.2086734,0.1686466,0.1344944,0.1109427,0.097778,0.08860955,0.08127112,0.07712927,0.07824315,0.08193891,0.08915503,0.09601747,0.1030071,0.1052564,0.1073948,0.1095809,0.1167161,0.125087,0.1392358,0.1374718
0.1424947,0.1480513,0.1657309,0.1843015,0.205111,0.2275355,0.2635065,0.2910562,0.2892052,0.2591904,0.2062863,0.1562024,0.1161144,0.08946073,0.07182591,0.06015191,0.0531262,0.04850235,0.04464536,0.04270159,0.04150746,0.04092744,0.04077419,0.04048775,0.04098011,0.04117764,0.0414665,0.04251916,0.04402427,0.04605818,0.04704471,0.0489081,0.05253913,0.05616242,0.06670147,0.07834051,0.08030256,0.08782745,0.0958539,0.09853495,0.1054514
0.05554622,0.05738158,0.06798512,0.07701429,0.08495471,0.09431629,0.1094504,0.1208836,0.1160726,0.09835218,0.07418352,0.05608025,0.04630466,0.03946574,0.03699765,0.03510982,0.03380501,0.03281156,0.03212333,0.03184001,0.03163725,0.03162356,0.03116248,0.03140098,0.03141177,0.03129196,0.03148647,0.03157071,0.0309736,0.03222995,0.03297273,0.03390983,0.0346619,0.03498688,0.03932549,0.04221055,0.04214305,0.04361627,0.04392026,0.0406988,0.04922562
0.01985356,0.02380932,0.02817238,0.03313229,0.03366113,0.03364469,0.03325773,0.03329202,0.03247739,0.03151765,0.03012381,0.02844194,0.02853072,0.02776127,0.02788056,0.0270253,0.02747822,0.02671437,0.02594857,0.02519199,0.02530458,0.02525085,0.02445261,0.02437239,0.02491174,0.02484753,0.02546466,0.02542241,0.02599163,0.02633657,0.02725283,0.02831119,0.02637006,0.02704757,0.02885519,0.02751404,0.02645038,0.02210247,0.01989525,0.01723603,0.01317703
0.3674677,0.3767273,0.3854866,0.4129408,0.4355805,0.4611993,0.4957906,0.5298162,0.5488335,0.5554906,0.5461012,0.5240612,0.4968301,0.4572765,0.4050765,0.3471071,0.2855396,0.2280305,0.1801933,0.1493225,0.1348452,0.1273955,0.1217893,0.1185094,0.119674,0.1257315,0.1371752,0.1485958,0.156441,0.1563071,0.1499274,0.1448942,0.1476472,0.1572784,0.1719337,0.1900508,0.2116244,0.2335014,0.2599574,0.2816525,0.2917406
0.02551561,0.03231601,0.04266108,0.0461799,0.04802972,0.04838766,0.04662408,0.04468255,0.04308502,0.04034566,0.03627371,0.03332089,0.03057525,0.02911539,0.0273522,0.02605069,0.02552044,0.02457387,0.02357986,0.02326244,0.02279211,0.02285785,0.02217951,0.02269499,0.02314863,0.02395476,0.02420519,0.02528173,0.02600462,0.02687118,0.02710267,0.02651776,0.02788837,0.02784391,0.0286626,0.02902734,0.02853141,0.02642063,0.02109152,0.01289125,0.01944139
0.03001788,0.03477815,0.04222801,0.04692864,0.04795551,0.04694173,0.04391757,0.04104059,0.04090313,0.03968284,0.03832971,0.03686018,0.0382172,0.03655101,0.03617493,0.03579387,0.03502844,0.03429084,0.03332925,0.03285329,0.03302016,0.03246117,0.03228913,0.03212523,0.03178634,0.03172602,0.0321431,0.03200254,0.03205938,0.03264859,0.03202611,0.03155874,0.03115631,0.03269018,0.03599667,0.03458506,0.02884557,0.02503741,0.03088943,0.0264492,0.0163746
0.01688328,0.02252084,0.02852881,0.03240762,0.03227134,0.03092376,0.02923426,0.02708374,0.02665765,0.02565092,0.02403825,0.02377147,0.02195661,0.02219981,0.02205712,0.02162818,0.02153709,0.021234,0.02056464,0.02056479,0.02037831,0.01989962,0.0201075,0.02042985,0.02064744,0.02111127,0.02211673,0.02249811,0.02367942,0.02397123,0.02460188,0.02388447,0.02493492,0.02510679,0.02412072,0.02793258,0.02555796,0.02046333,0.01874092,0.01789751,0.007478884
0.01811776,0.0188734,0.03040699,0.03265143,0.03376686,0.03319202,0.03180661,0.03137382,0.03074996,0.03090091,0.0304059,0.03025165,0.02911391,0.02983391,0.02976753,0.02980736,0.02942842,0.02923501,0.0293737,0.02888393,0.02891951,0.0283968,0.02759012,0.02747462,0.0278017,0.02714152,0.02745038,0.02757045,0.02768039,0.02737689,0.02697002,0.02745569,0.02674255,0.02645201,0.02820371,0.02482477,0.02877978,0.02467867,0.02118619,0.01242595,0.01625773
0.2532629,0.2815062,0.3151711,0.3422623,0.3638075,0.3912245,0.4303236,0.4519721,0.4428377,0.4020633,0.3389438,0.272822,0.2180007,0.1739019,0.142831,0.121383,0.1054747,0.09423573,0.08586907,0.08055861,0.07742966,0.07495266,0.07336037,0.07328212,0.07410696,0.0749182,0.07769446,0.08064707,0.08625724,0.09465075,0.1060083,0.120355,0.1411163,0.169005,0.1959697,0.2200764,0.2425823,0.2571229,0.2592281,0.2619887,0.252069
0.04838004,0.05341625,0.06454084,0.06742251,0.06871748,0.06686133,0.06325822,0.06020215,0.05906568,0.05818637,0.05661414,0.05589601,0.05459235,0.0553788,0.05468567,0.05403996,0.05332776,0.05322279,0.05218901,0.0513852,0.05169572,0.0506199,0.05033842,0.04989035,0.0491654,0.04899199,0.04866441,0.04786211,0.04767999,0.04721517,0.04649165,0.04628767,0.04543771,0.04324192,0.04461467,0.04246244,0.0436334,0.03655668,0.03574611,0.03195089,0.02629176
0.09491005,0.08007376,0.0617007,0.0496463,0.046033,0.04580871,0.04341654,0.04033451,0.04075364,0.04113945,0.04123056,0.04115239,0.04012106,0.04029774,0.04076289,0.04084684,0.04097455,0.04250183,0.04699678,0.06321833,0.09638908,0.1532006,0.233666,0.3279574,0.42167,0.4982677,0.5529577,0.5877361,0.6143425,0.6365011,0.6541397,0.6700659,0.6888975,0.7026056,0.7144942,0.7277453,0.733711,0.7261398,0.7102535,0.6996416,0.6785573
0.08501938,0.06934925,0.05904039,0.04699852,0.04437358,0.04577522,0.04607973,0.0449297,0.04581645,0.04579318,0.046263,0.04649391,0.045171,0.04658392,0.04620349,0.0461726,0.04714036,0.04939639,0.05608189,0.07562064,0.1130616,0.1702997,0.2417745,0.3153737,0.3768308,0.4213705,0.4567002,0.4844859,0.5144091,0.539385,0.5629315,0.5878518,0.6134459,0.6300006,0.6544971,0.6616217,0.6639475,0.6515112,0.627724,0.6117459,0.5794778
0.1149566,0.1014071,0.07013171,0.05533855,0.04958288,0.04967006,0.04885617,0.04554803,0.04685233,0.04862938,0.04984437,0.04999791,0.05115875,0.05185153,0.05232714,0.05236767,0.05356479,0.05524338,0.0628874,0.09108496,0.1472695,0.2385235,0.3708725,0.5242463,0.6520268,0.7241517,0.7651669,0.7916539,0.8091927,0.8216333,0.8281851,0.8373054,0.8450653,0.8515947,0.8577372,0.8534189,0.8471648,0.8460115,0.8276632,0.8108942,0.7892207
0.1023157,0.08632531,0.06265028,0.04780107,0.04437716,0.04587086,0.04635417,0.04487067,0.04504174,0.04577472,0.04665961,0.04603992,0.04583206,0.04633023,0.04592834,0.04619927,0.04684988,0.04882183,0.056544,0.08011967,0.1304057,0.2114688,0.3283834,0.4566385,0.5527368,0.6071919,0.6374326,0.6572563,0.6737519,0.6882632,0.7038888,0.7190071,0.7328114,0.7414719,0.7596667,0.7764632,0.7733834,0.7672541,0.7576211,0.7456866,0.7065892
0.03917577,0.0401883,0.04198018,0.04357643,0.04387053,0.0442152,0.04146029,0.04042818,0.04011325,0.03941562,0.03829481,0.03890076,0.03955233,0.03977439,0.04110426,0.04084926,0.04204576,0.04364511,0.04965878,0.06907837,0.1050948,0.1455186,0.1601572,0.1457582,0.1238204,0.1093748,0.09782917,0.08873742,0.08471367,0.08537367,0.08869207,0.09565165,0.1021117,0.106362,0.1092895,0.1039706,0.1103685,0.1113358,0.1229714,0.1192925,0.1282355
0.03335077,0.03344778,0.04308683,0.04213163,0.04282118,0.04317041,0.04235211,0.04239784,0.04304931,0.04276908,0.04211056,0.04055988,0.04048119,0.0414492,0.04190419,0.04185493,0.04290518,0.04518107,0.05013981,0.06469676,0.08383411,0.09994027,0.1065818,0.1069839,0.1067838,0.1122761,0.1211458,0.1308542,0.1369391,0.1368405,0.1291538,0.1245313,0.1264087,0.1374176,0.1564185,0.1762213,0.2060324,0.2393223,0.2918069,0.325979,0.3309691
0.03784813,0.03899796,0.06197302,0.06299206,0.06059812,0.05818669,0.05481414,0.05180646,0.05062696,0.0494029,0.04729863,0.04696128,0.04595123,0.04659254,0.04640177,0.04604151,0.04563537,0.04560653,0.04808312,0.05527117,0.06066489,0.06231388,0.06124516,0.05986258,0.05989812,0.05959024,0.06074554,0.06382604,0.0675876,0.07330527,0.0814188,0.09355659,0.1114142,0.1348907,0.1663509,0.2035698,0.2363838,0.2559225,0.2664221,0.2622663,0.2455567
0.0374016,0.03307741,0.03207484,0.03585373,0.03683893,0.03664306,0.03692513,0.03803867,0.03849118,0.03796032,0.03700545,0.036418,0.03780674,0.03681459,0.03690772,0.03689092,0.03713941,0.03893611,0.04109322,0.04855834,0.0553758,0.05863401,0.05819266,0.05716294,0.05612885,0.0556928,0.0557348,0.05696957,0.05928864,0.06464939,0.07148364,0.08324546,0.09841325,0.1201447,0.1527566,0.1852764,0.2190997,0.2450217,0.2591375,0.2613293,0.2387868
0.03071767,0.03191125,0.03909326,0.04254987,0.04254173,0.04258918,0.04162223,0.04055419,0.04062037,0.04004378,0.03969092,0.03890921,0.03933009,0.03909669,0.03983137,0.04027428,0.04096421,0.04182907,0.04396983,0.04901614,0.05301221,0.05568483,0.05444639,0.05276032,0.05204764,0.05048634,0.04936549,0.04885429,0.04757261,0.04758836,0.04606372,0.04582801,0.04445231,0.0444325,0.04219907,0.0420037,0.04195021,0.03438194,0.03221132,0.02291162,0.02726793
0.1401736,0.1384715,0.1180128,0.1022675,0.0914106,0.08434288,0.0793012,0.07437026,0.07212301,0.07057087,0.07119803,0.07098241,0.06915628,0.06885583,0.06882999,0.06832763,0.06819595,0.07037929,0.08194885,0.1181199,0.1885725,0.2896788,0.4166109,0.5482891,0.6505169,0.7097937,0.7412067,0.7549522,0.7601078,0.7507865,0.7549182,0.7495757,0.7446243,0.7371388,0.7211211,0.7157368,0.733619,0.7501654,0.7568019,0.7583804,0.7503983
0.06095943,0.05389764,0.05316636,0.04694222,0.04551652,0.04522696,0.04419075,0.04215333,0.0425874,0.04191312,0.04152852,0.04209599,0.04228264,0.04265267,0.04244241,0.04249126,0.04229704,0.04249394,0.04365342,0.04614836,0.05337639,0.0708477,0.1046133,0.1477838,0.1998017,0.2530957,0.2971969,0.3330466,0.3643748,0.391636,0.4182052,0.4478333,0.4794662,0.5073471,0.533407,0.5485395,0.5634225,0.5538702,0.5422514,0.51296,0.4921212
0.09083472,0.07864931,0.05881671,0.05010525,0.04671035,0.04797989,0.04796237,0.0474743,0.05132142,0.05747689,0.06368797,0.06842656,0.06724472,0.06475238,0.06147144,0.05793164,0.05512935,0.05318242,0.05215378,0.05654597,0.07097285,0.1069002,0.1666765,0.2389657,0.3212968,0.4014573,0.4623665,0.5073705,0.5409223,0.5662374,0.5896204,0.6139796,0.6421626,0.6624132,0.6849368,0.7011454,0.7072495,0.7062721,0.6918794,0.6767835,0.6536064
0.082054,0.06706945,0.05882438,0.04574033,0.04352112,0.04435272,0.04574177,0.04507846,0.04700156,0.04852714,0.05114924,0.0548298,0.05708792,0.05907894,0.06188176,0.0627465,0.0613065,0.05912872,0.05778945,0.06282986,0.08131783,0.1297843,0.2061588,0.2912419,0.3789698,0.4564516,0.5133012,0.552109,0.580164,0.6045742,0.6231352,0.6409649,0.6606027,0.6738121,0.6925887,0.7011154,0.7123639,0.70089,0.6888493,0.6687363,0.6441718
0.06592698,0.06000526,0.05220341,0.04850976,0.0471244,0.0483507,0.04736834,0.04604474,0.046353,0.0461323,0.0460538,0.04482941,0.04526247,0.04468993,0.04521806,0.04489079,0.04384909,0.04416885,0.04384865,0.04679193,0.05786969,0.09208614,0.1528141,0.2238814,0.2984556,0.3661229,0.4182611,0.4546679,0.4813425,0.5036991,0.5251633,0.5499525,0.5755621,0.5995116,0.6156773,0.6379268,0.6480418,0.6360849,0.6257233,0.6047641,0.57829
0.03119237,0.03403911,0.03861361,0.04201704,0.04231821,0.04208421,0.04075624,0.04067391,0.04111286,0.04144253,0.04012933,0.04047302,0.04057845,0.04263932,0.04310372,0.0418679,0.04197906,0.04121939,0.04044899,0.04403725,0.05367373,0.0770298,0.09509938,0.09375314,0.08680442,0.08179501,0.07670881,0.0705679,0.06885972,0.07136302,0.07971374,0.09135242,0.1053192,0.1177801,0.1225132,0.1222193,0.132266,0.1467263,0.1543141,0.1685523,0.172232
0.04022906,0.0479358,0.0562984,0.06552763,0.0627369,0.05913365,0.05398028,0.0514001,0.04989254,0.04754624,0.04660922,0.04470553,0.04247779,0.04115706,0.04030591,0.03906158,0.03702069,0.03670431,0.03584947,0.03638966,0.03853474,0.04266349,0.04572214,0.04821636,0.0522627,0.05836384,0.06917997,0.08142183,0.09232106,0.09536176,0.09142525,0.08951537,0.09271374,0.1050446,0.1256548,0.150746,0.1830044,0.2203669,0.2582161,0.3074626,0.3161421
0.03039737,0.03370876,0.04671849,0.05222171,0.05205768,0.04981728,0.04460371,0.04163557,0.04035174,0.0381377,0.03804163,0.03628424,0.03462923,0.03427837,0.03441576,0.03339247,0.03356413,0.03339046,0.03293116,0.0337346,0.03378145,0.03349516,0.03366467,0.03369828,0.0339646,0.03431237,0.03494057,0.03495459,0.03562711,0.03698604,0.04135623,0.04716524,0.0602748,0.08312457,0.1113969,0.146083,0.1800342,0.2045744,0.2297775,0.2297675,0.2208789
0.02040226,0.02877723,0.04030132,0.04096731,0.04099545,0.04023075,0.03712889,0.03402863,0.03328933,0.03276175,0.03142989,0.0310605,0.03043591,0.03057947,0.03077757,0.03024413,0.03036688,0.02992503,0.02955122,0.02969817,0.02942946,0.02916585,0.02826599,0.02822041,0.02825566,0.02794519,0.02723663,0.02699873,0.02704964,0.02728249,0.02708159,0.02636483,0.02631177,0.02642165,0.02879549,0.02908,0.02521135,0.02152746,0.02498353,0.01306145,0.01355429
0.1797324,0.1927737,0.2139961,0.2075301,0.1947068,0.1859112,0.1750907,0.1648776,0.1599688,0.1546881,0.1483125,0.1422583,0.1345263,0.1273028,0.1217515,0.1163125,0.1106733,0.105057,0.1026715,0.114325,0.1487262,0.2132994,0.2903123,0.3633699,0.4348449,0.4984939,0.5465407,0.5777543,0.5966158,0.6074699,0.6241165,0.6355265,0.6472015,0.6509999,0.6636509,0.6659464,0.68268,0.6959402,0.6979977,0.6933709,0.6600743
0.07232937,0.06037883,0.0547844,0.04663046,0.04531779,0.04574855,0.04576245,0.0449753,0.04733162,0.04993322,0.05185982,0.05255223,0.05407965,0.05484077,0.05564975,0.05646213,0.06047437,0.06535959,0.07467209,0.09097472,0.1149863,0.1475429,0.1850176,0.2226517,0.259233,0.2912856,0.3214176,0.3475258,0.3764648,0.4044703,0.4322676,0.4577441,0.4862082,0.5098352,0.5326321,0.5487201,0.5559209,0.5453428,0.5296347,0.5057299,0.4861624
0.02013503,0.02209593,0.0333822,0.03604115,0.03762159,0.03747094,0.03685931,0.0366343,0.03719548,0.03743542,0.03781299,0.03771752,0.0390101,0.04057308,0.04182662,0.04314983,0.0449002,0.04795611,0.05305797,0.06087524,0.07056504,0.07674376,0.07566316,0.06784939,0.0608728,0.05633409,0.05308605,0.05067381,0.04976748,0.05089292,0.05297959,0.05670642,0.06273984,0.0698386,0.07065321,0.07066705,0.07549981,0.07612774,0.07961039,0.08591332,0.08852771
0.02768797,0.02839936,0.04062212,0.04478261,0.04647593,0.04562365,0.04290729,0.04191863,0.04148586,0.04135313,0.04055936,0.04078561,0.04076646,0.04290841,0.04392008,0.04409801,0.04563506,0.04698135,0.04819561,0.04936663,0.05007139,0.05058298,0.05045342,0.05053062,0.05114414,0.05340491,0.05626881,0.06157184,0.06422268,0.06533734,0.06440494,0.06260908,0.06366511,0.06872135,0.07881243,0.0921965,0.1093589,0.1268478,0.1532278,0.1831187,0.1720243
0.02181811,0.03190525,0.03530253,0.04001757,0.04044209,0.04070594,0.03872087,0.03844086,0.03884795,0.03820318,0.03859739,0.03858521,0.0384507,0.03851989,0.03768438,0.03815381,0.03819598,0.03848571,0.03866782,0.03812939,0.03822871,0.0382907,0.03796523,0.03772598,0.03771899,0.03767154,0.03722135,0.03827256,0.03964175,0.04148821,0.04595658,0.05245262,0.06581676,0.08684937,0.1179426,0.1503727,0.1855179,0.2031157,0.2094262,0.2022564,0.1927099
0.1103816,0.09248787,0.08048062,0.07055532,0.06779994,0.06964998,0.07134419,0.072148,0.07442074,0.07734585,0.08038105,0.0809715,0.08314076,0.08637814,0.08964284,0.09442343,0.1022169,0.1152007,0.1360006,0.1652708,0.2015509,0.2428133,0.2818277,0.3150905,0.3464954,0.3715075,0.3928305,0.4124281,0.4311778,0.4444164,0.4620441,0.4784428,0.4935278,0.5045631,0.5164528,0.5246345,0.5360196,0.5352475,0.5317233,0.5197646,0.4854944
0.2484297,0.2026435,0.1154068,0.06219911,0.04874089,0.04891585,0.05007654,0.04867119,0.05288133,0.06147542,0.07538876,0.09390913,0.1155299,0.143412,0.2003834,0.3205288,0.4815181,0.6104494,0.6888348,0.7334756,0.7600634,0.7771082,0.7883531,0.7983539,0.8078051,0.8149752,0.8263393,0.8329759,0.8415664,0.8509706,0.8526056,0.8613878,0.8630789,0.8632826,0.8698239,0.868151,0.8613359,0.8614485,0.8592805,0.8605531,0.8513367
0.1969625,0.1674922,0.09721848,0.06103579,0.0517819,0.05266658,0.05372032,0.05369415,0.05908834,0.07086751,0.09048823,0.1162228,0.1461481,0.1767388,0.2105331,0.2490936,0.2965009,0.3545417,0.4191766,0.4900637,0.5482819,0.5911325,0.6206659,0.6411185,0.6537927,0.6635932,0.6726459,0.6826597,0.6966528,0.7091942,0.7239466,0.7383667,0.7498995,0.7620095,0.7725522,0.779726,0.786372,0.7892291,0.7867682,0.7771106,0.7489021
0.07095887,0.05649691,0.05305462,0.04680454,0.04576918,0.04598793,0.04511719,0.04501494,0.04977651,0.05759607,0.06998166,0.08185846,0.100245,0.1263108,0.1645866,0.2121771,0.2526486,0.2762507,0.2851484,0.2802843,0.2545468,0.2129596,0.1630818,0.1220008,0.09805294,0.0855599,0.07781852,0.07162783,0.06823124,0.06967192,0.0751415,0.08060832,0.09002653,0.09854051,0.1018165,0.1018977,0.108867,0.1167309,0.1350678,0.1324046,0.1426133
0.0743507,0.06291965,0.05244428,0.05054876,0.04918798,0.05000205,0.04925831,0.05133928,0.05763978,0.07069405,0.09610935,0.1481762,0.2262413,0.3064472,0.3241995,0.2781309,0.2148775,0.1581486,0.1176386,0.09458684,0.08386846,0.07915601,0.07494987,0.07316367,0.07300753,0.07612116,0.08357231,0.09157494,0.09821925,0.0995564,0.09450723,0.09079711,0.09194095,0.1024813,0.116923,0.1363978,0.1601886,0.1910806,0.2375076,0.2882806,0.2899208
0.04434714,0.04674272,0.04610155,0.04780555,0.04952247,0.04994516,0.05105721,0.05393599,0.0608813,0.07510769,0.09898292,0.1317281,0.1463105,0.1301977,0.1062236,0.08609596,0.07260202,0.0643142,0.05746278,0.05449236,0.0510346,0.04922898,0.04765281,0.04719737,0.04753942,0.04763366,0.04906362,0.05109414,0.05419533,0.05808536,0.0659084,0.07552971,0.09101318,0.1122514,0.1426814,0.1777571,0.2129123,0.2425715,0.2624066,0.2578357,0.2579937
0.04129405,0.04005455,0.04169951,0.04330409,0.04455879,0.0457211,0.04474929,0.04662712,0.05306559,0.06377813,0.08453529,0.1130461,0.1271754,0.1176595,0.09751968,0.07986174,0.06867066,0.06115624,0.05540104,0.05283317,0.05021583,0.04817839,0.04734257,0.0465413,0.04634423,0.0467072,0.0473836,0.04891558,0.05094202,0.05543743,0.06185445,0.07212345,0.09074021,0.1191059,0.1542392,0.201379,0.2425218,0.2653318,0.2892636,0.2787006,0.2585141
0.02302926,0.02644735,0.03872893,0.04202867,0.04254548,0.0427197,0.04254391,0.04323353,0.04516836,0.04856653,0.05173512,0.05277439,0.05012166,0.04640477,0.04371209,0.04029971,0.03798576,0.03610071,0.03382885,0.03330427,0.03202167,0.03079661,0.02970389,0.02948828,0.02908059,0.02894326,0.02862982,0.02861056,0.02823801,0.02842058,0.02903759,0.02797227,0.02834889,0.02694019,0.03143974,0.02816587,0.02609743,0.02259234,0.01971758,0.01410054,0.01886308
0.3254993,0.2615975,0.1463539,0.08436264,0.06841642,0.06960863,0.07460766,0.07757767,0.09065429,0.1191738,0.1703908,0.2526781,0.3699325,0.503632,0.6196074,0.6889832,0.7247915,0.744492,0.7566944,0.769601,0.7761604,0.7845605,0.7915553,0.7968432,0.8037002,0.8071679,0.8115736,0.8123062,0.8084583,0.7913041,0.7913562,0.7883263,0.7770625,0.7707156,0.7656516,0.7596494,0.7747514,0.8094167,0.8248123,0.8209116,0.8172601
0.1486382,0.1238796,0.07568401,0.04908043,0.04143386,0.04131639,0.04164426,0.04121364,0.04356165,0.04714664,0.05125522,0.05869034,0.0673332,0.07952482,0.105094,0.1571466,0.2220426,0.2850648,0.3517664,0.4145137,0.4648409,0.5025089,0.5263271,0.54104,0.5533874,0.5612441,0.5685735,0.57648,0.5880081,0.5995926,0.6093847,0.6219112,0.6334835,0.6413326,0.6520676,0.6614294,0.6637141,0.6679588,0.6621902,0.6553931,0.6345368
0.06452735,0.05616159,0.04902146,0.04543957,0.04453556,0.04474797,0.04295553,0.0423618,0.04360552,0.04547398,0.0496348,0.05546574,0.06466717,0.07812241,0.1077106,0.164711,0.2304934,0.2763589,0.2992567,0.2993727,0.2772211,0.23729,0.1860513,0.1430906,0.1164838,0.1024719,0.09332212,0.08477612,0.08165664,0.08241583,0.0868221,0.09325791,0.1026043,0.1124169,0.1145138,0.1095953,0.1146417,0.1181581,0.1316531,0.1403177,0.1428984
0.04474805,0.04646772,0.04486959,0.04620576,0.04476085,0.04501046,0.04283258,0.04232341,0.04348596,0.04471815,0.04821187,0.05768331,0.06824296,0.08361468,0.1173644,0.1706871,0.1943804,0.16919,0.1325652,0.1084237,0.09592432,0.09006984,0.08490185,0.08176509,0.08112478,0.08504477,0.09200845,0.09946203,0.1038151,0.1037974,0.09962259,0.09349227,0.09387286,0.1018732,0.1174696,0.1298573,0.1545027,0.1821188,0.2168311,0.2541218,0.2919125
0.05384749,0.04541249,0.05263943,0.05068901,0.0519524,0.0505197,0.04922669,0.04845802,0.04855103,0.05056495,0.05614769,0.06456829,0.07220632,0.08084856,0.09120593,0.09415737,0.08692669,0.07720417,0.06847955,0.06350717,0.05907227,0.05701175,0.05544724,0.0547331,0.05486523,0.05559042,0.0568547,0.05898099,0.06263966,0.06829521,0.07761492,0.08982704,0.1092579,0.1376244,0.1729933,0.2148857,0.255462,0.2888451,0.3078972,0.3087468,0.2887565
0.03363719,0.02808478,0.03547459,0.04130412,0.04168612,0.0425727,0.03989223,0.04008518,0.04131897,0.04290175,0.0455284,0.05144138,0.05836164,0.06629018,0.07601501,0.08289813,0.07768334,0.0706705,0.06343797,0.0584895,0.0559127,0.05370262,0.05188192,0.05117651,0.05085784,0.05041015,0.05126373,0.05248795,0.0558206,0.06022618,0.06745443,0.07759767,0.09458808,0.1191852,0.1549118,0.1898579,0.2277204,0.2504407,0.2691779,0.2627068,0.2328621
0.02819241,0.03093319,0.03841605,0.04587167,0.04591398,0.04486186,0.04220665,0.04075105,0.04095924,0.04108753,0.04165015,0.04459362,0.04642353,0.048508,0.05131328,0.05258072,0.05232162,0.05053352,0.04932996,0.04849091,0.04752478,0.04657591,0.04518644,0.04462242,0.04439777,0.04341312,0.04301244,0.04280571,0.04223694,0.04134318,0.04060049,0.03918786,0.03857525,0.03951263,0.03731055,0.03411666,0.03838809,0.0284341,0.03097909,0.01860758,0.02834109
0.2702129,0.2271327,0.1329984,0.0857808,0.07194023,0.06997585,0.07164054,0.06889132,0.07089089,0.07775763,0.08944731,0.1067425,0.1281909,0.1582565,0.2202661,0.3424789,0.4910777,0.6177313,0.7080293,0.7615624,0.7872447,0.8000055,0.808757,0.8147717,0.8207211,0.8264426,0.831576,0.8297504,0.8276358,0.8083088,0.8086987,0.8049344,0.7928649,0.7821769,0.7723355,0.7643109,0.7827832,0.8149691,0.8371268,0.8434342,0.8187714
0.04030991,0.03703805,0.04243566,0.04155476,0.04150691,0.04238425,0.04153071,0.04099116,0.04159909,0.04188835,0.04277212,0.04330228,0.04830996,0.05526491,0.06422118,0.07889785,0.09998196,0.1268321,0.1531929,0.1737521,0.1774567,0.1601274,0.127092,0.09451806,0.07587313,0.06666687,0.06047176,0.0557338,0.0545528,0.05683193,0.06087748,0.06712664,0.07546837,0.08561766,0.09099683,0.08777789,0.09742593,0.09734427,0.1137231,0.1166587,0.1176433
0.03418137,0.03459737,0.04136831,0.04265282,0.04386415,0.04614816,0.04904367,0.05170402,0.05331552,0.05464982,0.056036,0.05896996,0.06563401,0.07692622,0.08976317,0.1005494,0.10466,0.09560466,0.08064571,0.06799572,0.06164978,0.0601135,0.05855908,0.05754027,0.05872016,0.06452319,0.07303998,0.08417343,0.0932337,0.09559484,0.09275927,0.08827656,0.09221318,0.10395,0.1272957,0.1490382,0.1796098,0.2124964,0.2580441,0.3035275,0.3025236
0.0347238,0.04471987,0.04172564,0.04321623,0.04664883,0.05047991,0.05853521,0.06583198,0.0674971,0.06845174,0.06818969,0.06828714,0.06762453,0.06582147,0.06207477,0.05745172,0.05274024,0.04883067,0.04587364,0.04346836,0.0419982,0.04139148,0.0401195,0.03966406,0.04006859,0.04030705,0.04173129,0.04348148,0.04555216,0.04994514,0.05507906,0.06475703,0.07796038,0.09918493,0.1264298,0.1649911,0.1981764,0.2205086,0.2400011,0.2373132,0.2211107
0.02532168,0.033368,0.03386845,0.03638465,0.03837601,0.0419503,0.04589894,0.05129257,0.054831,0.05681079,0.05823879,0.05803542,0.05859639,0.05792862,0.05353616,0.04976098,0.04606232,0.04264695,0.04019285,0.0386256,0.03717043,0.03671693,0.03601722,0.03600932,0.03716175,0.03884225,0.04015559,0.04312071,0.04882236,0.05866203,0.07312178,0.09723018,0.1321162,0.1773106,0.2302148,0.2834335,0.3292088,0.3566188,0.3654735,0.3596627,0.3191627
0.03636562,0.02785528,0.03165034,0.0356127,0.03821989,0.03807329,0.03749029,0.03696946,0.0371727,0.03687806,0.0339643,0.03547176,0.03597129,0.0354398,0.03681481,0.03633959,0.03632879,0.03641027,0.03633885,0.03590188,0.03579062,0.03593647,0.0352624,0.03506682,0.034707,0.0346613,0.03485712,0.0342067,0.03339793,0.03343869,0.03343528,0.03191053,0.03151923,0.02900686,0.02942674,0.03235135,0.02884114,0.02226181,0.02330809,0.01613519,0.007759296
0.197676,0.1747935,0.117303,0.08559782,0.08395979,0.09133297,0.1074451,0.1183484,0.1237502,0.1302597,0.1364511,0.1477249,0.1592412,0.1792471,0.20412,0.2328182,0.2725486,0.3200002,0.3728873,0.4275486,0.4788491,0.51988,0.5436722,0.5596129,0.5682918,0.5765862,0.5847551,0.5887548,0.5923761,0.5949124,0.6025921,0.610826,0.6174869,0.6251192,0.6288836,0.6393048,0.6525986,0.6619366,0.6727715,0.6700417,0.6453673
0.01677497,0.028426,0.03941738,0.04114524,0.04161125,0.04192441,0.04045511,0.03918403,0.04072998,0.04104761,0.04106519,0.04140974,0.04592866,0.05587087,0.06938228,0.08515967,0.08831364,0.07879139,0.06439735,0.05436156,0.04788896,0.04404084,0.04022073,0.03743781,0.03611999,0.03518628,0.03537671,0.03471661,0.03397974,0.03413425,0.03456822,0.03498364,0.03491652,0.03624225,0.03912675,0.0386439,0.04589211,0.03926489,0.04133034,0.04479118,0.05628345
0.02291636,0.03263045,0.03924193,0.04351421,0.04584516,0.04637221,0.04555916,0.04569555,0.04741192,0.04874793,0.04864348,0.048269,0.0515229,0.05462004,0.05586352,0.05265264,0.04831208,0.04383419,0.04097852,0.03926924,0.03712026,0.0366616,0.03494723,0.03415214,0.03399457,0.0336431,0.0332899,0.03289863,0.03365451,0.03436366,0.03606871,0.03717181,0.03977743,0.0409545,0.04269052,0.0418514,0.04634385,0.0415765,0.04506495,0.04297579,0.04889809
0.01625262,0.02351629,0.03332716,0.03595837,0.03836746,0.03905943,0.0373925,0.0369662,0.03849013,0.03830655,0.03785624,0.03859837,0.0397458,0.04176269,0.04307631,0.04090665,0.03858803,0.03642147,0.03413971,0.03313427,0.03163637,0.03128957,0.03013538,0.029493,0.02966948,0.02952572,0.02980299,0.0296384,0.02895159,0.03015091,0.0302395,0.03164788,0.03410286,0.03623544,0.04196361,0.04498374,0.04318742,0.04925699,0.05216242,0.04890968,0.05500347
0.01374006,0.01758988,0.02947561,0.03277028,0.03496917,0.03499186,0.03256384,0.03132379,0.03110642,0.03050074,0.02893838,0.02815129,0.02930879,0.02966319,0.02870541,0.02817181,0.02713039,0.0258449,0.0253073,0.02479792,0.02453737,0.02409369,0.0239952,0.02355026,0.02419017,0.02364243,0.02362441,0.02326269,0.02374725,0.0238479,0.02385963,0.02348157,0.02271108,0.02237439,0.02219728,0.02192092,0.02393247,0.01665978,0.009843215,0.01245924,0.02163831
0.01247102,0.01388236,0.02700161,0.0348592,0.03506657,0.03559595,0.03583361,0.03625695,0.03620777,0.03569408,0.03460929,0.03440712,0.03485353,0.03652831,0.03721556,0.03719362,0.03621915,0.03585552,0.03519617,0.03478219,0.03448365,0.03404724,0.03351063,0.03224156,0.03248179,0.03185893,0.031586,0.03105807,0.03114156,0.03180299,0.03117868,0.03031239,0.02913775,0.02914731,0.02636571,0.02871313,0.031665,0.02019754,0.02100697,0.01493512,0.003389386
0.09260526,0.08712896,0.07916025,0.07411924,0.07251863,0.07432495,0.07593196,0.07857998,0.08341228,0.08985539,0.09391112,0.09713716,0.1117665,0.1364145,0.1712107,0.2129763,0.2462436,0.2639282,0.2714422,0.2661625,0.2460852,0.2142791,0.1737549,0.1381932,0.1154717,0.1038483,0.09483962,0.08752704,0.08373554,0.0848706,0.08996827,0.09548578,0.1033699,0.1059046,0.1104355,0.1086127,0.1155872,0.1248724,0.1181944,0.1268005,0.1189995
0.1648623,0.1787088,0.1807665,0.2042611,0.2346854,0.2659698,0.3118204,0.3558012,0.3625316,0.3254458,0.2566568,0.1880399,0.1320903,0.09493011,0.07311183,0.05991635,0.05218462,0.04636773,0.04202481,0.03961951,0.03803018,0.03709564,0.0370614,0.03716225,0.03741527,0.03774958,0.03883584,0.03930236,0.04052261,0.04217184,0.04357645,0.04626701,0.04870209,0.05305261,0.05883334,0.07058578,0.08485712,0.1023182,0.1203551,0.1334394,0.1539538
0.1340232,0.1453598,0.1506245,0.1700902,0.2038206,0.2452995,0.2979911,0.3464961,0.3545752,0.3142113,0.2388569,0.1636104,0.1052185,0.06895255,0.04985444,0.03957528,0.03529552,0.03279171,0.03134466,0.03034387,0.03010563,0.03000643,0.0297352,0.02964712,0.02983031,0.03000398,0.03029028,0.03060746,0.03078195,0.03154086,0.03232695,0.03333026,0.0337352,0.03896408,0.04486577,0.05504073,0.06820467,0.08859179,0.1120772,0.1391143,0.1506103
0.02527215,0.03023725,0.03086549,0.03698293,0.03863478,0.03829544,0.03728214,0.03602425,0.03499783,0.03334008,0.03206749,0.03096232,0.02898024,0.02985643,0.02914241,0.02783947,0.02820747,0.02784173,0.02722992,0.02716653,0.0275759,0.02753014,0.02729525,0.02783175,0.02848662,0.02881987,0.02903958,0.02946299,0.03019625,0.03041973,0.03065259,0.03026244,0.02952136,0.0299391,0.03121143,0.03005403,0.02400288,0.02160932,0.01972772,0.01904457,0.007290322
0.02538311,0.0290455,0.03196043,0.03597181,0.03779207,0.03820849,0.03714928,0.03713511,0.03733556,0.03657876,0.0353187,0.03591345,0.03559992,0.03622035,0.0359516,0.03583601,0.03525516,0.03520925,0.03491992,0.03513354,0.03425825,0.0347343,0.03461805,0.03415885,0.03438392,0.03464324,0.03429787,0.03416744,0.0334394,0.03375005,0.03284011,0.0320866,0.03222173,0.0306816,0.03202165,0.03141446,0.02651402,0.02487619,0.02495686,0.01242599,0.0134481
0.1709943,0.191796,0.2238566,0.2467143,0.2684077,0.2960224,0.3186528,0.3278454,0.3144509,0.2688743,0.2065285,0.1520727,0.1125345,0.0848032,0.06654717,0.05520949,0.04747679,0.04221949,0.03836463,0.03655032,0.0354069,0.034904,0.03392564,0.03383727,0.03458585,0.03549799,0.03617237,0.03769071,0.04084757,0.04494919,0.04993514,0.05707576,0.06689322,0.08144192,0.1008587,0.1194934,0.1415627,0.1553359,0.152923,0.1580199,0.1463494
0.04138065,0.05252649,0.06135936,0.06743073,0.07196057,0.07382247,0.07593425,0.07563643,0.07212789,0.06589007,0.05758914,0.0507156,0.04372564,0.03884785,0.03458578,0.03213343,0.03039495,0.02824455,0.02734061,0.02641201,0.02559466,0.02577673,0.02540315,0.02590568,0.02625841,0.02693962,0.02762455,0.02763116,0.02805501,0.02882759,0.02902099,0.0289147,0.02865314,0.02836282,0.03033923,0.02788912,0.02856834,0.02141144,0.01634246,0.01524595,0.02273942
0.03635649,0.03914181,0.04832976,0.05056674,0.05216369,0.05165671,0.05259898,0.0521359,0.05157885,0.05012361,0.04803688,0.04623459,0.04415398,0.04253362,0.04133903,0.03941599,0.03803431,0.03689053,0.035779,0.0345964,0.03377671,0.03385441,0.03356138,0.03302952,0.0331722,0.03380075,0.03362888,0.03362567,0.03420238,0.03442028,0.03485518,0.03571284,0.03584475,0.03703787,0.03837182,0.03650574,0.03343581,0.02716486,0.03307116,0.02281336,0.0255948
0.3058086,0.3362289,0.3766709,0.4096827,0.43924,0.4618302,0.4889791,0.5046949,0.4940978,0.4540492,0.3872395,0.3162777,0.2517218,0.1997222,0.1598759,0.1306003,0.1109812,0.09458806,0.08452336,0.07648088,0.07199293,0.07020605,0.06797932,0.0677597,0.06900835,0.07197412,0.07556493,0.0803704,0.08869585,0.09937103,0.1135796,0.135536,0.1604743,0.191428,0.223353,0.2550682,0.2796975,0.2970102,0.3144762,0.3018631,0.2745188
0.007950637,0.01543824,0.02280463,0.02910796,0.03028613,0.03075098,0.03011229,0.03042684,0.02947924,0.02717809,0.02516923,0.02477201,0.02312747,0.02342579,0.02262714,0.02264349,0.0223123,0.02241736,0.02170068,0.0218436,0.02165589,0.02226472,0.02199651,0.02311993,0.02287235,0.02332291,0.02366387,0.0240591,0.0248086,0.02557433,0.02594759,0.0256733,0.02577479,0.02501179,0.02543572,0.02436698,0.02544677,0.02125402,0.02338794,0.01635922,0.01338995
0.0160326,0.0236917,0.03065039,0.03492042,0.0367539,0.03710309,0.03663971,0.03686277,0.03716441,0.03684248,0.03478653,0.03450207,0.03425389,0.03376682,0.03345901,0.0337951,0.03418684,0.03392115,0.03375171,0.03341372,0.03309366,0.03302648,0.03299272,0.03273556,0.03271045,0.03212719,0.0314661,0.03215585,0.03211421,0.03180979,0.03127835,0.03121598,0.03004508,0.02994671,0.02866997,0.0273658,0.03020248,0.01787615,0.01676977,0.01503559,0.007228954
0.2336393,0.2622001,0.3084321,0.3434206,0.3668798,0.3937485,0.4138816,0.420475,0.4061683,0.3580888,0.291638,0.2263139,0.1716034,0.1324202,0.1070115,0.08857986,0.0761902,0.06753932,0.06135432,0.05715396,0.05500662,0.05357186,0.05211027,0.05128757,0.05131854,0.05215061,0.0544748,0.05622568,0.05933696,0.06484403,0.0741907,0.08618638,0.102635,0.1223275,0.1499613,0.1730709,0.1970397,0.2120749,0.215308,0.2139163,0.2090093
0.008303941,0.01308242,0.02068403,0.02474429,0.0276002,0.02653518,0.02604805,0.02542061,0.02428164,0.02314675,0.02233418,0.02158513,0.02211054,0.02130107,0.02156067,0.02096341,0.02078525,0.02032583,0.01965325,0.01987228,0.01963169,0.01979299,0.01986807,0.0205909,0.02131018,0.02197286,0.02312991,0.02369827,0.02492925,0.02517986,0.02588515,0.02553564,0.02634033,0.02464727,0.02634308,0.02456991,0.02520839,0.0171991,0.01829066,0.01417518,0.006505778
0.04337363,0.04184204,0.05851843,0.0658207,0.07131011,0.07300868,0.07502584,0.07584336,0.07326238,0.06805852,0.06038128,0.05406146,0.04882514,0.04304055,0.03964906,0.03556899,0.033157,0.03055787,0.028553,0.0274999,0.02607182,0.02563036,0.02524571,0.02569753,0.02592849,0.02644796,0.02682271,0.02706339,0.0275885,0.02855155,0.02876809,0.02925068,0.02853095,0.02699767,0.02740592,0.03075281,0.03043278,0.01951978,0.01449386,0.009838045,0.01013539
0.07410406,0.07826678,0.06004169,0.04791028,0.04485536,0.04429352,0.04281079,0.04013507,0.04023026,0.04069034,0.04118833,0.04041661,0.03970533,0.03990187,0.04008029,0.04059169,0.04118569,0.04264703,0.04788918,0.063115,0.09580272,0.1537365,0.231436,0.3119476,0.3883838,0.4489361,0.492216,0.5233104,0.5458222,0.5642898,0.5814571,0.5976772,0.6143144,0.6271859,0.6436283,0.6501833,0.6629814,0.6638423,0.6515511,0.637979,0.6073153
0.07550509,0.06303347,0.05563711,0.04598354,0.04454868,0.0455009,0.04527378,0.04472565,0.04496613,0.04487109,0.04526265,0.04491395,0.04555198,0.04643034,0.04550743,0.04611817,0.04668697,0.04895325,0.05490612,0.07397747,0.1118255,0.1675,0.2304386,0.2907223,0.3366555,0.3701114,0.3945145,0.4165196,0.4372918,0.4575847,0.4769241,0.4977899,0.5209626,0.5428755,0.5572043,0.5724742,0.5726338,0.5640575,0.5469324,0.5238536,0.5083228
0.1114737,0.09000764,0.06530737,0.0508883,0.04564791,0.0462987,0.0473248,0.04618724,0.04773612,0.05016013,0.05178394,0.05125968,0.04977644,0.05097817,0.049652,0.04915247,0.0498644,0.05195567,0.05933616,0.08634576,0.1412218,0.229708,0.3460357,0.4722344,0.5815655,0.6507761,0.6922882,0.7197668,0.7384737,0.7501241,0.7614462,0.7702783,0.7800492,0.7877343,0.7914881,0.7976836,0.7914712,0.7780538,0.7667758,0.7600927,0.7298687
0.08208264,0.08079236,0.06335583,0.04707053,0.04442301,0.04516995,0.04719126,0.04694693,0.04711508,0.04804294,0.04879495,0.04815223,0.04838543,0.04868222,0.04784997,0.04814454,0.04949102,0.05137982,0.05897961,0.08350333,0.1359603,0.2155,0.3197141,0.4220941,0.498904,0.5443754,0.5671286,0.583218,0.5967039,0.6109267,0.6251546,0.6382233,0.6545876,0.6696227,0.6859589,0.7002922,0.7038015,0.6969601,0.6895485,0.6773649,0.6437451
0.03207072,0.03961517,0.03922935,0.04135416,0.04148897,0.04168013,0.03907429,0.03717395,0.03733505,0.03700181,0.03634417,0.03669242,0.03641974,0.03711037,0.03781887,0.03799707,0.03856562,0.04050416,0.04690539,0.06716966,0.1048034,0.1455,0.1604331,0.1442297,0.1234489,0.1078056,0.09615316,0.0875241,0.08327271,0.08316585,0.08693243,0.09246319,0.0983315,0.1022227,0.1067999,0.1003256,0.1040196,0.104625,0.1089907,0.1035932,0.1218988
0.03676631,0.04487198,0.05140836,0.04908564,0.04792987,0.04760999,0.04860284,0.04769028,0.0479292,0.04687839,0.04612202,0.04601498,0.0453506,0.04615686,0.04667132,0.04579952,0.0476059,0.04953569,0.05478104,0.06885083,0.08771044,0.1022435,0.1071697,0.1061823,0.1050041,0.1087026,0.1152196,0.1225928,0.1265425,0.1244423,0.1174772,0.1135776,0.1135844,0.1206051,0.1338413,0.1480637,0.1676165,0.1758484,0.2074031,0.2372637,0.2588399
0.03674728,0.04802771,0.05805809,0.06322233,0.05958321,0.05709409,0.05415783,0.05117621,0.05020263,0.04851343,0.04776191,0.04557333,0.04468742,0.04577329,0.04557641,0.04482971,0.04496656,0.04578131,0.04819024,0.05548289,0.06088027,0.06244923,0.06122129,0.06027694,0.05991883,0.06015005,0.06107336,0.06378032,0.06775941,0.07313089,0.08127492,0.09491712,0.111807,0.1353599,0.1604973,0.1930865,0.2213211,0.2330709,0.2372651,0.2366189,0.2296867
0.0280307,0.02687325,0.04451203,0.0466441,0.04747443,0.04643335,0.04109169,0.03778035,0.03749329,0.0361642,0.03560129,0.03552633,0.0355913,0.03544636,0.03480692,0.03472386,0.0357854,0.03699424,0.04007081,0.04665996,0.05388301,0.05666509,0.05662106,0.0548604,0.05376153,0.05338398,0.05402293,0.05495031,0.05757945,0.06150976,0.06923089,0.07992151,0.09337521,0.1117961,0.1339,0.161619,0.1829172,0.1934274,0.2053791,0.2017797,0.1796976
0.02988379,0.03607603,0.03569545,0.03811332,0.03956809,0.03996375,0.04100236,0.04039104,0.04084088,0.0405741,0.03987943,0.03925578,0.03896759,0.0402255,0.03989316,0.03965985,0.04115711,0.04212241,0.04405111,0.04979207,0.05372348,0.05496131,0.05427379,0.05296257,0.05161599,0.05012234,0.04932115,0.04834658,0.04793113,0.04641713,0.04622517,0.04504188,0.04422088,0.04274558,0.04384575,0.04477308,0.04387249,0.03846565,0.04261258,0.02515416,0.03019662
0.03868902,0.04067498,0.03418255,0.03255206,0.03196488,0.0329302,0.03471184,0.03492604,0.03524651,0.03532525,0.03514594,0.0361087,0.03514572,0.03534142,0.03524349,0.03572218,0.03588482,0.03599482,0.03675212,0.03896766,0.04492174,0.05658247,0.07499492,0.09751966,0.125343,0.1546445,0.1801692,0.20211,0.2217345,0.2394766,0.2581429,0.278953,0.3011735,0.3242164,0.3463517,0.3649127,0.3715649,0.3662001,0.358782,0.3511261,0.3244059
0.06584367,0.05925999,0.05132221,0.03953659,0.03839493,0.038665,0.03808528,0.03795436,0.04191511,0.04669388,0.05239596,0.05670052,0.05604265,0.05421786,0.05159701,0.04858949,0.04577585,0.04336028,0.0426051,0.04610603,0.05893922,0.08739153,0.1290447,0.177736,0.2331814,0.2908498,0.3368832,0.3725284,0.3965719,0.4173568,0.4392509,0.46455,0.4878624,0.5093322,0.5309242,0.5470909,0.5627026,0.5624995,0.5570825,0.5455336,0.5075752
0.06795184,0.05623919,0.04616141,0.04142667,0.03823077,0.0380015,0.0366971,0.03547449,0.03575079,0.03790957,0.0414429,0.04409716,0.04632022,0.04943704,0.0528115,0.05475732,0.05271701,0.04992254,0.04831655,0.05295261,0.06855412,0.1026606,0.1495298,0.198161,0.2509241,0.2989161,0.3377121,0.3654661,0.3837669,0.3996408,0.4152641,0.4340456,0.4580952,0.4761979,0.4943668,0.5121905,0.5265128,0.5286683,0.5202108,0.4974067,0.4894445
0.06039186,0.05171916,0.0421453,0.03897212,0.03789528,0.03958628,0.04138498,0.04169793,0.04229817,0.04242953,0.0420874,0.04192699,0.04052088,0.04050778,0.04108577,0.04078165,0.0409201,0.04013934,0.04018184,0.04310108,0.05073408,0.06982034,0.1019399,0.1439512,0.1933576,0.2420868,0.2811693,0.3092052,0.3321001,0.3505859,0.371724,0.3946371,0.4190281,0.4441286,0.4664414,0.4861616,0.4927629,0.4991568,0.4904549,0.4785307,0.4555112
0.0352292,0.02922249,0.04053787,0.0442475,0.04510968,0.0439806,0.03949086,0.03648186,0.03599204,0.03568106,0.03703275,0.03674663,0.03593271,0.0365203,0.03743316,0.0369988,0.03692989,0.03569367,0.03513588,0.03666489,0.04034065,0.04826887,0.05382484,0.05295091,0.0506289,0.04906726,0.04649272,0.04421948,0.04371747,0.04354076,0.04507324,0.04860688,0.05125957,0.05418797,0.0559846,0.05484172,0.05072254,0.05820435,0.06658045,0.06498756,0.07649841
0.03117495,0.03272652,0.04568727,0.05253707,0.05163551,0.05021883,0.04814924,0.0461782,0.04635626,0.04446774,0.04216663,0.04203507,0.04068964,0.04053841,0.0409095,0.04046507,0.03978332,0.03968532,0.0395682,0.04027131,0.04159183,0.04363477,0.04520131,0.04621271,0.04758141,0.04941423,0.05208073,0.05551037,0.05672703,0.05690585,0.05554522,0.05304895,0.05460822,0.05953153,0.06647826,0.07577575,0.08848334,0.1046483,0.1274702,0.1503419,0.1801854
0.05072818,0.06997289,0.0891546,0.09226954,0.08843666,0.08647812,0.0839307,0.08157562,0.07865492,0.07376913,0.06925714,0.06371395,0.05728756,0.05410693,0.05023254,0.04757937,0.04450302,0.04322124,0.0415821,0.04236162,0.04228312,0.04344747,0.04327458,0.04363775,0.04370779,0.04430614,0.04523149,0.046613,0.04908186,0.05264959,0.05728132,0.06385355,0.07428011,0.09201065,0.1133012,0.1365667,0.1576344,0.170516,0.1741477,0.1701407,0.1633948
0.02156638,0.03082243,0.04028194,0.04788639,0.04780391,0.04549265,0.0411366,0.0377086,0.03662572,0.03518718,0.03398324,0.03271485,0.0329091,0.03132052,0.03066113,0.03058477,0.03010162,0.03001535,0.02930984,0.03014159,0.0302905,0.03038161,0.0303247,0.03062737,0.03092149,0.03071547,0.03154321,0.03142528,0.03209805,0.03341175,0.034467,0.03780437,0.04487918,0.05390203,0.06958178,0.09022897,0.1079817,0.1262497,0.1417596,0.1257762,0.1217859
0.0265332,0.03009271,0.03301556,0.0407652,0.04066133,0.03927294,0.03625838,0.03294074,0.03240244,0.03248873,0.03038904,0.02984077,0.02957046,0.02937738,0.02860977,0.02920091,0.02931001,0.0293488,0.02869377,0.02887814,0.02826972,0.02805721,0.02734177,0.02663079,0.02713618,0.02699375,0.02630891,0.02654038,0.02628031,0.02674841,0.02636387,0.02593024,0.02601689,0.02754709,0.02743946,0.02748078,0.0253549,0.01892741,0.01801481,0.01585063,0.01903729
0.01766948,0.01796116,0.02601825,0.02735187,0.02941558,0.02816118,0.02644263,0.02370831,0.02356367,0.02345884,0.02194432,0.02126035,0.02129183,0.0219547,0.02226626,0.02249743,0.0230349,0.02287779,0.0228371,0.02292769,0.02326097,0.02395956,0.02370162,0.02375527,0.02398455,0.02414348,0.02366472,0.02362348,0.02365412,0.02282871,0.02255197,0.02206274,0.02099889,0.02238516,0.02196972,0.02283373,0.02115072,0.01683784,0.01703828,0.01391332,0.01152921
0.06745491,0.05040748,0.05258641,0.04587261,0.04375439,0.04413702,0.04216046,0.03960791,0.04058902,0.04126031,0.0431099,0.04498176,0.04662992,0.04873481,0.05259457,0.05612367,0.06068385,0.06653109,0.07677189,0.09268319,0.1134784,0.138593,0.1636153,0.1865618,0.2068323,0.2240098,0.2398548,0.2555546,0.2702546,0.2870153,0.3027666,0.3213019,0.3375652,0.3543776,0.371969,0.3853989,0.388703,0.3770399,0.3651981,0.3517322,0.3334696
0.0486658,0.04179899,0.04368003,0.04297493,0.04301915,0.04311556,0.04182535,0.04003398,0.04060246,0.04085405,0.03971114,0.04114475,0.04153951,0.04292291,0.04408202,0.0450496,0.04713352,0.05058295,0.05685286,0.06662101,0.08053311,0.09767274,0.1139216,0.1307739,0.1459225,0.1591125,0.1697397,0.1830336,0.1947051,0.2083612,0.2220477,0.2387136,0.2564773,0.2723174,0.2920367,0.3067105,0.3130005,0.3125981,0.2997366,0.2737855,0.2342959
0.03029987,0.02542812,0.03129439,0.0345711,0.03548294,0.03543981,0.03492434,0.0350135,0.03528227,0.03590709,0.03471292,0.03581665,0.03798776,0.03986051,0.04118818,0.04238045,0.04409485,0.0472944,0.05174147,0.05818296,0.06442118,0.06836612,0.06620755,0.06113287,0.05581771,0.05221788,0.04948342,0.04785028,0.04620812,0.04637474,0.04795741,0.05030801,0.05284087,0.05602901,0.0540271,0.05230163,0.05284251,0.05149432,0.05475725,0.06162048,0.05956624
0.02456235,0.03144701,0.03641612,0.04032218,0.0405112,0.04083393,0.04157609,0.04190587,0.04235607,0.04203153,0.04233968,0.04148732,0.04284764,0.0433903,0.04466256,0.04551429,0.0469898,0.0485675,0.0496599,0.05088626,0.0516217,0.05249818,0.05220734,0.05228796,0.05271213,0.0539236,0.05632179,0.05905018,0.06119773,0.06101678,0.05808045,0.05673596,0.05792143,0.05975868,0.06847575,0.07773959,0.0851447,0.09636684,0.1077771,0.1145224,0.1251382
0.04289226,0.04254212,0.04584928,0.04667439,0.04735479,0.04771225,0.04583901,0.04492871,0.04565553,0.04609054,0.04533135,0.04557775,0.04519246,0.04618771,0.04503375,0.0441141,0.04399124,0.04365672,0.04329945,0.04294356,0.04233654,0.04245492,0.04130002,0.04126927,0.04131303,0.04170945,0.04242794,0.04412728,0.04608231,0.04957093,0.05404037,0.05935764,0.07133974,0.08423711,0.1009447,0.1236434,0.1422794,0.147622,0.1536854,0.1501201,0.131252
0.02242699,0.03032547,0.03563658,0.04079122,0.04163833,0.04137434,0.03702857,0.035049,0.03490952,0.03440352,0.0336275,0.03420531,0.03348591,0.03416759,0.03388216,0.03435538,0.03461666,0.0348667,0.0344674,0.03499648,0.03452867,0.03441792,0.03434829,0.03396984,0.03354172,0.03409195,0.03443835,0.03470825,0.03485702,0.0361998,0.03843663,0.04215149,0.04763609,0.05475193,0.06925148,0.08566156,0.1067692,0.115744,0.1230794,0.1136528,0.1011248
0.01786175,0.02256265,0.02926617,0.03397448,0.03432057,0.03421008,0.03154643,0.02871177,0.02867723,0.02782723,0.02755904,0.02669465,0.02818011,0.02865927,0.0290714,0.02905685,0.029817,0.0296265,0.03040641,0.03048384,0.0306419,0.03094691,0.03013501,0.02960913,0.02989302,0.02944368,0.02957458,0.02910877,0.02901006,0.02930909,0.02837723,0.0277112,0.02594365,0.02433052,0.02624663,0.02824902,0.0226334,0.0195858,0.02612853,0.02041696,0.00893706
0.09275403,0.07887301,0.0724334,0.0621052,0.05959491,0.0619599,0.06396451,0.06622227,0.06956553,0.07230316,0.07430256,0.07661791,0.0776659,0.07997956,0.08386863,0.08754702,0.0960566,0.1084216,0.1292193,0.1580767,0.1930305,0.2305388,0.2657111,0.2972769,0.3224324,0.3427374,0.3588943,0.3735675,0.3857682,0.3975651,0.4118367,0.420253,0.4301398,0.4391975,0.44644,0.4551352,0.4624043,0.461535,0.454504,0.4305014,0.417322
0.2155997,0.1811782,0.09564606,0.04925244,0.03834203,0.0383215,0.03805284,0.03646327,0.04020494,0.04869592,0.06243866,0.08014316,0.1002815,0.1298978,0.1857401,0.2955991,0.4308675,0.5395722,0.6136938,0.6626725,0.6892742,0.7094598,0.7246537,0.7357739,0.748606,0.7558374,0.7664129,0.7768219,0.7864243,0.7934402,0.7989352,0.8074302,0.8098937,0.8130061,0.8154221,0.8153964,0.8142658,0.8199091,0.8209257,0.8146327,0.8025627
0.1730749,0.1428239,0.0811952,0.05238061,0.04466745,0.04553518,0.04852698,0.05041834,0.05595103,0.06758246,0.08670406,0.1129881,0.1445466,0.175436,0.2052144,0.2350125,0.2719205,0.314306,0.3647082,0.4186192,0.4678844,0.5059924,0.5326743,0.5512115,0.5634782,0.5713933,0.5818494,0.5904982,0.6032885,0.615039,0.6280996,0.642139,0.6600621,0.6744898,0.6872137,0.7038753,0.7058829,0.7078916,0.7122144,0.7093813,0.6924635
0.05783592,0.05696559,0.04899241,0.04674396,0.04589652,0.04569349,0.04312958,0.04260213,0.04712359,0.05386857,0.06427349,0.07821819,0.0970239,0.122347,0.1578075,0.1965941,0.2235113,0.2375484,0.2411417,0.2322635,0.211467,0.1791184,0.1402995,0.1085614,0.08960694,0.07955367,0.07158273,0.06723769,0.06390468,0.06549783,0.0680701,0.07144559,0.07683656,0.0813386,0.08508893,0.07832457,0.08450348,0.08477083,0.08665553,0.09299052,0.09610627
0.04259515,0.03893825,0.03763513,0.03784936,0.03771058,0.0394257,0.04099001,0.04539765,0.05363131,0.0682568,0.09447081,0.1284722,0.1442114,0.1283877,0.1025502,0.08166808,0.06703681,0.05776123,0.05103873,0.04693435,0.04410082,0.04200326,0.04067956,0.04013995,0.04000449,0.04060073,0.04184021,0.04423214,0.0481936,0.05275907,0.05994472,0.07095476,0.08479233,0.1040039,0.1289465,0.1518268,0.1764216,0.1887274,0.1958308,0.1941549,0.1862117
0.03806156,0.03327993,0.04228087,0.04711555,0.04772147,0.0478478,0.04389657,0.04365856,0.04948198,0.0600914,0.08113091,0.10883,0.1246518,0.1116261,0.09205337,0.07613698,0.06422548,0.05684767,0.05179156,0.04820616,0.04588226,0.04434862,0.04372664,0.04329818,0.04303514,0.04282427,0.04320445,0.04463572,0.04742934,0.05078722,0.05575714,0.06270967,0.07468265,0.09215197,0.1143394,0.1408573,0.1694423,0.1834203,0.1935995,0.1796814,0.1660819
0.01618202,0.02471095,0.02946384,0.03221596,0.03317217,0.03445394,0.0368054,0.03990529,0.04269559,0.04626909,0.04844092,0.04966994,0.0474719,0.04395485,0.0409262,0.03815532,0.03560789,0.03338812,0.03194809,0.03070392,0.02945292,0.0289194,0.02777037,0.02717777,0.02676058,0.02617848,0.02624125,0.0259328,0.02603007,0.02590879,0.02513653,0.02502562,0.02452745,0.02358479,0.02542865,0.02271995,0.02504144,0.01538182,0.01371639,0.01076121,0.01036568
0.06725427,0.0527631,0.04847686,0.04807528,0.04770143,0.04679409,0.0429376,0.04068053,0.04173069,0.04412845,0.04820823,0.05347071,0.06196314,0.07530417,0.1037865,0.1606649,0.2190242,0.2549297,0.2688792,0.2658884,0.2449722,0.2124471,0.170615,0.1342847,0.1106873,0.09811728,0.08908999,0.081938,0.07843422,0.07971718,0.08311072,0.08799845,0.09367637,0.09989906,0.1024203,0.09878009,0.1034035,0.104804,0.1027466,0.1077122,0.1117745
0.06838877,0.06682941,0.05104862,0.04611022,0.04546117,0.04532,0.04561784,0.04617733,0.04742944,0.04926482,0.05404785,0.06288799,0.07468169,0.09065373,0.1261061,0.1827284,0.2064984,0.1798056,0.1415375,0.115851,0.1025409,0.09523705,0.09054869,0.08705991,0.08647218,0.08977482,0.0972722,0.104292,0.108649,0.1077875,0.1032271,0.09859408,0.09898918,0.1053616,0.117939,0.1301369,0.1496377,0.1698299,0.192705,0.2277779,0.2534813
0.03498586,0.03331457,0.03901574,0.0414268,0.04223625,0.0424668,0.03990576,0.03881083,0.03975177,0.04091033,0.0439689,0.0490386,0.05709115,0.06358646,0.07357899,0.08008051,0.07632942,0.06894444,0.06185299,0.05758868,0.05425076,0.05198545,0.05041353,0.04893766,0.04908517,0.04936854,0.05001321,0.05165217,0.0541362,0.0593575,0.065877,0.07408622,0.0871699,0.1035114,0.1280692,0.1503439,0.1716009,0.1791811,0.1915473,0.1906084,0.1575383
0.03106463,0.03113272,0.04014687,0.04319388,0.04253803,0.0420995,0.04135008,0.04114414,0.04147418,0.04156035,0.04283529,0.04515178,0.04659691,0.04784874,0.04746255,0.04518641,0.04241877,0.04013085,0.03771253,0.0364731,0.03495417,0.03372808,0.03289542,0.03235596,0.03212288,0.03184642,0.03253418,0.03237234,0.03164471,0.03173149,0.03284769,0.03196481,0.03149838,0.03124731,0.03320878,0.03123868,0.03104836,0.02095841,0.02308517,0.01582573,0.01726501
0.2623736,0.2163459,0.1335323,0.08595164,0.07233063,0.07021737,0.07062167,0.06804403,0.06983853,0.07726981,0.0893899,0.1061013,0.1255467,0.1557389,0.2191219,0.3421435,0.484415,0.5964458,0.6760242,0.7260673,0.7489457,0.7618459,0.7702092,0.7767957,0.7834058,0.7878988,0.7899541,0.7870825,0.7791423,0.7570187,0.7578244,0.7515109,0.7343193,0.7230765,0.7185271,0.7104487,0.7383608,0.7649632,0.7840733,0.7983642,0.7875305
0.03360968,0.0402386,0.04399088,0.04564226,0.04581932,0.04669574,0.04228354,0.03991058,0.04033537,0.0407849,0.04130359,0.04170837,0.0458576,0.05205168,0.05974147,0.07101496,0.08286836,0.09639364,0.1104659,0.1213274,0.1215542,0.1087614,0.08893904,0.06993099,0.05976042,0.05406231,0.0506455,0.04762023,0.04677595,0.04721002,0.04807756,0.05076145,0.05350108,0.05827382,0.05879951,0.05730692,0.05717995,0.05901825,0.064631,0.05752776,0.07308333
0.04368088,0.042089,0.04009847,0.04271614,0.04284745,0.0449457,0.04761971,0.05035439,0.05112001,0.05141279,0.05160542,0.0543042,0.05745749,0.06363264,0.06942177,0.07399338,0.07577988,0.07260318,0.06399004,0.05754539,0.05412325,0.05266732,0.05111584,0.05031673,0.05078473,0.05255331,0.05596841,0.05921947,0.06220647,0.06155857,0.05934817,0.05722748,0.05730773,0.06273939,0.07105093,0.07956727,0.089042,0.1070769,0.128375,0.1508104,0.1650279
0.01679742,0.02764739,0.03332717,0.04070685,0.04208025,0.04446809,0.04697463,0.04919305,0.05062348,0.05004768,0.04971179,0.04814273,0.04792432,0.0480572,0.04639787,0.04452708,0.0435488,0.04177294,0.04025469,0.03985063,0.03906803,0.03903632,0.03790563,0.0376085,0.03756132,0.03765986,0.03814559,0.03860809,0.03984169,0.04112206,0.04397405,0.04799809,0.05422996,0.06499289,0.08410952,0.1009269,0.1243435,0.1428282,0.1547201,0.1504821,0.1253738
0.01757811,0.02316914,0.02347205,0.0294159,0.03086712,0.03181266,0.03363509,0.03467743,0.03513212,0.03329141,0.0318778,0.03112941,0.03152691,0.03068916,0.03050956,0.03035502,0.03017513,0.02986427,0.02890183,0.02871881,0.02764056,0.02800865,0.02735031,0.02722776,0.02750544,0.02713618,0.02776255,0.02751542,0.02754709,0.02819677,0.02841974,0.02834243,0.02687294,0.02724746,0.02893857,0.02739033,0.02482288,0.02133628,0.02273618,0.01788038,0.02256141
0.02171403,0.02605989,0.0312868,0.03450491,0.03575005,0.03629464,0.03640131,0.036339,0.03638608,0.03610849,0.0348321,0.03511977,0.03494398,0.03540066,0.03649163,0.03601268,0.03584481,0.03638428,0.03604015,0.03592062,0.03565651,0.03555076,0.03486726,0.03461957,0.0343569,0.03481586,0.03433047,0.03393254,0.03382513,0.03307368,0.03222298,0.03168766,0.0308761,0.03138779,0.03162912,0.03126688,0.03163179,0.01966533,0.01372757,0.01017861,0.01490874
0.1890747,0.1600194,0.1147692,0.08911116,0.08713406,0.0952483,0.1103762,0.1208462,0.1260452,0.1316389,0.1386913,0.1489065,0.160873,0.1807722,0.2046834,0.2337787,0.270046,0.3107438,0.3564526,0.3992387,0.4384044,0.4668013,0.4861068,0.4982684,0.5033474,0.5081573,0.5119645,0.5139944,0.5167836,0.5148436,0.5210498,0.5280252,0.5307201,0.5359445,0.5340782,0.545801,0.566451,0.5773675,0.596202,0.5754552,0.5526389
0.02303367,0.0304513,0.03627495,0.04082539,0.04131235,0.04160267,0.03868045,0.03803306,0.03861964,0.03937847,0.03873299,0.04040658,0.04398064,0.05078691,0.05929362,0.06669444,0.06706054,0.06013135,0.05120963,0.04492764,0.04150914,0.03939623,0.03681839,0.03530153,0.03401947,0.0332318,0.03279943,0.03217966,0.03207274,0.03263618,0.03246284,0.03281518,0.03248198,0.032235,0.03100224,0.03164583,0.02895158,0.03004532,0.02664878,0.02438062,0.02763378
0.02486382,0.03121478,0.03910771,0.04450391,0.04488643,0.04558767,0.04378826,0.04346763,0.04565858,0.04677384,0.04691074,0.04594245,0.0492886,0.05326874,0.0534312,0.05031919,0.04610442,0.04282029,0.0396833,0.03760936,0.03554745,0.03510439,0.0342187,0.03278096,0.0325294,0.03183819,0.03205626,0.03203274,0.03247076,0.03362372,0.03466,0.03558129,0.03602164,0.03797855,0.04130229,0.04077504,0.04645447,0.04036637,0.03693504,0.02882345,0.03235419
0.01929847,0.018355,0.03659519,0.04095349,0.04197524,0.04241214,0.03811123,0.03552588,0.03645691,0.03670851,0.03612582,0.03573769,0.03678418,0.03886468,0.03881403,0.03736724,0.03512072,0.03276479,0.03091655,0.03030688,0.02897648,0.02844632,0.02754907,0.02713017,0.02692975,0.02715011,0.02667801,0.02651024,0.02702134,0.02719966,0.02779448,0.02796302,0.0277343,0.02956759,0.03015484,0.02868914,0.03047396,0.02425521,0.02457693,0.0237061,0.01349036
0.0208626,0.01859892,0.02709625,0.03084523,0.03272396,0.03201072,0.03202894,0.03137676,0.03166921,0.030691,0.02988714,0.02970045,0.02944107,0.03015588,0.02961837,0.02877615,0.02767876,0.02623832,0.02545611,0.02511202,0.02429693,0.02443349,0.02376487,0.02365611,0.02383062,0.02401736,0.02343413,0.02378227,0.02398661,0.02444297,0.02408692,0.02410296,0.02300569,0.02401407,0.02539156,0.02494966,0.02267284,0.01921024,0.01609667,0.01126629,0.01473907
0.01370145,0.02771021,0.02559898,0.02833684,0.0301018,0.03092363,0.03407595,0.03662457,0.03733458,0.03699638,0.03661899,0.03625089,0.03638255,0.03809563,0.0384849,0.03755588,0.03749488,0.03730751,0.03626539,0.03589564,0.03482969,0.03505349,0.03398537,0.03340213,0.03315002,0.0331878,0.03238728,0.03229779,0.03237558,0.0315745,0.03157459,0.03167067,0.0310098,0.02834797,0.02955898,0.02840225,0.0257429,0.02169577,0.02580712,0.01938417,0.01033655
0.1038043,0.1005943,0.08919102,0.07684479,0.07476943,0.0757202,0.07837211,0.08111904,0.08532617,0.09310245,0.09702624,0.1002101,0.1149907,0.1408494,0.1788693,0.219482,0.2501673,0.2661732,0.2719482,0.265137,0.2459649,0.2155488,0.1756127,0.1404025,0.1178012,0.1046986,0.09656035,0.08956783,0.08606789,0.08733196,0.09131105,0.0983116,0.1046379,0.1110721,0.1132421,0.1140809,0.115805,0.1173132,0.1214214,0.1212247,0.1183948
0.1317099,0.1419896,0.1541283,0.1739454,0.1942442,0.2150326,0.2480051,0.2781613,0.2782005,0.2502087,0.2000686,0.1515251,0.1129535,0.086963,0.06904921,0.0566266,0.04930926,0.04449987,0.03991645,0.03857685,0.03698213,0.03671905,0.03655832,0.03645628,0.03629959,0.03697894,0.03751293,0.03841071,0.03965997,0.04028398,0.04131911,0.0427571,0.04590996,0.04894359,0.05673664,0.06036024,0.07016098,0.07059844,0.08370341,0.09568183,0.09174313
0.06618781,0.07542644,0.08502688,0.09384615,0.1067792,0.1260566,0.1558396,0.1882224,0.1923751,0.1638222,0.1212828,0.08379449,0.0622501,0.05046998,0.04427499,0.04009066,0.03792872,0.03659405,0.0351344,0.03506699,0.03476489,0.03463671,0.03411744,0.03425643,0.03485072,0.03510715,0.03498425,0.03447413,0.03444552,0.03455052,0.03598851,0.03505693,0.03506445,0.03612295,0.03876074,0.04262804,0.04573381,0.04481523,0.05082147,0.05750024,0.05108816
0.01794792,0.02959333,0.02982958,0.03742458,0.03885833,0.03824017,0.03701282,0.03592665,0.03542759,0.03343092,0.03149875,0.03028769,0.02934814,0.02967746,0.02920577,0.02808136,0.02771604,0.02755841,0.02697047,0.02708333,0.02643088,0.02634288,0.02690948,0.02747748,0.02802876,0.0284576,0.02871478,0.0290306,0.0289169,0.02960049,0.02984596,0.02963753,0.02963466,0.02961632,0.02993814,0.03014979,0.02725586,0.01993593,0.0221263,0.02010203,0.01705409
0.02239185,0.02174749,0.03171634,0.03504623,0.03650584,0.03628964,0.03495157,0.03442331,0.03421745,0.03335811,0.03286395,0.03325826,0.03196424,0.03211685,0.03234418,0.03208982,0.03250331,0.03216049,0.0318848,0.03196364,0.03105994,0.0315839,0.03112147,0.03093143,0.03071683,0.03138182,0.03136362,0.0309387,0.03033234,0.0302881,0.03035712,0.0298945,0.02899946,0.02828075,0.03073819,0.02899198,0.02534554,0.02276424,0.02280659,0.01943243,0.01327513
0.3108936,0.3150623,0.3154566,0.33868,0.3669878,0.3947873,0.4389432,0.4885856,0.5117412,0.5143942,0.500998,0.4716166,0.4381558,0.3907117,0.3376048,0.2775798,0.2199593,0.1711603,0.1319442,0.1085774,0.09778007,0.09224411,0.08802022,0.08662407,0.08679979,0.09129705,0.0994062,0.1072586,0.1127902,0.112898,0.1077851,0.1052916,0.105889,0.1133273,0.1239506,0.1376289,0.1562026,0.1724085,0.1988468,0.2240503,0.2340877
0.1310248,0.1486249,0.1852311,0.204158,0.2234184,0.2466647,0.2658104,0.2748156,0.2621874,0.2233663,0.1709184,0.1252087,0.09199152,0.07018032,0.05601085,0.04700439,0.04169038,0.03755664,0.0348872,0.03315857,0.0319832,0.03134657,0.03070842,0.03065317,0.03117079,0.03159285,0.0320388,0.03343203,0.03541359,0.03797077,0.04212433,0.04678914,0.05400361,0.06408978,0.07794865,0.0919684,0.1032989,0.1048014,0.1180868,0.1132478,0.1000675
0.2273755,0.2590618,0.2997511,0.3298207,0.3596924,0.3792631,0.402634,0.4124546,0.391901,0.3450429,0.279104,0.2141181,0.1648317,0.125394,0.1002839,0.08271049,0.07166521,0.06403943,0.05809734,0.05363922,0.0518608,0.05054613,0.04954728,0.04908419,0.04884815,0.05001672,0.05071199,0.05271812,0.05647285,0.06125158,0.06923663,0.07976369,0.09552863,0.1136415,0.1388263,0.166945,0.1890808,0.2012269,0.2020104,0.1956577,0.1694374
0.03500702,0.04731919,0.05411098,0.05829644,0.06337052,0.0667189,0.07251222,0.07622025,0.07387759,0.06834981,0.06177428,0.05432443,0.04988223,0.04401056,0.04039373,0.03659514,0.03392779,0.03164743,0.02972906,0.02876386,0.02696364,0.02657322,0.02626497,0.02671064,0.02707156,0.02727484,0.02795893,0.02809433,0.02895323,0.02956409,0.02971671,0.03063226,0.02998468,0.03172847,0.03306388,0.02824751,0.0249675,0.02129555,0.01785089,0.02514032,0.01445436
0.03267711,0.04047565,0.04104422,0.04431117,0.04524305,0.04455765,0.04374805,0.04401214,0.04405237,0.04307337,0.04195081,0.04140563,0.04062195,0.04027916,0.04058237,0.04039854,0.03980727,0.03968154,0.03874348,0.0385158,0.03781713,0.03752914,0.03692425,0.03709994,0.03654636,0.03645035,0.03652479,0.03516107,0.03456651,0.0345049,0.03440272,0.03234144,0.03252114,0.0316133,0.03248694,0.02960192,0.02670979,0.02319902,0.02009962,0.01450383,0.01300621
0.07896708,0.06274444,0.05329761,0.04778148,0.04419838,0.04318903,0.03733843,0.03206902,0.03182653,0.03099837,0.03170498,0.0318102,0.03020951,0.03111159,0.03045575,0.03096844,0.03154572,0.03360672,0.03829627,0.05402966,0.08738984,0.1440388,0.2220226,0.3002971,0.3690969,0.4192945,0.4528096,0.4746846,0.4906382,0.5015932,0.5130783,0.5238446,0.5366547,0.546627,0.5644192,0.5770161,0.5831521,0.5761531,0.5726796,0.5499668,0.5405886
0.05833195,0.06040964,0.04940035,0.04061415,0.03813973,0.03942458,0.03774478,0.03641549,0.03670251,0.0376005,0.03807364,0.03661211,0.03682742,0.03624285,0.03703077,0.03801356,0.03839328,0.03983317,0.04571832,0.06359861,0.09939473,0.1509009,0.2104254,0.261563,0.3011392,0.3252149,0.3438845,0.3592616,0.3726503,0.3872965,0.4011733,0.4142394,0.4317295,0.4463252,0.4602308,0.4736084,0.4728867,0.4642228,0.4492303,0.4352359,0.3973836
0.1033713,0.08547085,0.05951541,0.04402253,0.04009772,0.04170253,0.04227161,0.04129246,0.04302875,0.04493314,0.04744088,0.04779718,0.04520343,0.04649342,0.04570075,0.04481641,0.04592564,0.04693927,0.05453402,0.08127501,0.1363434,0.2236983,0.3387931,0.4543945,0.5490252,0.6102789,0.6442946,0.6649689,0.6808074,0.6936357,0.7019131,0.7088834,0.7142355,0.7200012,0.7284244,0.7344625,0.7336658,0.7308807,0.7200901,0.7001472,0.6704373
0.1056122,0.09643916,0.07482953,0.06081528,0.05670609,0.05440455,0.04636918,0.03907172,0.03873096,0.03998886,0.04192641,0.0434996,0.04270998,0.04385032,0.04351337,0.04354099,0.044272,0.04593753,0.05373565,0.08061088,0.1345367,0.2206623,0.3330015,0.4482344,0.5376509,0.5936553,0.6266773,0.6459962,0.6615394,0.673882,0.6818021,0.6868742,0.6952697,0.6977995,0.7069601,0.7137623,0.7141761,0.6994145,0.6926302,0.6741237,0.6676657
0.02208425,0.02968208,0.04081452,0.04199172,0.04208919,0.04198516,0.03708029,0.03393722,0.03361621,0.03312009,0.03260967,0.03302628,0.03228695,0.03393782,0.03356882,0.0337943,0.03484019,0.03707977,0.0432996,0.06345821,0.1002441,0.1403892,0.1539776,0.1384106,0.1167386,0.1024683,0.09187545,0.08407449,0.07902649,0.07890836,0.08273389,0.08664941,0.09434114,0.09733056,0.1003229,0.09448517,0.09797957,0.09722802,0.1045125,0.1070418,0.1101759
0.04809837,0.04273203,0.05134731,0.04787247,0.04800114,0.04771283,0.04796423,0.04690349,0.04695288,0.04577046,0.04523801,0.04542884,0.04536875,0.04608453,0.04639355,0.04659327,0.04764419,0.04875391,0.05421522,0.06902534,0.0890882,0.1039572,0.1091531,0.1081315,0.1078475,0.1113204,0.1179531,0.1264018,0.1316646,0.1296744,0.123333,0.1173339,0.1178704,0.1247349,0.1356661,0.153384,0.170391,0.1857452,0.208519,0.2257965,0.2428436
0.04237854,0.05220652,0.06453202,0.06704739,0.06380922,0.06078015,0.05543817,0.05053759,0.04965535,0.04801744,0.04666295,0.04504701,0.0440479,0.04443394,0.04441682,0.04371678,0.04387325,0.04414197,0.04664999,0.0533041,0.05852219,0.06079325,0.05961682,0.05835223,0.05806068,0.0579321,0.05921754,0.06107597,0.06549815,0.07092933,0.07975479,0.09148982,0.1082766,0.12928,0.1547372,0.1831111,0.2128312,0.2261169,0.2300625,0.215935,0.2022433
0.0169855,0.0365594,0.04153453,0.04662835,0.04720774,0.04510886,0.04179152,0.03947484,0.03891152,0.03770243,0.03617465,0.03616722,0.03561389,0.03694295,0.03721343,0.03711524,0.03725959,0.03850528,0.0414894,0.04837386,0.05562708,0.05930499,0.05883098,0.05747258,0.05597483,0.05614713,0.0563311,0.05739667,0.06045049,0.06508597,0.07243331,0.08116418,0.09689841,0.1159711,0.1392944,0.1607088,0.1831529,0.1873162,0.1924655,0.1817015,0.1513531
0.02333871,0.02400041,0.03163833,0.03374409,0.03441166,0.03557646,0.03848395,0.03963893,0.04031723,0.03929157,0.03882537,0.03778491,0.03848785,0.03876011,0.0398215,0.03956478,0.04040005,0.04137366,0.04365323,0.0493208,0.0538792,0.05527908,0.05384098,0.05307989,0.05160111,0.05058214,0.04914349,0.0484459,0.04777721,0.04660358,0.04565863,0.04376522,0.04330369,0.04296633,0.04280176,0.04083898,0.04110545,0.03252709,0.03400124,0.02333108,0.02328749
0.03995892,0.03752497,0.04251022,0.04204469,0.04231802,0.04021266,0.03208855,0.02575851,0.02522751,0.02482372,0.02477501,0.02424534,0.02475468,0.02503392,0.02441639,0.02527471,0.02567662,0.02568327,0.02616702,0.02830074,0.03409182,0.04634599,0.0635594,0.08462234,0.1086959,0.1321566,0.1505145,0.1671189,0.1813181,0.1936973,0.2103646,0.2253014,0.2416776,0.2603033,0.2794879,0.2935806,0.3036794,0.2995151,0.2936746,0.2776918,0.2632275
0.04690341,0.03617392,0.02804683,0.02310956,0.02304762,0.02335264,0.02484188,0.02571436,0.02940508,0.03464483,0.04061774,0.04447634,0.04439548,0.04166063,0.03924858,0.036666,0.03354844,0.0319211,0.03067077,0.03474223,0.04753172,0.07517017,0.1144368,0.1557486,0.2010638,0.2414581,0.2742178,0.296013,0.311361,0.3243169,0.3342595,0.3488575,0.3657691,0.3809769,0.3970074,0.4102012,0.4134752,0.4132788,0.4184533,0.4073792,0.3940762
0.05242508,0.0467513,0.04450409,0.03579458,0.03490782,0.03303417,0.02934472,0.0255652,0.02626947,0.02795256,0.03038514,0.03301473,0.03601557,0.03905456,0.04246506,0.04400563,0.04217013,0.03924895,0.03806426,0.04223464,0.05718722,0.08996195,0.135579,0.1815489,0.2278144,0.270434,0.3021463,0.3238802,0.3394064,0.3522789,0.3664067,0.3785914,0.3968806,0.4138094,0.4283195,0.441802,0.4515905,0.4484776,0.4431722,0.4405294,0.4155995
0.03864193,0.03930509,0.0348654,0.02882346,0.02770123,0.02916027,0.03152882,0.03250426,0.03360563,0.03352334,0.03318305,0.03262364,0.03221679,0.03192942,0.0315276,0.03193296,0.0318334,0.03158505,0.03095248,0.03342668,0.04002466,0.05530652,0.08087455,0.1103524,0.1435263,0.1774328,0.203791,0.2229413,0.2387537,0.2520944,0.2653709,0.2831107,0.3019955,0.3197415,0.341963,0.358958,0.3683228,0.3667393,0.3637191,0.3512657,0.3303522
0.03189845,0.02991086,0.03480048,0.03718639,0.03663833,0.03639752,0.03654399,0.03503764,0.03516812,0.03550473,0.03509721,0.03481493,0.03523061,0.03625801,0.03607294,0.03635638,0.03585511,0.03471664,0.03420229,0.03588013,0.04054667,0.04786898,0.05261836,0.05216211,0.04998289,0.04790386,0.04614354,0.04445206,0.04291125,0.04347196,0.04426833,0.04604943,0.04858444,0.05127141,0.05213602,0.05091414,0.05417464,0.0509883,0.05044448,0.04463823,0.0429997
0.02784511,0.03394629,0.05083499,0.05757592,0.05685401,0.05276594,0.04299757,0.03597342,0.03395353,0.03245014,0.03178269,0.02975051,0.02980765,0.02948826,0.02858513,0.0277213,0.02818868,0.02804983,0.02747785,0.02856422,0.03038879,0.03200879,0.03337404,0.03419068,0.03572823,0.0378556,0.04024909,0.04256652,0.04467469,0.04437823,0.04280367,0.04172197,0.04012354,0.04509783,0.05105478,0.05534092,0.06457049,0.07369648,0.09158547,0.112827,0.1498316
0.04268357,0.0622588,0.08077223,0.08950709,0.08586139,0.08150491,0.0756801,0.06950482,0.06620033,0.06205451,0.05755609,0.05166209,0.04649986,0.04254139,0.03902035,0.03632148,0.03454657,0.03295435,0.03201618,0.0314847,0.03226587,0.03316952,0.03304361,0.0333726,0.03378997,0.03465072,0.03505629,0.03670232,0.0388045,0.04168392,0.04687211,0.05350945,0.06376332,0.07924825,0.09982176,0.1224814,0.1403315,0.1565209,0.164728,0.153393,0.1442274
0.01671013,0.02170577,0.03418582,0.03634884,0.03604996,0.03369817,0.02814923,0.02311135,0.02157527,0.02039855,0.01893853,0.01738063,0.01637855,0.01658891,0.01613993,0.01578051,0.01575274,0.01600051,0.01537204,0.0157001,0.0162445,0.0166127,0.01665301,0.01665541,0.01738175,0.01747511,0.01786749,0.01786452,0.01864745,0.01979438,0.0212108,0.0237993,0.02773365,0.03530963,0.04367225,0.05897212,0.07067736,0.0715715,0.07166038,0.06156189,0.06406325
0.02030781,0.01959395,0.02569868,0.02718356,0.026489,0.02735812,0.03104151,0.03211829,0.03248464,0.03204766,0.02995684,0.02908754,0.02946635,0.02972863,0.03002106,0.02968146,0.02959975,0.0292562,0.02843918,0.02850231,0.02823101,0.02838279,0.02749812,0.02750414,0.02711598,0.02684225,0.02689109,0.02678244,0.02633511,0.02679928,0.02574264,0.02552217,0.02530138,0.02659478,0.02787078,0.0261849,0.02639821,0.02207288,0.01900235,0.01131515,0.01385189
0.04068764,0.03888843,0.03377911,0.02521369,0.02494573,0.02512393,0.02489491,0.02442523,0.02589749,0.02901965,0.03110412,0.03307674,0.03432823,0.03498466,0.03583891,0.03827407,0.04130665,0.04663324,0.05622229,0.0721374,0.09190054,0.1152651,0.1386831,0.1605554,0.179924,0.1950998,0.2080746,0.2199442,0.2310017,0.2425796,0.2526245,0.2649159,0.2773804,0.2875973,0.2990867,0.3091604,0.3058248,0.2953398,0.2889413,0.2660084,0.2535383
0.05393744,0.04255442,0.03980732,0.03452014,0.03295959,0.03226284,0.02943738,0.02629367,0.02674381,0.0276515,0.0298894,0.03177847,0.03439155,0.03639896,0.0395689,0.04317637,0.04808053,0.05432145,0.0650353,0.08206628,0.1038253,0.1296029,0.154094,0.1759979,0.1957156,0.2111716,0.2232818,0.2347068,0.2465123,0.2574687,0.2678034,0.2787566,0.2901968,0.3033914,0.3133245,0.3208751,0.3158157,0.3101854,0.2966966,0.278023,0.2574236
0.02353189,0.02771006,0.02822808,0.03215852,0.03389777,0.03414059,0.03471139,0.03408661,0.03449282,0.03512808,0.03486637,0.03428207,0.03581383,0.03752414,0.03946405,0.04125431,0.0429067,0.04611109,0.05073576,0.05783579,0.06447592,0.0686693,0.06626053,0.05983806,0.05517176,0.05181446,0.04892666,0.04659043,0.04559479,0.0462745,0.04663957,0.04862393,0.05060438,0.05118669,0.05327612,0.05392167,0.05344213,0.0444345,0.04841133,0.04280222,0.03825118
0.01796355,0.02061445,0.0256076,0.02417045,0.02542608,0.02590507,0.02708978,0.02780706,0.02795053,0.02875765,0.02795074,0.02859557,0.02870193,0.02960078,0.03103726,0.03229941,0.03351511,0.03499076,0.0359268,0.03692422,0.0377089,0.03838123,0.03828223,0.03832441,0.03906138,0.0404088,0.04295821,0.04577178,0.04707154,0.04708442,0.04524731,0.04437362,0.04488334,0.04661653,0.05186242,0.05534962,0.06229692,0.06720764,0.07673717,0.08109995,0.09128292
0.0250098,0.02658932,0.02909469,0.03028623,0.03099935,0.03191463,0.03286175,0.0338217,0.03444602,0.03522309,0.03551339,0.03544351,0.03542593,0.03487708,0.03565756,0.03444403,0.03358877,0.03324495,0.03316268,0.03268775,0.03279196,0.03190596,0.03176856,0.03182348,0.03178928,0.03235673,0.03273451,0.03423846,0.03657796,0.03954154,0.04412568,0.05056705,0.05965977,0.07215011,0.08945311,0.1067424,0.1188129,0.124065,0.1309392,0.1341629,0.1213424
0.0154866,0.02108098,0.02189241,0.02421602,0.02629826,0.02675902,0.02738436,0.02784153,0.02830086,0.02853927,0.02784806,0.02826381,0.02784977,0.02874649,0.0285259,0.02818471,0.02879057,0.02878943,0.02868577,0.02858619,0.02859076,0.0288309,0.02786505,0.02765106,0.02812948,0.02806482,0.02802801,0.02880358,0.02946195,0.03127567,0.03374,0.03532204,0.03909867,0.04564047,0.05382089,0.06630974,0.07669282,0.07899889,0.07744558,0.0790484,0.06678382
0.02635387,0.02348017,0.03067529,0.03583319,0.03667033,0.03705188,0.03662956,0.03619698,0.03582475,0.03504627,0.03419908,0.03355664,0.03318578,0.03332263,0.03362816,0.03323028,0.03269612,0.03243354,0.03197838,0.03125252,0.03088678,0.03085961,0.02976391,0.02919123,0.02938201,0.02894486,0.02853292,0.02850265,0.02873915,0.02874813,0.02870393,0.0280577,0.02736159,0.02741495,0.02860793,0.03118465,0.02883927,0.01916422,0.02012353,0.01954766,0.01899683
0.08818403,0.08431692,0.0701987,0.05723754,0.05562624,0.05586696,0.05194012,0.04895525,0.05143999,0.05452119,0.05536481,0.05835882,0.06051037,0.06243735,0.06603081,0.07066151,0.07830585,0.09092555,0.1103929,0.1392102,0.175331,0.2119045,0.2470316,0.2762047,0.3009964,0.3206985,0.3366107,0.3502411,0.3610979,0.3703214,0.3815376,0.3898193,0.3995388,0.4046334,0.4089381,0.4139628,0.4105905,0.4128054,0.4078759,0.3849074,0.3692743
0.1380584,0.1108338,0.0677035,0.04123957,0.0336927,0.03401818,0.03416677,0.03454419,0.04002374,0.05124561,0.0689937,0.096454,0.126897,0.1574425,0.1858031,0.2151748,0.248483,0.2847524,0.3248197,0.3655202,0.3996146,0.4243889,0.4417238,0.4523322,0.4573652,0.4614759,0.4659299,0.4720781,0.4778284,0.4863084,0.4943692,0.5050563,0.5168386,0.5343176,0.5474599,0.5562004,0.5636135,0.5653542,0.5683466,0.5621927,0.5363158
0.07295817,0.06518923,0.04227809,0.0352914,0.03344449,0.03347656,0.03198541,0.03232821,0.03562375,0.04373547,0.05668225,0.06991234,0.08922585,0.1167909,0.1529853,0.1894738,0.2155873,0.2277781,0.2288058,0.220811,0.1997182,0.1687438,0.1327304,0.1014335,0.08220023,0.07128518,0.06364046,0.05845784,0.05605804,0.05625764,0.05956202,0.06314471,0.06869359,0.07479132,0.0735248,0.07455857,0.07697162,0.07585626,0.0806261,0.0809521,0.1003301
0.02520648,0.02437708,0.02973527,0.02523694,0.02538933,0.02590843,0.02545068,0.02790883,0.03597226,0.05121077,0.07729343,0.1119816,0.1260188,0.1104157,0.08517346,0.06449978,0.05034794,0.04131439,0.03536835,0.03146085,0.0280149,0.02667507,0.02536119,0.0251353,0.02527165,0.02632441,0.02770023,0.02963518,0.03289379,0.03833662,0.04567424,0.05616731,0.07208478,0.09056428,0.1169572,0.1399538,0.1632538,0.1742759,0.1812677,0.1775115,0.1616368
0.02474655,0.02100977,0.02977896,0.03139625,0.03237494,0.03081895,0.02714094,0.02636154,0.03116124,0.04243109,0.06283492,0.08913962,0.1028881,0.08964434,0.07073105,0.05460762,0.04418324,0.03735793,0.03326908,0.03030427,0.02821886,0.02672737,0.02546061,0.0253714,0.02559413,0.02562203,0.02640292,0.02746228,0.02958423,0.03284152,0.03811118,0.04473269,0.05564134,0.07190544,0.09092103,0.1106489,0.1255749,0.1336047,0.1402061,0.149354,0.1316376
0.01512219,0.01858716,0.02807775,0.03410204,0.03482259,0.03402031,0.03078286,0.02925004,0.03141861,0.03522593,0.03735721,0.03840259,0.03595345,0.03248006,0.02947537,0.0267226,0.02500934,0.0233539,0.02150325,0.02073874,0.01985371,0.01930918,0.01849586,0.01785248,0.0176188,0.01722756,0.01733734,0.01751477,0.01690302,0.01707797,0.01656343,0.01582411,0.01625847,0.01545543,0.01592781,0.01359407,0.01253082,0.007635078,0.008322201,0.004130632,0.00377126
0.01328032,0.01157456,0.01338948,0.01324101,0.01442617,0.01512085,0.01697687,0.01948967,0.02147534,0.02438286,0.0270611,0.02896127,0.02831721,0.02845709,0.02775188,0.02658607,0.02577341,0.02518484,0.02431081,0.02386156,0.02324672,0.02269878,0.0215656,0.02158691,0.02151446,0.02107592,0.02093389,0.02059731,0.01969393,0.01971633,0.01935784,0.0183702,0.01784247,0.01906135,0.01825369,0.01649688,0.01926167,0.01164717,0.01072384,0.007262518,0.01208051
0.2989558,0.2441917,0.1306386,0.07003483,0.05543466,0.05675222,0.06161414,0.06462428,0.07881898,0.1076991,0.1619983,0.2494395,0.3691681,0.49478,0.5966618,0.6562906,0.6863014,0.7029515,0.714302,0.7230965,0.7300951,0.7363599,0.7413168,0.7463055,0.7508375,0.75365,0.7558067,0.7499541,0.7401756,0.7154565,0.7164123,0.7074397,0.6895003,0.6794907,0.6688081,0.6636227,0.6910603,0.7145272,0.7383672,0.7409278,0.7579742
0.1165244,0.1012175,0.05746146,0.03342954,0.02747276,0.02821862,0.03054584,0.03170328,0.03298005,0.03655727,0.04165363,0.04959942,0.05821902,0.07133656,0.09980898,0.1550237,0.2171751,0.2722213,0.3228985,0.3668924,0.3995045,0.422905,0.4355684,0.4431637,0.4483586,0.4500822,0.452862,0.4555449,0.4600652,0.4640452,0.4695191,0.4772453,0.4859554,0.4961385,0.5069296,0.5141098,0.5225741,0.5196214,0.5130988,0.5045508,0.4931469
0.07241909,0.06972579,0.06205304,0.05793584,0.05561672,0.0527864,0.04214356,0.03491982,0.03471036,0.03737175,0.04013686,0.04625048,0.05536544,0.06817947,0.09655314,0.1514608,0.2088984,0.2448594,0.2586471,0.2558412,0.2355683,0.2012863,0.1617354,0.1262855,0.1035855,0.08997458,0.08187702,0.07421938,0.07109966,0.07213917,0.07516285,0.08025232,0.08682283,0.09175145,0.09543896,0.09466545,0.09361787,0.09786394,0.1011438,0.1071499,0.1090171
0.06619232,0.05642292,0.05268488,0.05045701,0.04960468,0.04715532,0.04164985,0.03847023,0.03815454,0.03985963,0.04496538,0.05280954,0.06378933,0.0800137,0.1144914,0.169558,0.1919811,0.1663371,0.1294319,0.1044456,0.09152444,0.08472347,0.07927145,0.07637364,0.07724134,0.08003242,0.08697363,0.09445228,0.09931273,0.09810269,0.09304461,0.08777189,0.0893585,0.09665567,0.1079399,0.11757,0.1375517,0.150285,0.1623344,0.1895822,0.2144147
0.02312634,0.03178346,0.03199707,0.03411741,0.03449993,0.03344581,0.03124352,0.02950196,0.03058452,0.0320113,0.0366946,0.04531208,0.05413851,0.06293046,0.07497684,0.07825294,0.06978262,0.05964034,0.05167755,0.04668521,0.04256229,0.04048422,0.03871415,0.03839849,0.03813292,0.03949039,0.04055911,0.04308277,0.04705152,0.05326267,0.06150445,0.07377584,0.09058168,0.1107849,0.1361662,0.161458,0.1875653,0.2030398,0.203384,0.2006345,0.1829709
0.04008999,0.03229045,0.03341525,0.03468349,0.03487108,0.03472107,0.03522961,0.03618931,0.03674916,0.03882719,0.04250803,0.04817971,0.05732281,0.0642207,0.07484283,0.07856849,0.07351834,0.06463627,0.0581075,0.05370698,0.05027046,0.04802032,0.04615401,0.04537072,0.04551682,0.04580882,0.04656906,0.04754349,0.05007382,0.05442167,0.0620481,0.07051047,0.08364752,0.1015338,0.1242927,0.1455583,0.1708698,0.1772987,0.1813408,0.1810547,0.1717477
0.01901314,0.0299391,0.03612613,0.03617192,0.03780886,0.03765593,0.03962773,0.04117986,0.04167714,0.04130133,0.04315278,0.04501338,0.04634714,0.04679873,0.04672355,0.04576648,0.04299829,0.03992654,0.03765732,0.03574785,0.03460325,0.03349545,0.03260749,0.03218333,0.03139709,0.03196552,0.03135433,0.03133323,0.03142307,0.03164317,0.03248022,0.03190745,0.03175955,0.03095764,0.03185424,0.03101454,0.02834153,0.023811,0.02632503,0.01912066,0.0250676
0.02190949,0.02067312,0.0209153,0.01829028,0.01889639,0.018995,0.0197512,0.02114789,0.02201147,0.02235751,0.02446361,0.02689063,0.0286539,0.03059306,0.03303981,0.03385232,0.0342436,0.03338613,0.03203014,0.03138953,0.03041584,0.02931443,0.02832183,0.02788835,0.02739928,0.02712632,0.02690429,0.02603539,0.02574283,0.02523949,0.02469128,0.0237696,0.02416476,0.02336577,0.02462351,0.02246098,0.02104349,0.02108309,0.01735082,0.02052861,0.00100764
0.03152504,0.03389131,0.03744222,0.03923081,0.04100179,0.04294271,0.04561869,0.04802522,0.0485449,0.04848472,0.04654111,0.0481715,0.0484654,0.04721652,0.04584514,0.04410072,0.04265505,0.04096884,0.03937715,0.03867538,0.03737593,0.03746706,0.03701333,0.03642966,0.03701549,0.03722741,0.03740744,0.03770405,0.03921507,0.04074316,0.04343386,0.04729072,0.05452679,0.06304965,0.07640394,0.08830207,0.1030035,0.1026642,0.109835,0.1136725,0.09685548
0.01970966,0.02530411,0.02989095,0.03763663,0.03963129,0.03950286,0.036589,0.03481473,0.03386202,0.03282883,0.03108321,0.0308341,0.02927915,0.02969374,0.02944294,0.02942792,0.02931073,0.02835736,0.02803564,0.02736735,0.02680996,0.02603119,0.02616187,0.02646886,0.02602541,0.02572426,0.02524109,0.02595632,0.02600943,0.02598946,0.02642639,0.02663476,0.026293,0.02488935,0.02389404,0.02311621,0.02088598,0.01325665,0.01851969,0.01613216,0.01372948
0.01958162,0.02792432,0.02583887,0.02922838,0.0313054,0.03040014,0.0287429,0.02681081,0.0262545,0.02634492,0.0257297,0.02494606,0.0254663,0.02530457,0.02631259,0.02616494,0.02664494,0.02637746,0.02632914,0.02551676,0.02545067,0.02587156,0.02558838,0.02520306,0.02503567,0.02507177,0.02472476,0.02478132,0.0241053,0.02424474,0.02369903,0.02254817,0.02282053,0.02218924,0.02324168,0.02343982,0.01954575,0.0170579,0.02134863,0.01269763,0.00424663
0.1961793,0.1674102,0.1177337,0.0956885,0.09523512,0.1016489,0.1131556,0.119579,0.1236687,0.1293876,0.1352633,0.1448672,0.1577867,0.1753489,0.1998375,0.2277057,0.2633072,0.3018565,0.3452303,0.3857582,0.4213842,0.4472156,0.4634527,0.4726469,0.4789723,0.4810497,0.4838383,0.4851884,0.4853344,0.4823333,0.4875227,0.493553,0.4934906,0.496573,0.4970423,0.4995202,0.5175359,0.5225437,0.5316208,0.5298952,0.5113733
0.02697543,0.03255669,0.04246655,0.04736276,0.04879144,0.04852744,0.04395061,0.04170421,0.04270188,0.04439981,0.0440901,0.04412785,0.04666158,0.04992492,0.05063892,0.0478811,0.04374385,0.040189,0.03741208,0.03504241,0.0331877,0.03240395,0.03174354,0.03031592,0.02971271,0.02948856,0.0294079,0.02923935,0.03036723,0.03106435,0.03172146,0.0332518,0.03509819,0.0379053,0.03864826,0.03625949,0.03931149,0.03647209,0.03097433,0.02372784,0.01687531
0.02513437,0.02232013,0.03642351,0.04419319,0.04603758,0.04469793,0.03852701,0.03448982,0.0350901,0.03511993,0.03450371,0.03473562,0.03583856,0.03762959,0.03819052,0.03660282,0.03406982,0.03176086,0.03012325,0.02916644,0.0281729,0.02773302,0.02675719,0.02593276,0.02569589,0.02576632,0.02570441,0.02568818,0.02544303,0.02616843,0.02666098,0.02765176,0.02731185,0.02842147,0.03078785,0.02651114,0.02923558,0.02423518,0.02409137,0.01948644,0.02157604
0.02044028,0.02658089,0.03199804,0.03444211,0.03626813,0.03579696,0.03314829,0.03188458,0.03127134,0.0309608,0.02959435,0.02966799,0.02992347,0.02980428,0.02878214,0.02788001,0.02730016,0.02634268,0.0254218,0.02491807,0.02402531,0.02386471,0.02353335,0.02351074,0.02359115,0.02362993,0.02415663,0.02409781,0.02377644,0.02385821,0.02400731,0.02360375,0.02396731,0.02294055,0.02321343,0.02151703,0.02400124,0.01928055,0.01364765,0.01669953,0.008847622
0.01773531,0.02243094,0.02242345,0.0226682,0.02388807,0.02547426,0.03136739,0.03530368,0.03582047,0.03593071,0.03487976,0.0356741,0.0355785,0.03754,0.03817628,0.03716726,0.03713999,0.03645595,0.03575253,0.03521915,0.03425503,0.03423257,0.03318437,0.03281019,0.03225136,0.03262314,0.03195269,0.03116182,0.03125496,0.03078949,0.0304284,0.02971033,0.02904559,0.02789208,0.02845762,0.02731937,0.0274849,0.0189919,0.01966098,0.01911024,0.006610741
0.1370254,0.1510068,0.1622848,0.1788603,0.1984088,0.2181415,0.2467816,0.2712041,0.2721354,0.2426934,0.1962729,0.1504054,0.1121892,0.08566906,0.06829131,0.05718569,0.04992977,0.04483019,0.04165827,0.03927331,0.03791977,0.03780469,0.03743,0.03695117,0.03733064,0.03799844,0.03836204,0.03913504,0.04003076,0.04174105,0.04244675,0.04461687,0.04634462,0.0495025,0.05499743,0.06244151,0.06818324,0.07574341,0.08302124,0.08721355,0.09728507
0.04618486,0.06749982,0.09270889,0.1075303,0.1182998,0.1279435,0.1262788,0.1283869,0.125361,0.1068952,0.08181395,0.05974022,0.04448523,0.03719948,0.03125456,0.02794282,0.02719692,0.02577649,0.02452252,0.02405125,0.02391765,0.02381645,0.02316006,0.02360972,0.02320805,0.02368819,0.02439729,0.02428864,0.02393224,0.02445581,0.02449851,0.02493838,0.0252507,0.02679906,0.03058909,0.03249338,0.03830842,0.02946373,0.03860024,0.0323725,0.03189236
0.01907784,0.02633049,0.03358248,0.03916467,0.04061157,0.04061025,0.03921711,0.03789733,0.03630348,0.03468703,0.03247637,0.03094902,0.03041247,0.02941247,0.02969661,0.02859569,0.02841238,0.0276198,0.0265417,0.02660525,0.0259193,0.0258653,0.02567008,0.02593053,0.02675562,0.02704378,0.0273161,0.02716933,0.02770868,0.02843453,0.02847956,0.02804789,0.02811028,0.02756181,0.02822469,0.02969289,0.02773,0.01838597,0.0221723,0.02293657,0.01264049
0.3104298,0.3214967,0.3270142,0.3591685,0.3891964,0.4113201,0.4254339,0.4516402,0.4697008,0.4720408,0.4605318,0.4366907,0.4019913,0.3591749,0.3081686,0.2516943,0.1995488,0.1526116,0.1162879,0.09445554,0.08383012,0.0793805,0.07560637,0.07332218,0.07480942,0.07846814,0.08558896,0.09348682,0.09878804,0.09885664,0.09527652,0.09247959,0.09301137,0.0995332,0.1105866,0.1238784,0.1391411,0.151424,0.1733485,0.1999919,0.2065985
0.1433549,0.1672973,0.1909035,0.2124894,0.2345407,0.2527784,0.2676019,0.2723478,0.2571251,0.2165805,0.1637686,0.117524,0.08472473,0.06477153,0.05202333,0.04431202,0.03971932,0.03641922,0.03363952,0.03295491,0.0313631,0.03113531,0.03057962,0.030241,0.03084101,0.03134278,0.03202985,0.03220321,0.03333301,0.03522446,0.03814902,0.04286717,0.04870415,0.05818199,0.07001426,0.08553555,0.09504677,0.1051093,0.1166447,0.1116001,0.08948087
0.03846852,0.0467836,0.05874988,0.06570381,0.07036943,0.07168705,0.0708009,0.06928083,0.06518557,0.06034984,0.05296008,0.0459027,0.04107495,0.0357278,0.03257359,0.03025185,0.02863606,0.02781637,0.02613182,0.02531902,0.02452327,0.02491471,0.02467684,0.02475071,0.02507405,0.02518651,0.02623142,0.02619951,0.02634484,0.02729605,0.0274702,0.02698144,0.02733877,0.02662879,0.02795643,0.02596468,0.02275365,0.0231555,0.020548,0.02376305,0.01758153
0.03304703,0.03852901,0.04505827,0.04999571,0.05210047,0.05077236,0.04900252,0.04880863,0.04821697,0.04629427,0.04495529,0.04237193,0.04101331,0.04002271,0.03776142,0.03563443,0.03472926,0.03380944,0.03241898,0.03182499,0.03099909,0.03080221,0.03035204,0.03051867,0.03013863,0.030218,0.03075291,0.03039906,0.03075595,0.03156647,0.03166816,0.03182187,0.0329172,0.03434316,0.03497386,0.036021,0.03024993,0.0262385,0.02712299,0.02358773,0.028326
0.2408273,0.2622155,0.2977051,0.3224334,0.3544295,0.3770996,0.4065012,0.4199156,0.4023837,0.3538158,0.2876817,0.223002,0.168632,0.1304543,0.1047077,0.08804557,0.07622517,0.06738322,0.06240472,0.05873538,0.05546783,0.05446638,0.05371341,0.05300632,0.05288556,0.05340621,0.05484401,0.05618875,0.06029545,0.06526042,0.07250206,0.08557173,0.1010373,0.1221829,0.1454691,0.1696966,0.1874353,0.2036867,0.2119734,0.2084565,0.2004691
0.01409343,0.0195174,0.02339014,0.02961085,0.03103514,0.02916917,0.0259066,0.02368178,0.02299863,0.0216652,0.02059756,0.02047686,0.01965645,0.01946665,0.01931149,0.01825514,0.01859792,0.01819803,0.01767139,0.01722238,0.01679349,0.01707286,0.01720389,0.0173974,0.01770118,0.01815811,0.01860208,0.01981859,0.01924401,0.02044873,0.02092617,0.02115687,0.02111929,0.02057834,0.02201353,0.02143687,0.01898372,0.01654505,0.01685381,0.00939827,0.004024161
0.04292851,0.04482517,0.05674169,0.06328272,0.06763112,0.07003498,0.07511915,0.07755693,0.07539611,0.06932335,0.06161364,0.05506727,0.04890193,0.04466865,0.04076981,0.03656562,0.03422105,0.03178172,0.02990715,0.02830756,0.02713118,0.02655148,0.02605915,0.02602881,0.02673202,0.0273582,0.0272426,0.02782461,0.02896538,0.02894192,0.02955818,0.02979635,0.02912939,0.02975728,0.03117436,0.02948253,0.0237234,0.0231227,0.02898007,0.0197448,0.009173419
0.01915227,0.02444654,0.03219906,0.03514145,0.03583426,0.03473976,0.03385947,0.03256537,0.03175473,0.03126238,0.03003049,0.02928761,0.02955297,0.02801803,0.02892523,0.02829032,0.02825348,0.0280786,0.02783268,0.02730023,0.02649914,0.0260089,0.02624045,0.02585125,0.02558941,0.02518641,0.02478619,0.02432362,0.0242149,0.02399166,0.02312489,0.02209189,0.02143389,0.02119114,0.02015568,0.02123099,0.01547683,0.01242519,0.01944742,0.00940375,0.01210262
0.1024331,0.08949354,0.06285525,0.0477174,0.04334469,0.04346708,0.04311144,0.04217111,0.0424874,0.04354369,0.04495867,0.04419091,0.04368036,0.04450929,0.04422738,0.04374179,0.04473783,0.04657357,0.05265909,0.07405585,0.1180161,0.1940193,0.31179,0.4590604,0.5844925,0.6616644,0.7048221,0.7290594,0.7469305,0.7565114,0.7671089,0.7717471,0.7761318,0.7725091,0.7760555,0.7782333,0.7747273,0.761516,0.7504948,0.7237666,0.7061664
0.1024331,0.08885406,0.06285525,0.0477174,0.04334469,0.04346708,0.04311144,0.04217111,0.0424874,0.04354369,0.04495867,0.04419091,0.04368036,0.04450929,0.04422738,0.04374179,0.04473783,0.04657357,0.05265909,0.07405585,0.1180161,0.1912985,0.2967306,0.4207436,0.5335483,0.6117773,0.6565375,0.684271,0.7010132,0.7136733,0.7242471,0.7308453,0.7345906,0.73575,0.7403402,0.7413771,0.7457341,0.7332543,0.7158173,0.6973093,0.6927908
0.09242373,0.07633978,0.05813692,0.04550984,0.04113739,0.04104237,0.03900667,0.03649007,0.03609702,0.0371672,0.03839982,0.03914661,0.03772408,0.03714686,0.0370864,0.03805995,0.03852045,0.04035394,0.04586429,0.06609712,0.109737,0.1815569,0.2828853,0.3957641,0.4921423,0.558586,0.6007244,0.6257516,0.6414011,0.6534663,0.6658578,0.6693902,0.6760891,0.6763532,0.6802838,0.6819314,0.6766919,0.6763924,0.6633503,0.6372778,0.6234309
0.09242373,0.07150086,0.0531638,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.109737,0.1815569,0.2828853,0.3957641,0.4896193,0.5495433,0.5867705,0.608387,0.6237852,0.6349721,0.6456977,0.6478768,0.6547038,0.6555109,0.6565027,0.6625497,0.6629337,0.6542858,0.6374233,0.6226213,0.6085643
0.08953494,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.10566,0.1759323,0.271915,0.3769865,0.4639695,0.5241677,0.5608667,0.5818187,0.5957718,0.6091526,0.6182382,0.6222603,0.6276408,0.6255218,0.6270314,0.6332815,0.629181,0.6209571,0.6125475,0.6007394,0.5750962
0.08815094,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05895276,0.1032735,0.1747822,0.271915,0.3769865,0.4639695,0.5213839,0.5545443,0.5730898,0.5864134,0.5955565,0.6042563,0.6094796,0.61229,0.6098719,0.6107344,0.6154757,0.621298,0.6120678,0.6071954,0.5830586,0.5652166
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.09861327,0.080817,0.05813692,0.0477174,0.04334469,0.04346708,0.04175145,0.0389118,0.03905427,0.03962168,0.04119747,0.04085313,0.04007532,0.03962889,0.04000324,0.03930075,0.04064609,0.04259479,0.04866212,0.06881504,0.1131265,0.1841598,0.2845082,0.3984327,0.5002851,0.5711626,0.6146175,0.6402324,0.6567381,0.6685236,0.6819361,0.6879372,0.6925195,0.6957966,0.695329,0.7021211,0.6992743,0.6902593,0.6785342,0.6625554,0.6441018
0.09242373,0.07633978,0.05813692,0.04550984,0.04113739,0.04104237,0.03900667,0.03649007,0.03609702,0.0371672,0.03839982,0.03914661,0.03772408,0.03714686,0.0370864,0.03805995,0.03852045,0.04035394,0.04586429,0.06609712,0.109737,0.1815569,0.2828853,0.3957641,0.4921423,0.558586,0.6007244,0.6257516,0.6414011,0.6534663,0.6658578,0.6693902,0.6760891,0.6763532,0.6802838,0.6819314,0.6766919,0.6763924,0.6633503,0.6372778,0.6234309
0.09242373,0.07150086,0.0531638,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.109737,0.1815569,0.2828853,0.3957641,0.4896193,0.5495433,0.5867705,0.608387,0.6237852,0.6349721,0.6456977,0.6478768,0.6547038,0.6555109,0.6565027,0.6625497,0.6629337,0.6542858,0.6374233,0.6226213,0.6085643
0.08953494,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.10566,0.1759323,0.271915,0.3769865,0.4639695,0.5241677,0.5608667,0.5818187,0.5957718,0.6091526,0.6182382,0.6222603,0.6276408,0.6255218,0.6270314,0.6332815,0.629181,0.6209571,0.6125475,0.6007394,0.5750962
0.08815094,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05895276,0.1032735,0.1747822,0.271915,0.3769865,0.4639695,0.5213839,0.5545443,0.5730898,0.5864134,0.5955565,0.6042563,0.6094796,0.61229,0.6098719,0.6107344,0.6154757,0.621298,0.6120678,0.6071954,0.5830586,0.5652166
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.09242373,0.07633978,0.05813692,0.04550984,0.04113739,0.04104237,0.03900667,0.03649007,0.03609702,0.0371672,0.03839982,0.03914661,0.03772408,0.03714686,0.0370864,0.03805995,0.03852045,0.04035394,0.04586429,0.06609712,0.109737,0.1815569,0.2828853,0.3957641,0.4921423,0.558586,0.6007244,0.6257516,0.6414011,0.6534663,0.6658578,0.6693902,0.6760891,0.6763532,0.6802838,0.6819314,0.6766919,0.6763924,0.6633503,0.6372778,0.6234309
0.08953494,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.10566,0.1759323,0.271915,0.3769865,0.4639695,0.5241677,0.5608667,0.5818187,0.5957718,0.6091526,0.6182382,0.6222603,0.6276408,0.6255218,0.6270314,0.6332815,0.629181,0.6209571,0.6125475,0.6007394,0.5750962
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.08953494,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.0346491,0.03316574,0.03326611,0.03372324,0.03457191,0.03497881,0.03454463,0.03388661,0.03391448,0.03411365,0.03493803,0.03645926,0.04258714,0.06431091,0.10566,0.1759323,0.271915,0.3769865,0.4639695,0.5241677,0.5608667,0.5818187,0.5957718,0.6091526,0.6182382,0.6222603,0.6276408,0.6255218,0.6270314,0.6332815,0.629181,0.6209571,0.6125475,0.6007394,0.5750962
0.08815094,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05895276,0.1032735,0.1747822,0.271915,0.3769865,0.4639695,0.5213839,0.5545443,0.5730898,0.5864134,0.5955565,0.6042563,0.6094796,0.61229,0.6098719,0.6107344,0.6154757,0.621298,0.6120678,0.6071954,0.5830586,0.5652166
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.06968632,0.06086077,0.04323463,0.03688349,0.03435141,0.03278304,0.02681848,0.0221,0.02147739,0.02218601,0.02258902,0.02181695,0.02178795,0.02186188,0.02159241,0.02213431,0.02266319,0.02475852,0.03041478,0.05005872,0.09328364,0.1641604,0.2607345,0.3644009,0.4461239,0.4960201,0.5262381,0.5410582,0.5498627,0.5573777,0.5656426,0.5636641,0.5653685,0.5620614,0.565168,0.5674294,0.56298,0.564404,0.5535109,0.5233407,0.5066466
0.08538529,0.07150086,0.05280296,0.04070326,0.03679152,0.03608503,0.03436433,0.03007032,0.02973348,0.02999207,0.03131252,0.03128959,0.03030533,0.03049309,0.03009031,0.03045237,0.03110629,0.03255709,0.03860048,0.05886272,0.1011426,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.542532,0.5590736,0.5701924,0.5795926,0.5867844,0.5912397,0.5984168,0.5977909,0.599035,0.6054646,0.6102071,0.6070054,0.5975841,0.5789259,0.5515261
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.07348744,0.06936449,0.04977612,0.04070326,0.03679152,0.03608503,0.03436433,0.02933395,0.02900132,0.02999207,0.03101716,0.03032988,0.02996751,0.0295293,0.02967536,0.02965789,0.03046478,0.03227265,0.03813389,0.05784534,0.1007012,0.1704266,0.2660492,0.369257,0.4541177,0.5088805,0.5361698,0.5530165,0.563434,0.5698275,0.5743065,0.5771069,0.5799464,0.5798462,0.5820055,0.5848776,0.5835062,0.5764476,0.5665596,0.5518091,0.533438
0.06968632,0.06086077,0.04323463,0.03688349,0.03435141,0.03278304,0.02681848,0.0221,0.02147739,0.02218601,0.02258902,0.02181695,0.02178795,0.02186188,0.02159241,0.02213431,0.02266319,0.02475852,0.03041478,0.05005872,0.09328364,0.1641604,0.2607345,0.3644009,0.4461239,0.4960201,0.5262381,0.5410582,0.5498627,0.5573777,0.5656426,0.5636641,0.5653685,0.5620614,0.565168,0.5674294,0.56298,0.564404,0.5535109,0.5233407,0.5066466
0.06968632,0.06086077,0.04323463,0.03688349,0.03435141,0.03278304,0.02681848,0.0221,0.02147739,0.02218601,0.02258902,0.02181695,0.02178795,0.02186188,0.02159241,0.02213431,0.02266319,0.02475852,0.03041478,0.05005872,0.09328364,0.1641604,0.2607345,0.3644009,0.4461239,0.4960201,0.5262381,0.5410582,0.5498627,0.5573777,0.5656426,0.5636641,0.5653685,0.5620614,0.565168,0.5674294,0.56298,0.564404,0.5535109,0.5233407,0.5066466
0.06968632,0.06086077,0.04323463,0.03688349,0.03435141,0.03278304,0.02681848,0.0221,0.02147739,0.02218601,0.02258902,0.02181695,0.02178795,0.02186188,0.02159241,0.02213431,0.02266319,0.02475852,0.03041478,0.05005872,0.09328364,0.1641604,0.2607345,0.3644009,0.4461239,0.4960201,0.5262381,0.5410582,0.5498627,0.5573777,0.5656426,0.5636641,0.5653685,0.5620614,0.565168,0.5674294,0.56298,0.564404,0.5535109,0.5233407,0.5066466
0.07257997,0.05706905,0.05013833,0.04453382,0.04271931,0.04176235,0.04095419,0.03869853,0.03853175,0.03860794,0.03910181,0.03846247,0.03787113,0.03810629,0.03800828,0.03751255,0.03797397,0.03837147,0.03921875,0.04134138,0.04503936,0.05462126,0.08518898,0.1586135,0.2538191,0.3388329,0.4000666,0.4419851,0.4718809,0.4966763,0.5216744,0.547505,0.5718835,0.5956733,0.617977,0.6248684,0.6348966,0.6308951,0.6201575,0.6143929,0.5834816
0.05547806,0.04868793,0.04093169,0.0420652,0.03992659,0.03932434,0.03803853,0.03689071,0.03687845,0.03639766,0.03641858,0.03524495,0.03553102,0.03568267,0.0359564,0.03565074,0.03561498,0.03645138,0.03736444,0.03925317,0.04268759,0.0507842,0.06895473,0.104334,0.1553819,0.2087348,0.254191,0.2878601,0.3127561,0.3355875,0.3600925,0.3856754,0.4131778,0.4398153,0.4633966,0.4768455,0.4941091,0.4956439,0.4934559,0.4703992,0.4604931
0.04331064,0.04551908,0.04093169,0.0420652,0.03992659,0.03932434,0.03687188,0.0345,0.03429329,0.03385536,0.03392801,0.03367656,0.03238873,0.03300996,0.03259848,0.03294522,0.03283987,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09853574,0.1447797,0.1926803,0.2321366,0.262274,0.2863111,0.30598,0.3298468,0.3539452,0.3799959,0.4034299,0.4276979,0.4439041,0.4613412,0.4644419,0.4577942,0.4438013,0.4283625
0.04331064,0.04551908,0.04066899,0.04003506,0.03846691,0.03745273,0.03606928,0.0345,0.03427024,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03259848,0.03294522,0.03282883,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09835501,0.140226,0.1828069,0.2183379,0.2452307,0.2675419,0.2861493,0.3079251,0.330947,0.3542767,0.3796092,0.4035974,0.420203,0.4397027,0.443805,0.4407951,0.4370201,0.4177852
0.03698996,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05519883,0.08515,0.1187095,0.1505138,0.1770304,0.1968066,0.2112613,0.2232259,0.2380887,0.253841,0.2716061,0.2895937,0.3085665,0.3180429,0.3281149,0.3373471,0.3344991,0.3245986,0.3132662
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.05547806,0.04868793,0.04093169,0.0420652,0.03992659,0.03932434,0.03803853,0.03689071,0.03687845,0.03639766,0.03641858,0.03524495,0.03553102,0.03568267,0.0359564,0.03565074,0.03561498,0.03645138,0.03736444,0.03925317,0.04268759,0.0507842,0.06895473,0.104334,0.1553819,0.2087348,0.254191,0.2878601,0.3127561,0.3355875,0.3600925,0.3856754,0.4131778,0.4398153,0.4633966,0.4768455,0.4941091,0.4956439,0.4934559,0.4703992,0.4604931
0.04331064,0.04551908,0.04093169,0.0420652,0.03992659,0.03932434,0.03687188,0.0345,0.03429329,0.03385536,0.03392801,0.03367656,0.03238873,0.03300996,0.03259848,0.03294522,0.03283987,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09853574,0.1447797,0.1926803,0.2321366,0.262274,0.2863111,0.30598,0.3298468,0.3539452,0.3799959,0.4034299,0.4276979,0.4439041,0.4613412,0.4644419,0.4577942,0.4438013,0.4283625
0.04331064,0.04551908,0.04066899,0.04003506,0.03846691,0.03745273,0.03606928,0.0345,0.03427024,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03259848,0.03294522,0.03282883,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09835501,0.140226,0.1828069,0.2183379,0.2452307,0.2675419,0.2861493,0.3079251,0.330947,0.3542767,0.3796092,0.4035974,0.420203,0.4397027,0.443805,0.4407951,0.4370201,0.4177852
0.03698996,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05519883,0.08515,0.1187095,0.1505138,0.1770304,0.1968066,0.2112613,0.2232259,0.2380887,0.253841,0.2716061,0.2895937,0.3085665,0.3180429,0.3281149,0.3373471,0.3344991,0.3245986,0.3132662
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.04331064,0.04551908,0.04066899,0.04003506,0.03846691,0.03745273,0.03606928,0.0345,0.03427024,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03259848,0.03294522,0.03282883,0.03292278,0.03351583,0.03577781,0.03940289,0.04720459,0.06525094,0.09835501,0.140226,0.1828069,0.2183379,0.2452307,0.2675419,0.2861493,0.3079251,0.330947,0.3542767,0.3796092,0.4035974,0.420203,0.4397027,0.443805,0.4407951,0.4370201,0.4177852
0.04331064,0.04021212,0.03441564,0.03026423,0.02836019,0.02892201,0.0327,0.03412399,0.034238,0.03345494,0.03357649,0.03367656,0.03234776,0.03221425,0.03231206,0.03202974,0.03223907,0.03200113,0.0327113,0.0346512,0.03840369,0.04720459,0.06525094,0.09542735,0.1299486,0.1672123,0.2007862,0.2249825,0.2435713,0.259338,0.2799014,0.3012247,0.3207347,0.3428122,0.3637917,0.3827097,0.3976409,0.4039752,0.3940475,0.3928325,0.3871194
0.03698996,0.03910907,0.03441564,0.03026423,0.02836019,0.02892201,0.03040071,0.02871894,0.02825044,0.02843897,0.02785883,0.02716718,0.02718436,0.02749087,0.02773084,0.02700562,0.02710617,0.02790611,0.02856552,0.03045481,0.03403195,0.04157259,0.06009131,0.09085091,0.127485,0.1614828,0.1883031,0.2075335,0.2226859,0.2364091,0.2538615,0.2696895,0.2912583,0.3083781,0.3311569,0.3458125,0.3582717,0.3656686,0.3644251,0.3535862,0.3398772
0.03698996,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05519883,0.08515,0.1187095,0.1505138,0.1770304,0.1968066,0.2112613,0.2232259,0.2380887,0.253841,0.2716061,0.2895937,0.3085665,0.3180429,0.3281149,0.3373471,0.3344991,0.3245986,0.3132662
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.03698996,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05519883,0.08515,0.1187095,0.1505138,0.1770304,0.1968066,0.2112613,0.2232259,0.2380887,0.253841,0.2716061,0.2895937,0.3085665,0.3180429,0.3281149,0.3373471,0.3344991,0.3245986,0.3132662
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07498546,0.1037378,0.1328967,0.1553165,0.1715954,0.182722,0.1930223,0.2032055,0.2165383,0.2303148,0.2432888,0.2575279,0.2638708,0.2778205,0.2786261,0.2756273,0.2731493,0.2605621
0.02601216,0.02704455,0.03007758,0.0300054,0.02836019,0.02667342,0.02243614,0.01925837,0.01950012,0.01844209,0.01783698,0.01806451,0.01746047,0.01732575,0.01733971,0.01723142,0.01722889,0.01722803,0.01774457,0.01939131,0.02381248,0.03412267,0.05458693,0.08515,0.1187095,0.1505138,0.1756162,0.1907315,0.2009572,0.2104707,0.2232392,0.2364645,0.2519115,0.2683446,0.2871116,0.2955986,0.3076158,0.310705,0.3052093,0.2943786,0.2802194
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07535161,0.1046702,0.1340277,0.1586733,0.1764439,0.1897713,0.2001113,0.2140979,0.2285251,0.2445922,0.2581148,0.2767532,0.2818692,0.2974319,0.2938849,0.2897952,0.284372,0.2662638
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07498546,0.1037378,0.1328967,0.1553165,0.1715954,0.182722,0.1930223,0.2032055,0.2165383,0.2303148,0.2432888,0.2575279,0.2638708,0.2778205,0.2786261,0.2756273,0.2731493,0.2605621
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07498546,0.1037378,0.1328967,0.1553165,0.1715954,0.182722,0.1930223,0.2032055,0.2165383,0.2303148,0.2432888,0.2575279,0.2638708,0.2778205,0.2786261,0.2756273,0.2731493,0.2605621
0.02601216,0.02019324,0.02685213,0.0300054,0.02836019,0.02667342,0.02243614,0.01879231,0.0180594,0.01819321,0.0170979,0.01630917,0.01624351,0.01640695,0.01566014,0.01561795,0.0158197,0.01568316,0.01649175,0.0179463,0.02265386,0.03301398,0.05104794,0.07498546,0.1037378,0.1328967,0.1553165,0.1715954,0.182722,0.1930223,0.2032055,0.2165383,0.2303148,0.2432888,0.2575279,0.2638708,0.2778205,0.2786261,0.2756273,0.2731493,0.2605621
0.05647742,0.04576212,0.04498492,0.0427734,0.04169569,0.04171929,0.04137663,0.04174669,0.04211875,0.04307355,0.04258229,0.04248926,0.04325001,0.04386543,0.04396723,0.04509716,0.04604793,0.04904873,0.05347661,0.06262037,0.0782146,0.101031,0.1283272,0.1575505,0.1855716,0.2119483,0.2358728,0.2590337,0.2819983,0.3050941,0.3286879,0.3526221,0.3741379,0.3997414,0.4182014,0.427126,0.4277977,0.419634,0.4070325,0.3881164,0.3670057
0.05384298,0.04576212,0.04002443,0.04040931,0.04046935,0.04141195,0.04137663,0.04174669,0.04211875,0.04307355,0.04258229,0.04248151,0.04325001,0.04386543,0.04396723,0.04509716,0.04604793,0.04834226,0.05288118,0.05881179,0.06984506,0.08687654,0.1074936,0.1302031,0.1524887,0.1748708,0.1949657,0.2160589,0.2357918,0.256687,0.2793804,0.3002021,0.3195015,0.3432129,0.3569112,0.3726805,0.3807493,0.3723805,0.3587086,0.3369112,0.3023955
0.0415264,0.04425478,0.03720792,0.04031352,0.040325,0.04028985,0.0395006,0.03925018,0.03950054,0.03903703,0.03900889,0.03883711,0.03938039,0.04033449,0.04125636,0.04161519,0.04289032,0.0448196,0.04771626,0.05327496,0.06093958,0.07293919,0.08795689,0.1048616,0.1230435,0.1397165,0.1569096,0.1743085,0.1910299,0.2092516,0.2271032,0.2456114,0.2659428,0.2861621,0.3013284,0.3115786,0.3168242,0.3086717,0.2944948,0.2761925,0.2533929
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03914283,0.03903703,0.03900889,0.03842162,0.03853456,0.03981953,0.04069076,0.04071519,0.0416547,0.04335536,0.04668323,0.0514995,0.05867278,0.06907568,0.081625,0.09543837,0.1103441,0.1253689,0.1391325,0.1534207,0.1687307,0.1834896,0.2002491,0.21827,0.2388078,0.2545951,0.2709467,0.2761042,0.2850463,0.277985,0.2649683,0.2536823,0.2333179
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1111615,0.1206598,0.13018,0.1413957,0.1524665,0.1654548,0.1771352,0.1953452,0.2070823,0.2113869,0.2157779,0.2089932,0.2008133,0.1839752,0.1603734
0.02799942,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1109394,0.1193492,0.1275858,0.1356598,0.1452967,0.1549508,0.1674591,0.1809112,0.1901399,0.1974051,0.20023,0.1915534,0.1811333,0.1653003,0.1436198
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.0415264,0.04425478,0.03720792,0.04031352,0.040325,0.04028985,0.0395006,0.03925018,0.03950054,0.03903703,0.03900889,0.03883711,0.03938039,0.04033449,0.04125636,0.04161519,0.04289032,0.0448196,0.04771626,0.05327496,0.06093958,0.07293919,0.08795689,0.1048616,0.1230435,0.1397165,0.1569096,0.1743085,0.1910299,0.2092516,0.2271032,0.2456114,0.2659428,0.2861621,0.3013284,0.3115786,0.3168242,0.3086717,0.2944948,0.2761925,0.2533929
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03914283,0.03903703,0.03900889,0.03842162,0.03853456,0.03981953,0.04069076,0.04071519,0.0416547,0.04335536,0.04668323,0.0514995,0.05867278,0.06907568,0.081625,0.09543837,0.1103441,0.1253689,0.1391325,0.1534207,0.1687307,0.1834896,0.2002491,0.21827,0.2388078,0.2545951,0.2709467,0.2761042,0.2850463,0.277985,0.2649683,0.2536823,0.2333179
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03871171,0.03879991,0.03899963,0.03842162,0.03853456,0.03957367,0.04023793,0.04071519,0.0416547,0.04335536,0.04640397,0.0514995,0.05867278,0.06764765,0.07871964,0.09113009,0.1035186,0.1160162,0.1274877,0.1399543,0.1531708,0.1678953,0.1823859,0.1985129,0.2147814,0.2321038,0.2475065,0.2485722,0.2590703,0.2540132,0.2447079,0.2233355,0.203266
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1027353,0.1143828,0.1268343,0.1388558,0.1526482,0.1645957,0.1805994,0.1955037,0.2119472,0.2266973,0.2348985,0.2386465,0.2294745,0.221604,0.2022363,0.1802042
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1111615,0.1206598,0.13018,0.1413957,0.1524665,0.1654548,0.1771352,0.1953452,0.2070823,0.2113869,0.2157779,0.2089932,0.2008133,0.1839752,0.1603734
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.03807815,0.03947177,0.03720792,0.03823575,0.03823222,0.03845441,0.03812133,0.03805003,0.03871171,0.03879991,0.03899963,0.03842162,0.03853456,0.03957367,0.04023793,0.04071519,0.0416547,0.04335536,0.04640397,0.0514995,0.05867278,0.06764765,0.07871964,0.09113009,0.1035186,0.1160162,0.1274877,0.1399543,0.1531708,0.1678953,0.1823859,0.1985129,0.2147814,0.2321038,0.2475065,0.2485722,0.2590703,0.2540132,0.2447079,0.2233355,0.203266
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1027353,0.1143828,0.1268343,0.1388558,0.1526482,0.1645957,0.1805994,0.1955037,0.2119472,0.2266973,0.2348985,0.2386465,0.2294745,0.221604,0.2022363,0.1802042
0.03495747,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1111615,0.1206598,0.13018,0.1413957,0.1524665,0.1654548,0.1771352,0.1953452,0.2070823,0.2113869,0.2157779,0.2089932,0.2008133,0.1839752,0.1603734
0.02799942,0.03476638,0.03619381,0.03823575,0.03823222,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1109394,0.1193492,0.1275858,0.1356598,0.1452967,0.1549508,0.1674591,0.1809112,0.1901399,0.1974051,0.20023,0.1915534,0.1811333,0.1653003,0.1436198
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.09089784,0.1025895,0.1096131,0.1168044,0.1238297,0.1306972,0.1406188,0.1501403,0.1594022,0.1710529,0.1778899,0.1857849,0.1858563,0.1852025,0.1708084,0.1623577,0.1424046
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.02799942,0.03476638,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07880742,0.08834967,0.09505004,0.1012431,0.1081621,0.1147967,0.1221561,0.1299979,0.1379689,0.1469318,0.1574495,0.1651386,0.1694008,0.1717581,0.1642504,0.1542636,0.1451251,0.1328103
0.02799942,0.03251515,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07655257,0.0843727,0.09047606,0.09636443,0.103246,0.1093394,0.1157008,0.122795,0.1296192,0.1365953,0.1446415,0.1547705,0.1596588,0.1551941,0.1503969,0.140337,0.1250856,0.1021997
0.02799942,0.03251515,0.03619381,0.03726925,0.03706334,0.03787915,0.03031152,0.02576072,0.02510584,0.02554999,0.02482215,0.02492634,0.02519222,0.02536645,0.02633211,0.0273214,0.02830408,0.03019762,0.0328209,0.03788232,0.04521214,0.05540911,0.06656935,0.07655257,0.0843727,0.09047606,0.09636443,0.103246,0.1093394,0.1157008,0.122795,0.1296192,0.1365953,0.1446415,0.1547705,0.1596588,0.1551941,0.1503969,0.140337,0.1250856,0.1021997
0.3563703,0.2950865,0.1468899,0.07019295,0.0500584,0.05125162,0.05334705,0.05066204,0.05536923,0.07368067,0.141199,0.3130022,0.5485808,0.7163375,0.7911599,0.8196914,0.8336038,0.8473972,0.8614987,0.8712575,0.8795095,0.8869793,0.894056,0.8976333,0.9030398,0.9080094,0.9141874,0.9207164,0.9240767,0.9290573,0.9328351,0.9328783,0.9349776,0.9372271,0.9447411,0.9398385,0.9410903,0.9287156,0.9235291,0.9298043,0.9170227
0.3563703,0.2900199,0.1403233,0.0693422,0.0500584,0.05053365,0.0505614,0.04690834,0.05128398,0.06863061,0.1295449,0.2774698,0.4916834,0.6681365,0.7521753,0.7877052,0.8061784,0.8234343,0.8394209,0.8513245,0.8591235,0.8689735,0.8786541,0.8825866,0.8889102,0.8964127,0.900546,0.9089516,0.9128005,0.9182084,0.9215897,0.9254264,0.9246059,0.9266476,0.9356407,0.9342724,0.9312747,0.9250907,0.9235291,0.9192461,0.9059607
0.3479024,0.2814887,0.1403233,0.0686355,0.04852616,0.04901397,0.05019771,0.04547525,0.04970634,0.06670341,0.1295449,0.2774674,0.4774922,0.6499052,0.7339581,0.7698429,0.7897953,0.808537,0.8235065,0.8384109,0.846421,0.8554592,0.8657055,0.871397,0.8764043,0.8832163,0.8890575,0.89771,0.9006479,0.9074765,0.9129253,0.9136221,0.9190675,0.916737,0.9252785,0.9184634,0.9225188,0.9133941,0.9107223,0.9112737,0.9059607
0.338274,0.2647902,0.1328101,0.06861715,0.04852616,0.04812355,0.04894176,0.04449917,0.04915225,0.06586622,0.125673,0.2675159,0.4567538,0.622975,0.70782,0.7480959,0.7701431,0.7896075,0.8069727,0.8234644,0.833007,0.845907,0.8543584,0.8593889,0.8654752,0.8753403,0.8816875,0.8875186,0.8919189,0.8980488,0.9034901,0.9074666,0.9075872,0.9088047,0.9211277,0.9113182,0.9127939,0.9133941,0.907888,0.8918044,0.896875
0.3247305,0.253872,0.13099,0.06399885,0.0467878,0.04681526,0.04685157,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5681604,0.6434208,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7903825,0.8050802,0.8187648,0.8290681,0.8393154,0.8499795,0.8561264,0.8663094,0.8745721,0.8796353,0.8867982,0.8925066,0.897622,0.89976,0.9086906,0.9073255,0.8958911,0.8964331,0.8957819,0.890155,0.8941713
0.3204388,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508302,0.4155346,0.558495,0.641805,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7883307,0.8032894,0.8155656,0.825694,0.8354369,0.8443632,0.8510403,0.8616964,0.8706047,0.873907,0.8802274,0.8874974,0.8901747,0.8939095,0.9019286,0.9053393,0.8958911,0.8953001,0.889585,0.8886807,0.8738049
0.3165071,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508291,0.4152631,0.5514701,0.6327237,0.6722095,0.6974123,0.7209846,0.7427502,0.7642616,0.7804831,0.7939494,0.8096629,0.8182078,0.8286824,0.8382254,0.8456254,0.85493,0.8610431,0.8691476,0.8740116,0.8796559,0.8853003,0.8834434,0.8925095,0.8967587,0.8958911,0.891583,0.889585,0.8886807,0.8727789
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3479024,0.2814887,0.1403233,0.0686355,0.04852616,0.04901397,0.05019771,0.04547525,0.04970634,0.06670341,0.1295449,0.2774674,0.4774922,0.6499052,0.7339581,0.7698429,0.7897953,0.808537,0.8235065,0.8384109,0.846421,0.8554592,0.8657055,0.871397,0.8764043,0.8832163,0.8890575,0.89771,0.9006479,0.9074765,0.9129253,0.9136221,0.9190675,0.916737,0.9252785,0.9184634,0.9225188,0.9133941,0.9107223,0.9112737,0.9059607
0.3247305,0.253872,0.13099,0.06399885,0.0467878,0.04681526,0.04685157,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5681604,0.6434208,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7903825,0.8050802,0.8187648,0.8290681,0.8393154,0.8499795,0.8561264,0.8663094,0.8745721,0.8796353,0.8867982,0.8925066,0.897622,0.89976,0.9086906,0.9073255,0.8958911,0.8964331,0.8957819,0.890155,0.8941713
0.3204388,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508302,0.4155346,0.558495,0.641805,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7883307,0.8032894,0.8155656,0.825694,0.8354369,0.8443632,0.8510403,0.8616964,0.8706047,0.873907,0.8802274,0.8874974,0.8901747,0.8939095,0.9019286,0.9053393,0.8958911,0.8953001,0.889585,0.8886807,0.8738049
0.3165071,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508291,0.4152631,0.5514701,0.6327237,0.6722095,0.6974123,0.7209846,0.7427502,0.7642616,0.7804831,0.7939494,0.8096629,0.8182078,0.8286824,0.8382254,0.8456254,0.85493,0.8610431,0.8691476,0.8740116,0.8796559,0.8853003,0.8834434,0.8925095,0.8967587,0.8958911,0.891583,0.889585,0.8886807,0.8727789
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3256871,0.2647902,0.1328101,0.06763612,0.04852616,0.04812355,0.04824636,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5859221,0.6754508,0.7174327,0.7425795,0.7638457,0.7839098,0.8035302,0.8161561,0.8293147,0.8418751,0.8493713,0.8577081,0.866417,0.8732144,0.8821438,0.8883717,0.8949755,0.8971773,0.9023625,0.9070404,0.9088047,0.9165742,0.9111844,0.9127939,0.9063982,0.9046951,0.8918044,0.896875
0.3247305,0.253872,0.13099,0.06399885,0.0467878,0.04681526,0.04685157,0.04261916,0.04600617,0.06313613,0.1212586,0.2562469,0.4309929,0.5681604,0.6434208,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7903825,0.8050802,0.8187648,0.8290681,0.8393154,0.8499795,0.8561264,0.8663094,0.8745721,0.8796353,0.8867982,0.8925066,0.897622,0.89976,0.9086906,0.9073255,0.8958911,0.8964331,0.8957819,0.890155,0.8941713
0.3204388,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508302,0.4155346,0.558495,0.641805,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7883307,0.8032894,0.8155656,0.825694,0.8354369,0.8443632,0.8510403,0.8616964,0.8706047,0.873907,0.8802274,0.8874974,0.8901747,0.8939095,0.9019286,0.9053393,0.8958911,0.8953001,0.889585,0.8886807,0.8738049
0.3165071,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508291,0.4152631,0.5514701,0.6327237,0.6722095,0.6974123,0.7209846,0.7427502,0.7642616,0.7804831,0.7939494,0.8096629,0.8182078,0.8286824,0.8382254,0.8456254,0.85493,0.8610431,0.8691476,0.8740116,0.8796559,0.8853003,0.8834434,0.8925095,0.8967587,0.8958911,0.891583,0.889585,0.8886807,0.8727789
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3204388,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508302,0.4155346,0.558495,0.641805,0.6817381,0.7068919,0.7286508,0.7518973,0.7723022,0.7883307,0.8032894,0.8155656,0.825694,0.8354369,0.8443632,0.8510403,0.8616964,0.8706047,0.873907,0.8802274,0.8874974,0.8901747,0.8939095,0.9019286,0.9053393,0.8958911,0.8953001,0.889585,0.8886807,0.8738049
0.3165071,0.253872,0.13099,0.06399885,0.0467342,0.04633401,0.04409553,0.03912125,0.04258943,0.05827383,0.1154626,0.2508291,0.4152631,0.5514701,0.6327237,0.6722095,0.6974123,0.7209846,0.7427502,0.7642616,0.7804831,0.7939494,0.8096629,0.8182078,0.8286824,0.8382254,0.8456254,0.85493,0.8610431,0.8691476,0.8740116,0.8796559,0.8853003,0.8834434,0.8925095,0.8967587,0.8958911,0.891583,0.889585,0.8886807,0.8727789
0.3065389,0.2500005,0.13099,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5513428,0.6302761,0.6680428,0.6930285,0.7159257,0.7387585,0.7590512,0.7743878,0.7902753,0.8033991,0.8107328,0.8222386,0.8322646,0.8390423,0.8482955,0.8556175,0.8624599,0.8695834,0.873454,0.8781602,0.8834434,0.8886874,0.8891986,0.8920531,0.8852556,0.8819061,0.8577972,0.8606438
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.278716,0.2313662,0.1188419,0.05864648,0.04253357,0.04338801,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6220309,0.6574282,0.6798975,0.7016702,0.7252746,0.7450381,0.7613832,0.7760764,0.7904314,0.8001448,0.810527,0.8210442,0.8289757,0.8393198,0.8465269,0.8530083,0.8594397,0.8657305,0.8692199,0.8728738,0.8795861,0.8790674,0.8815928,0.8754283,0.8731391,0.8577972,0.8554182
0.3003279,0.2486519,0.1281759,0.06399885,0.0467342,0.0459306,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6269258,0.6644195,0.6879441,0.7111077,0.7324072,0.7535105,0.7696069,0.7855554,0.7986038,0.8069882,0.8169249,0.8247496,0.8328146,0.8421194,0.850406,0.8573397,0.8624439,0.8702502,0.8709863,0.877916,0.8841623,0.8800029,0.8890169,0.8754283,0.8731391,0.8577972,0.8606438
0.278716,0.2313662,0.1188419,0.05864648,0.04253357,0.04338801,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6220309,0.6574282,0.6798975,0.7016702,0.7252746,0.7450381,0.7613832,0.7760764,0.7904314,0.8001448,0.810527,0.8210442,0.8289757,0.8393198,0.8465269,0.8530083,0.8594397,0.8657305,0.8692199,0.8728738,0.8795861,0.8790674,0.8815928,0.8754283,0.8731391,0.8577972,0.8554182
0.278716,0.2313662,0.1188419,0.05864648,0.04253357,0.04338801,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6220309,0.6574282,0.6798975,0.7016702,0.7252746,0.7450381,0.7613832,0.7760764,0.7904314,0.8001448,0.810527,0.8210442,0.8289757,0.8393198,0.8465269,0.8530083,0.8594397,0.8657305,0.8692199,0.8728738,0.8795861,0.8790674,0.8815928,0.8754283,0.8731391,0.8577972,0.8554182
0.278716,0.2313662,0.1188419,0.05864648,0.04253357,0.04338801,0.04330382,0.03767684,0.04156352,0.05736647,0.115323,0.2508291,0.4152631,0.5506827,0.6220309,0.6574282,0.6798975,0.7016702,0.7252746,0.7450381,0.7613832,0.7760764,0.7904314,0.8001448,0.810527,0.8210442,0.8289757,0.8393198,0.8465269,0.8530083,0.8594397,0.8657305,0.8692199,0.8728738,0.8795861,0.8790674,0.8815928,0.8754283,0.8731391,0.8577972,0.8554182
0.2192738,0.1848454,0.1075466,0.06021167,0.04758273,0.04750181,0.04877105,0.04693117,0.04963766,0.05469861,0.06247567,0.07139505,0.08013124,0.0948,0.1276181,0.2139145,0.3551012,0.5021428,0.6202643,0.6934905,0.7324545,0.7546214,0.768849,0.7792928,0.7885044,0.7941119,0.8038233,0.8124374,0.821944,0.8262897,0.8327962,0.8378796,0.8374744,0.8385522,0.8449693,0.8445962,0.8364748,0.8312868,0.8359273,0.8310825,0.8011038
0.2192738,0.1820946,0.1029074,0.06021167,0.04758273,0.04750181,0.04877105,0.04693117,0.04963766,0.05469861,0.06185893,0.07139505,0.08013124,0.0948,0.1276181,0.2139145,0.3540488,0.4985292,0.6150047,0.6877606,0.7269015,0.7480579,0.7597809,0.7705137,0.7817968,0.7877001,0.794412,0.8021497,0.8126817,0.81752,0.8252669,0.8299525,0.8302187,0.8324458,0.8332468,0.8372589,0.8339359,0.8312868,0.8262913,0.8197176,0.7834489
0.2096118,0.1755273,0.1029074,0.06021167,0.04758273,0.04750181,0.04877105,0.04693117,0.04963766,0.05418374,0.06147532,0.07139505,0.07942641,0.09385579,0.1276181,0.2113637,0.3457959,0.4870452,0.6020354,0.6744734,0.7169395,0.7345585,0.7486569,0.7593147,0.7684346,0.7736955,0.7832956,0.7908144,0.7997324,0.8051911,0.8105746,0.8177383,0.8186066,0.8211251,0.8222338,0.8238698,0.8201771,0.8220396,0.8201331,0.8179681,0.7747698
0.2096118,0.1755273,0.10202,0.05854969,0.04758273,0.04750181,0.04877105,0.04685358,0.04963766,0.05418374,0.06111057,0.07139505,0.07942641,0.09309131,0.1260724,0.2084677,0.3350687,0.4635226,0.573343,0.648063,0.6904155,0.7128976,0.7276379,0.7391444,0.7493764,0.7571641,0.7659569,0.7724339,0.7836417,0.7898649,0.795802,0.8018217,0.8050496,0.8059028,0.8054526,0.8089705,0.8046868,0.8099532,0.816627,0.8024167,0.7720523
0.2043484,0.1653702,0.09787724,0.05854969,0.04758273,0.04739714,0.04621936,0.04397726,0.04599801,0.0506005,0.05853848,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6198808,0.6622671,0.6844469,0.7009029,0.7121771,0.7239288,0.7297392,0.7419894,0.7507843,0.7583686,0.7646272,0.7724702,0.7791399,0.7866538,0.7868868,0.7870012,0.794807,0.7927728,0.7955254,0.7879575,0.7836528,0.7583629
0.2026292,0.1653702,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6174192,0.6572369,0.6803975,0.6949286,0.7050228,0.7161594,0.7223934,0.732038,0.7403374,0.7502718,0.7563435,0.7621722,0.770794,0.7738847,0.7731694,0.7789227,0.7827097,0.7788384,0.7785201,0.7785415,0.7671517,0.741219
0.2017675,0.1632528,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6521291,0.6744849,0.6886081,0.7002399,0.7091235,0.7154166,0.7264529,0.7340719,0.7414246,0.7493578,0.7554816,0.7623242,0.7668918,0.7664211,0.7647237,0.7723443,0.7668204,0.7649751,0.7656094,0.7600873,0.741219
0.2017675,0.1631197,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6508981,0.6711254,0.6835052,0.6931059,0.701888,0.7061822,0.7169389,0.7214262,0.7277361,0.732929,0.7406287,0.7468844,0.7488837,0.7523865,0.7514381,0.7562019,0.750147,0.7525352,0.7505775,0.7428053,0.7195476
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.2096118,0.1755273,0.1029074,0.06021167,0.04758273,0.04750181,0.04877105,0.04693117,0.04963766,0.05418374,0.06147532,0.07139505,0.07942641,0.09385579,0.1276181,0.2113637,0.3457959,0.4870452,0.6020354,0.6744734,0.7169395,0.7345585,0.7486569,0.7593147,0.7684346,0.7736955,0.7832956,0.7908144,0.7997324,0.8051911,0.8105746,0.8177383,0.8186066,0.8211251,0.8222338,0.8238698,0.8201771,0.8220396,0.8201331,0.8179681,0.7747698
0.2096118,0.1755273,0.10202,0.05854969,0.04758273,0.04750181,0.04877105,0.04685358,0.04963766,0.05418374,0.06111057,0.07139505,0.07942641,0.09309131,0.1260724,0.2084677,0.3350687,0.4635226,0.573343,0.648063,0.6904155,0.7128976,0.7276379,0.7391444,0.7493764,0.7571641,0.7659569,0.7724339,0.7836417,0.7898649,0.795802,0.8018217,0.8050496,0.8059028,0.8054526,0.8089705,0.8046868,0.8099532,0.816627,0.8024167,0.7720523
0.2043484,0.1653702,0.09787724,0.05854969,0.04758273,0.04739714,0.04621936,0.04397726,0.04599801,0.0506005,0.05853848,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6198808,0.6622671,0.6844469,0.7009029,0.7121771,0.7239288,0.7297392,0.7419894,0.7507843,0.7583686,0.7646272,0.7724702,0.7791399,0.7866538,0.7868868,0.7870012,0.794807,0.7927728,0.7955254,0.7879575,0.7836528,0.7583629
0.2026292,0.1653702,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6174192,0.6572369,0.6803975,0.6949286,0.7050228,0.7161594,0.7223934,0.732038,0.7403374,0.7502718,0.7563435,0.7621722,0.770794,0.7738847,0.7731694,0.7789227,0.7827097,0.7788384,0.7785201,0.7785415,0.7671517,0.741219
0.2017675,0.1632528,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6521291,0.6744849,0.6886081,0.7002399,0.7091235,0.7154166,0.7264529,0.7340719,0.7414246,0.7493578,0.7554816,0.7623242,0.7668918,0.7664211,0.7647237,0.7723443,0.7668204,0.7649751,0.7656094,0.7600873,0.741219
0.2017675,0.1631197,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6508981,0.6711254,0.6835052,0.6931059,0.701888,0.7061822,0.7169389,0.7214262,0.7277361,0.732929,0.7406287,0.7468844,0.7488837,0.7523865,0.7514381,0.7562019,0.750147,0.7525352,0.7505775,0.7428053,0.7195476
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.2026292,0.1653702,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5477018,0.6174192,0.6572369,0.6803975,0.6949286,0.7050228,0.7161594,0.7223934,0.732038,0.7403374,0.7502718,0.7563435,0.7621722,0.770794,0.7738847,0.7731694,0.7789227,0.7827097,0.7788384,0.7785201,0.7785415,0.7671517,0.741219
0.2017675,0.1632528,0.09331823,0.0520934,0.04270344,0.04231637,0.04418923,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6521291,0.6744849,0.6886081,0.7002399,0.7091235,0.7154166,0.7264529,0.7340719,0.7414246,0.7493578,0.7554816,0.7623242,0.7668918,0.7664211,0.7647237,0.7723443,0.7668204,0.7649751,0.7656094,0.7600873,0.741219
0.2017675,0.1631197,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04281405,0.04546249,0.0506005,0.0577439,0.06695668,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.5420656,0.6110859,0.6508981,0.6711254,0.6835052,0.6931059,0.701888,0.7061822,0.7169389,0.7214262,0.7277361,0.732929,0.7406287,0.7468844,0.7488837,0.7523865,0.7514381,0.7562019,0.750147,0.7525352,0.7505775,0.7428053,0.7195476
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.1782449,0.150849,0.09006479,0.04615379,0.03536967,0.03674122,0.03967515,0.03714143,0.03856424,0.04313875,0.04988868,0.05918955,0.06752992,0.08197117,0.1166179,0.2005345,0.3227374,0.430694,0.5128933,0.5672442,0.5979563,0.614154,0.6247274,0.6337617,0.641303,0.6447139,0.6515773,0.6544738,0.6622304,0.6661469,0.6721875,0.6757829,0.6821434,0.6798318,0.6814787,0.6847776,0.6824834,0.6803664,0.6750365,0.6704187,0.659102
0.1908328,0.155802,0.09022462,0.04615379,0.03536967,0.03674122,0.04293657,0.04270857,0.04507547,0.04950078,0.05738725,0.06591118,0.07412276,0.08859041,0.1202463,0.2023503,0.324837,0.4449167,0.535051,0.5992239,0.6365362,0.6551768,0.6675879,0.6801247,0.6874231,0.6941048,0.703179,0.7119432,0.7165931,0.723188,0.7319912,0.7396037,0.7435337,0.7440522,0.7425195,0.7475007,0.7461395,0.7420005,0.7409579,0.7398899,0.7183779
0.1865773,0.150849,0.09022462,0.04615379,0.03536967,0.03674122,0.04159132,0.04079094,0.04292757,0.04662558,0.05341977,0.06388021,0.07227341,0.0868906,0.1202463,0.2023503,0.324837,0.4411505,0.5267246,0.5855186,0.6198646,0.6403668,0.6535155,0.6627304,0.6718006,0.6778343,0.6856961,0.6918867,0.6978665,0.7022079,0.7116633,0.7164539,0.7221871,0.7194991,0.7225323,0.7242654,0.719045,0.719751,0.7136642,0.7108491,0.6936288
0.1782449,0.150849,0.09006479,0.04615379,0.03536967,0.03674122,0.03967515,0.03714143,0.03856424,0.04313875,0.04988868,0.05918955,0.06752992,0.08197117,0.1166179,0.2005345,0.3227374,0.430694,0.5128933,0.5672442,0.5979563,0.614154,0.6247274,0.6337617,0.641303,0.6447139,0.6515773,0.6544738,0.6622304,0.6661469,0.6721875,0.6757829,0.6821434,0.6798318,0.6814787,0.6847776,0.6824834,0.6803664,0.6750365,0.6704187,0.659102
0.1782449,0.150849,0.09006479,0.04615379,0.03536967,0.03674122,0.03967515,0.03714143,0.03856424,0.04313875,0.04988868,0.05918955,0.06752992,0.08197117,0.1166179,0.2005345,0.3227374,0.430694,0.5128933,0.5672442,0.5979563,0.614154,0.6247274,0.6337617,0.641303,0.6447139,0.6515773,0.6544738,0.6622304,0.6661469,0.6721875,0.6757829,0.6821434,0.6798318,0.6814787,0.6847776,0.6824834,0.6803664,0.6750365,0.6704187,0.659102
0.1782449,0.150849,0.09006479,0.04615379,0.03536967,0.03674122,0.03967515,0.03714143,0.03856424,0.04313875,0.04988868,0.05918955,0.06752992,0.08197117,0.1166179,0.2005345,0.3227374,0.430694,0.5128933,0.5672442,0.5979563,0.614154,0.6247274,0.6337617,0.641303,0.6447139,0.6515773,0.6544738,0.6622304,0.6661469,0.6721875,0.6757829,0.6821434,0.6798318,0.6814787,0.6847776,0.6824834,0.6803664,0.6750365,0.6704187,0.659102
0.1430826,0.1187568,0.07575959,0.05258465,0.04517199,0.04662829,0.04968443,0.04979985,0.0516991,0.05383246,0.05836087,0.06288457,0.06978731,0.08035405,0.09598614,0.1243521,0.1654395,0.2217564,0.2910436,0.3660646,0.432881,0.4845619,0.5207172,0.5396487,0.5531514,0.5632654,0.5744199,0.5870321,0.5998618,0.6150496,0.6330445,0.6462697,0.664053,0.6781557,0.6958497,0.7103963,0.7111053,0.7198401,0.7141578,0.6975227,0.6743731
0.1280389,0.1064207,0.0678957,0.05004394,0.04499435,0.04642561,0.04917861,0.04979985,0.05100811,0.05321319,0.05584087,0.05883697,0.06438451,0.07218357,0.08441755,0.1072783,0.1412679,0.189861,0.2524646,0.3239394,0.389968,0.4420371,0.4771283,0.5004126,0.5132843,0.5254855,0.5356553,0.5485448,0.5611567,0.5785945,0.5938441,0.6074393,0.6273419,0.6496833,0.6696258,0.6798569,0.6834557,0.6901893,0.6726796,0.6570727,0.651488
0.103644,0.08978177,0.0642008,0.04971046,0.04398308,0.04535895,0.04762417,0.04802525,0.04860538,0.05017666,0.05242467,0.05505395,0.05837958,0.06340877,0.07159121,0.08506746,0.1066778,0.1412821,0.1882867,0.245779,0.3045931,0.3528728,0.3874935,0.4095839,0.4235984,0.434921,0.4442252,0.4570994,0.4699833,0.4858623,0.5041273,0.5200379,0.5423174,0.5636481,0.5878009,0.6005002,0.6124267,0.6147877,0.5993796,0.5937122,0.5777023
0.103644,0.08688727,0.06045393,0.04807177,0.04398308,0.04535895,0.04728783,0.04802525,0.04859131,0.05017666,0.05242467,0.054802,0.05837958,0.06340877,0.07052606,0.082946,0.1012116,0.1280227,0.1665381,0.2137707,0.2623907,0.3056091,0.3354661,0.3553914,0.3681243,0.3789166,0.3878424,0.3980462,0.4086883,0.4249694,0.442277,0.4590794,0.4810783,0.5051648,0.5271664,0.5437426,0.5611194,0.5624796,0.5562015,0.527604,0.4968563
0.09123497,0.08382899,0.05424032,0.0439273,0.04171751,0.04263821,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06017205,0.06693642,0.0791439,0.09640718,0.118865,0.1518713,0.1922601,0.2356822,0.2734491,0.3010676,0.3185166,0.3293644,0.3375053,0.3452638,0.3547836,0.3657967,0.3800128,0.397589,0.4150547,0.4339866,0.4583073,0.4825358,0.4995272,0.5111985,0.5091003,0.5023319,0.4932884,0.4806882
0.07360313,0.06972225,0.05424032,0.04195397,0.03967949,0.04151806,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2451842,0.2709195,0.2868745,0.2962575,0.3046905,0.311336,0.31931,0.3303685,0.343116,0.3587149,0.3742462,0.3952179,0.4168245,0.4424726,0.4617429,0.4761166,0.4702747,0.4703312,0.4439467,0.4364604
0.07360313,0.06266102,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2388717,0.260092,0.2726664,0.2803742,0.2862665,0.2897874,0.2955113,0.3029416,0.3145229,0.3266711,0.3396143,0.3585334,0.3779515,0.3962489,0.4150257,0.4317611,0.4314031,0.4346038,0.4086425,0.3894095
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.1187986,0.09531173,0.0678957,0.04991981,0.04398308,0.04535895,0.04788919,0.04901615,0.05026438,0.05220531,0.05490608,0.05752467,0.06202832,0.06773348,0.07772156,0.09638441,0.12439,0.165619,0.2213421,0.286461,0.3484519,0.4003468,0.4361061,0.4577075,0.4709428,0.4826406,0.4932584,0.5052879,0.5198355,0.5363634,0.5523737,0.5691349,0.5879929,0.6093961,0.6303486,0.6391755,0.6475665,0.6448969,0.6467033,0.6260586,0.604456
0.103644,0.08688727,0.06045393,0.04807177,0.04398308,0.04535895,0.04728783,0.04802525,0.04859131,0.05017666,0.05242467,0.054802,0.05837958,0.06340877,0.07052606,0.082946,0.1012116,0.1280227,0.1665381,0.2137707,0.2623907,0.3056091,0.3354661,0.3553914,0.3681243,0.3789166,0.3878424,0.3980462,0.4086883,0.4249694,0.442277,0.4590794,0.4810783,0.5051648,0.5271664,0.5437426,0.5611194,0.5624796,0.5562015,0.527604,0.4968563
0.07360313,0.06972225,0.05424032,0.04195397,0.03967949,0.04151806,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2451842,0.2709195,0.2868745,0.2962575,0.3046905,0.311336,0.31931,0.3303685,0.343116,0.3587149,0.3742462,0.3952179,0.4168245,0.4424726,0.4617429,0.4761166,0.4702747,0.4703312,0.4439467,0.4364604
0.07360313,0.06266102,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2388717,0.260092,0.2726664,0.2803742,0.2862665,0.2897874,0.2955113,0.3029416,0.3145229,0.3266711,0.3396143,0.3585334,0.3779515,0.3962489,0.4150257,0.4317611,0.4314031,0.4346038,0.4086425,0.3894095
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.103644,0.08688727,0.06045393,0.04807177,0.04398308,0.04535895,0.04728783,0.04802525,0.04859131,0.05017666,0.05242467,0.054802,0.05837958,0.06340877,0.07052606,0.082946,0.1012116,0.1280227,0.1665381,0.2137707,0.2623907,0.3056091,0.3354661,0.3553914,0.3681243,0.3789166,0.3878424,0.3980462,0.4086883,0.4249694,0.442277,0.4590794,0.4810783,0.5051648,0.5271664,0.5437426,0.5611194,0.5624796,0.5562015,0.527604,0.4968563
0.09123497,0.08382899,0.05424032,0.0439273,0.04171751,0.04263821,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06017205,0.06693642,0.0791439,0.09640718,0.118865,0.1518713,0.1922601,0.2356822,0.2734491,0.3010676,0.3185166,0.3293644,0.3375053,0.3452638,0.3547836,0.3657967,0.3800128,0.397589,0.4150547,0.4339866,0.4583073,0.4825358,0.4995272,0.5111985,0.5091003,0.5023319,0.4932884,0.4806882
0.07360313,0.06972225,0.05424032,0.04195397,0.03967949,0.04151806,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2451842,0.2709195,0.2868745,0.2962575,0.3046905,0.311336,0.31931,0.3303685,0.343116,0.3587149,0.3742462,0.3952179,0.4168245,0.4424726,0.4617429,0.4761166,0.4702747,0.4703312,0.4439467,0.4364604
0.07360313,0.06266102,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2388717,0.260092,0.2726664,0.2803742,0.2862665,0.2897874,0.2955113,0.3029416,0.3145229,0.3266711,0.3396143,0.3585334,0.3779515,0.3962489,0.4150257,0.4317611,0.4314031,0.4346038,0.4086425,0.3894095
0.07360313,0.06266102,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1379151,0.1732791,0.2116725,0.2388717,0.260092,0.2726664,0.2803742,0.2862665,0.2897874,0.2955113,0.3029416,0.3145229,0.3266711,0.3396143,0.3585334,0.3779515,0.3962489,0.4150257,0.4317611,0.4314031,0.4346038,0.4086425,0.3894095
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.07360313,0.06111136,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09050416,0.1102036,0.1363445,0.1646555,0.1950813,0.2211059,0.2403101,0.2522066,0.259992,0.2650503,0.2702987,0.2760577,0.2825474,0.2914172,0.3047987,0.3188642,0.3359903,0.3568265,0.3774419,0.3927414,0.3991292,0.4049792,0.407213,0.3816914,0.3774593
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04390364,0.04441615,0.04526079,0.04642759,0.04778312,0.05093844,0.05433758,0.06016391,0.065504,0.0759587,0.09042638,0.1083865,0.1327697,0.1601479,0.1879706,0.2094016,0.2254659,0.2359021,0.2408049,0.2436345,0.2472501,0.251124,0.2571028,0.2644702,0.2764634,0.2855039,0.2986996,0.3149214,0.3347345,0.3469324,0.352764,0.3569264,0.3591914,0.3431719,0.3190256
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04207764,0.04170315,0.0421561,0.04239535,0.04514472,0.04550234,0.04899653,0.05494541,0.06088728,0.07216016,0.08738005,0.1064452,0.1307868,0.1593559,0.1871139,0.2089619,0.2225753,0.2295783,0.234785,0.2375982,0.2386452,0.2420313,0.2460119,0.2512662,0.2582471,0.265431,0.2761698,0.2895811,0.3042389,0.3144759,0.3162886,0.3216982,0.3115309,0.2971672,0.301649
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04207764,0.04170315,0.0421561,0.04239535,0.04514472,0.04550234,0.04899653,0.05494541,0.06088728,0.07216016,0.08738005,0.1064452,0.1307868,0.1593559,0.1871139,0.2089619,0.2225753,0.2295783,0.234785,0.2375982,0.2386452,0.2420313,0.2460119,0.2512662,0.2582471,0.265431,0.2761698,0.2895811,0.3042389,0.3144759,0.3162886,0.3216982,0.3115309,0.2971672,0.301649
0.07360313,0.06036201,0.04873297,0.03848824,0.0367752,0.03924132,0.04207764,0.04170315,0.0421561,0.04239535,0.04514472,0.04550234,0.04899653,0.05494541,0.06088728,0.07216016,0.08738005,0.1064452,0.1307868,0.1593559,0.1871139,0.2089619,0.2225753,0.2295783,0.234785,0.2375982,0.2386452,0.2420313,0.2460119,0.2512662,0.2582471,0.265431,0.2761698,0.2895811,0.3042389,0.3144759,0.3162886,0.3216982,0.3115309,0.2971672,0.301649
0.05857472,0.04006259,0.0387039,0.03953603,0.03861493,0.03871464,0.03786259,0.03742343,0.03843229,0.03855695,0.03857465,0.04078852,0.04430882,0.05115968,0.0685485,0.09910147,0.1298022,0.1474333,0.1531411,0.1443025,0.1206874,0.08924204,0.06052175,0.04331564,0.03679215,0.03465738,0.03319364,0.0325206,0.03282508,0.03256386,0.03272977,0.03361545,0.03581104,0.03637212,0.0384927,0.03792495,0.03752029,0.04052177,0.05024087,0.04295842,0.05821635
0.04403165,0.04006259,0.0387039,0.03945871,0.03861493,0.03858019,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05895952,0.08008272,0.1032624,0.1185186,0.1225436,0.1142195,0.09497807,0.06945329,0.04787358,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.03231979,0.04018053,0.03960764,0.03414584
0.04403165,0.03985965,0.0387039,0.03945871,0.03861493,0.03858019,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05575139,0.0709379,0.08832561,0.09997478,0.1032514,0.09653505,0.0806177,0.06088587,0.04519048,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.02705483,0.03199607,0.03960764,0.03313533
0.03657526,0.03833478,0.03673162,0.03530043,0.03555194,0.03693085,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05575139,0.06573678,0.07439949,0.08060824,0.0814771,0.07586666,0.06463645,0.05365565,0.04495273,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.02705483,0.0292248,0.02872869,0.03313533
0.03522424,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05091116,0.05785872,0.06540854,0.07078432,0.07036105,0.06529416,0.05545693,0.04608702,0.03935792,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03228582,0.03223388,0.03477632,0.03036696,0.03067352,0.02705483,0.0292248,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05029924,0.05608972,0.06092645,0.0626523,0.06157765,0.05743852,0.05053779,0.04425916,0.03888548,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03220886,0.03292985,0.03021698,0.02732487,0.02626572,0.02714271,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04065703,0.04433611,0.0490377,0.05390919,0.05825236,0.0598672,0.05856158,0.05485997,0.04853415,0.04221957,0.0374391,0.03479194,0.0336827,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03144377,0.03292985,0.03021698,0.02732487,0.02501635,0.01854026,0.0160635,0.01652773
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.03684201,0.0375239,0.03682642,0.03783107,0.03936831,0.04346152,0.0481722,0.05303629,0.05618916,0.05671857,0.05489563,0.05107678,0.04614886,0.04134965,0.03724174,0.0345673,0.03289176,0.03268021,0.03188502,0.03135984,0.03118163,0.03145184,0.03189683,0.03105709,0.03192791,0.03064012,0.03231289,0.03021698,0.02732487,0.02427142,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.04403165,0.03985965,0.0387039,0.03945871,0.03861493,0.03858019,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05575139,0.0709379,0.08832561,0.09997478,0.1032514,0.09653505,0.0806177,0.06088587,0.04519048,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.02705483,0.03199607,0.03960764,0.03313533
0.03657526,0.03833478,0.03673162,0.03530043,0.03555194,0.03693085,0.03759752,0.03630198,0.0374,0.03767654,0.03682642,0.0381476,0.04101945,0.04727128,0.05575139,0.06573678,0.07439949,0.08060824,0.0814771,0.07586666,0.06463645,0.05365565,0.04495273,0.0372032,0.03397404,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03253247,0.03333524,0.03477632,0.03529365,0.03531219,0.02705483,0.0292248,0.02872869,0.03313533
0.03522424,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05091116,0.05785872,0.06540854,0.07078432,0.07036105,0.06529416,0.05545693,0.04608702,0.03935792,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03228582,0.03223388,0.03477632,0.03036696,0.03067352,0.02705483,0.0292248,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05029924,0.05608972,0.06092645,0.0626523,0.06157765,0.05743852,0.05053779,0.04425916,0.03888548,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03220886,0.03292985,0.03021698,0.02732487,0.02626572,0.02714271,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04065703,0.04433611,0.0490377,0.05390919,0.05825236,0.0598672,0.05856158,0.05485997,0.04853415,0.04221957,0.0374391,0.03479194,0.0336827,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03144377,0.03292985,0.03021698,0.02732487,0.02501635,0.01854026,0.0160635,0.01652773
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.03684201,0.0375239,0.03682642,0.03783107,0.03936831,0.04346152,0.0481722,0.05303629,0.05618916,0.05671857,0.05489563,0.05107678,0.04614886,0.04134965,0.03724174,0.0345673,0.03289176,0.03268021,0.03188502,0.03135984,0.03118163,0.03145184,0.03189683,0.03105709,0.03192791,0.03064012,0.03231289,0.03021698,0.02732487,0.02427142,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04086246,0.04520073,0.05029924,0.05608972,0.06092645,0.0626523,0.06157765,0.05743852,0.05053779,0.04425916,0.03888548,0.03593886,0.03377591,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03220886,0.03292985,0.03021698,0.02732487,0.02626572,0.02714271,0.02188697,0.02203422
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04065703,0.04433611,0.0490377,0.05390919,0.05825236,0.0598672,0.05856158,0.05485997,0.04853415,0.04221957,0.0374391,0.03479194,0.0336827,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03144377,0.03292985,0.03021698,0.02732487,0.02501635,0.01854026,0.0160635,0.01652773
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.03684201,0.0375239,0.03682642,0.03783107,0.03936831,0.04346152,0.0481722,0.05303629,0.05618916,0.05671857,0.05489563,0.05107678,0.04614886,0.04134965,0.03724174,0.0345673,0.03289176,0.03268021,0.03188502,0.03135984,0.03118163,0.03145184,0.03189683,0.03105709,0.03192791,0.03064012,0.03231289,0.03021698,0.02732487,0.02427142,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.03149771,0.03673162,0.03530043,0.03555194,0.03693085,0.03742038,0.03630198,0.0374,0.03767654,0.03682642,0.03783856,0.04065703,0.04433611,0.0490377,0.05390919,0.05825236,0.0598672,0.05856158,0.05485997,0.04853415,0.04221957,0.0374391,0.03479194,0.0336827,0.03276674,0.03213463,0.03153944,0.03156016,0.03246085,0.03272977,0.03246876,0.03192791,0.03144377,0.03292985,0.03021698,0.02732487,0.02501635,0.01854026,0.0160635,0.01652773
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03228405,0.02439403,0.02361917,0.02396848,0.02395313,0.02477667,0.02739626,0.03162765,0.03775465,0.04426369,0.04864674,0.04953373,0.04815193,0.04480167,0.03895762,0.03312879,0.02729393,0.02363357,0.02177989,0.02090529,0.02029234,0.0200334,0.02033277,0.02048062,0.02045491,0.01993355,0.02061323,0.01994746,0.02174461,0.021044,0.02038076,0.01525998,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03108665,0.03079721,0.03131234,0.03066334,0.03108661,0.03415659,0.03821114,0.04211562,0.04761665,0.05162754,0.05240653,0.05025335,0.04683316,0.04172319,0.03718088,0.03238153,0.0291854,0.0274983,0.02684496,0.02628275,0.0261841,0.0259681,0.02624781,0.02651951,0.02629762,0.02591071,0.02520265,0.0250018,0.02214612,0.02647274,0.02427142,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03476659,0.03020522,0.02901235,0.0298118,0.02986928,0.02911056,0.0320971,0.03619839,0.04157073,0.04730382,0.05095237,0.05178149,0.04964185,0.04683316,0.04158092,0.0363529,0.03095919,0.02806216,0.02677902,0.02536157,0.02497742,0.02513474,0.02488801,0.02535401,0.02512578,0.0247122,0.02527188,0.02351374,0.0250018,0.02214612,0.02647274,0.0155567,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03228405,0.02439403,0.02361917,0.02396848,0.02395313,0.02477667,0.02739626,0.03162765,0.03775465,0.04426369,0.04864674,0.04953373,0.04815193,0.04480167,0.03895762,0.03312879,0.02729393,0.02363357,0.02177989,0.02090529,0.02029234,0.0200334,0.02033277,0.02048062,0.02045491,0.01993355,0.02061323,0.01994746,0.02174461,0.021044,0.02038076,0.01525998,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03228405,0.02439403,0.02361917,0.02396848,0.02395313,0.02477667,0.02739626,0.03162765,0.03775465,0.04426369,0.04864674,0.04953373,0.04815193,0.04480167,0.03895762,0.03312879,0.02729393,0.02363357,0.02177989,0.02090529,0.02029234,0.0200334,0.02033277,0.02048062,0.02045491,0.01993355,0.02061323,0.01994746,0.02174461,0.021044,0.02038076,0.01525998,0.01448239,0.01173674,0.005299693
0.02432508,0.02700667,0.03673162,0.03530043,0.03555194,0.03693085,0.03228405,0.02439403,0.02361917,0.02396848,0.02395313,0.02477667,0.02739626,0.03162765,0.03775465,0.04426369,0.04864674,0.04953373,0.04815193,0.04480167,0.03895762,0.03312879,0.02729393,0.02363357,0.02177989,0.02090529,0.02029234,0.0200334,0.02033277,0.02048062,0.02045491,0.01993355,0.02061323,0.01994746,0.02174461,0.021044,0.02038076,0.01525998,0.01448239,0.01173674,0.005299693
0.229255,0.2263301,0.1990513,0.2151163,0.2533406,0.2997777,0.372809,0.4548275,0.4976249,0.508569,0.4894498,0.4457046,0.3832967,0.3097318,0.2312556,0.1589456,0.1037925,0.06921929,0.05129674,0.04447258,0.04118182,0.04066041,0.04003937,0.03926177,0.04028371,0.04145563,0.04319807,0.0458289,0.04776709,0.04858514,0.04655121,0.04592678,0.04782475,0.05167135,0.05715297,0.06832215,0.0837184,0.1025131,0.1354412,0.1673574,0.2016116
0.2032126,0.1901982,0.1673973,0.1806447,0.2115192,0.2535414,0.3190945,0.3987047,0.4398433,0.453111,0.4356452,0.390515,0.3296321,0.2573917,0.1875162,0.126004,0.08283885,0.05791342,0.04597395,0.04142113,0.03957837,0.03866371,0.03848164,0.03813087,0.03903778,0.03976707,0.040633,0.04176672,0.04242127,0.04248084,0.04213981,0.04132835,0.04233373,0.04408066,0.04814242,0.05541145,0.06739897,0.07964719,0.1059529,0.1444197,0.1715163
0.181336,0.1709253,0.1462601,0.1567162,0.1850209,0.2224052,0.2809283,0.3554853,0.396546,0.407025,0.3881186,0.3448006,0.2853267,0.2190854,0.1541822,0.1022615,0.06610443,0.04748283,0.03958937,0.03560837,0.03373904,0.03396624,0.03337635,0.03300049,0.03336036,0.03459035,0.03550845,0.03608174,0.03645337,0.0368625,0.03558113,0.03464846,0.03536445,0.03717085,0.04038775,0.04628541,0.05311447,0.06583201,0.08335377,0.104532,0.137265
0.1582545,0.1545548,0.1266079,0.1366829,0.1597438,0.1923977,0.2450004,0.3146067,0.353611,0.3638885,0.3462704,0.3054705,0.249304,0.1879425,0.1310553,0.08730708,0.05886147,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.05548211,0.07212326,0.08827056,0.1142161
0.1255149,0.1123889,0.1125138,0.1188718,0.1351969,0.1601587,0.2032311,0.262961,0.2960578,0.3051834,0.2882686,0.2488342,0.2007978,0.1504029,0.1074363,0.07629816,0.05749425,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.04850635,0.0642662,0.07863406,0.0989053
0.1156414,0.1060021,0.1048828,0.1128985,0.127276,0.1462364,0.1796364,0.2293531,0.258043,0.264844,0.2485479,0.2137922,0.1711325,0.1292166,0.09398569,0.06944921,0.0549542,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04009067,0.04220898,0.04634345,0.04627078,0.04720261,0.04957276,0.07761335
0.09218107,0.09061095,0.09095309,0.09944535,0.1127574,0.1305797,0.1649407,0.2154338,0.2444705,0.2516278,0.2354201,0.2007891,0.159035,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1598791,0.2108677,0.2388925,0.245027,0.230154,0.1962056,0.1570361,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.181336,0.1709253,0.1462601,0.1567162,0.1850209,0.2224052,0.2809283,0.3554853,0.396546,0.407025,0.3881186,0.3448006,0.2853267,0.2190854,0.1541822,0.1022615,0.06610443,0.04748283,0.03958937,0.03560837,0.03373904,0.03396624,0.03337635,0.03300049,0.03336036,0.03459035,0.03550845,0.03608174,0.03645337,0.0368625,0.03558113,0.03464846,0.03536445,0.03717085,0.04038775,0.04628541,0.05311447,0.06583201,0.08335377,0.104532,0.137265
0.1582545,0.1545548,0.1266079,0.1366829,0.1597438,0.1923977,0.2450004,0.3146067,0.353611,0.3638885,0.3462704,0.3054705,0.249304,0.1879425,0.1310553,0.08730708,0.05886147,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.05548211,0.07212326,0.08827056,0.1142161
0.1156414,0.1060021,0.1048828,0.1128985,0.127276,0.1462364,0.1796364,0.2293531,0.258043,0.264844,0.2485479,0.2137922,0.1711325,0.1292166,0.09398569,0.06944921,0.0549542,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04009067,0.04220898,0.04634345,0.04627078,0.04720261,0.04957276,0.07761335
0.09218107,0.09061095,0.09095309,0.09944535,0.1127574,0.1305797,0.1649407,0.2154338,0.2444705,0.2516278,0.2354201,0.2007891,0.159035,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1598791,0.2108677,0.2388925,0.245027,0.230154,0.1962056,0.1570361,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.1255149,0.1123889,0.1125138,0.1188718,0.1351969,0.1601587,0.2032311,0.262961,0.2960578,0.3051834,0.2882686,0.2488342,0.2007978,0.1504029,0.1074363,0.07629816,0.05749425,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04021763,0.04220898,0.04715073,0.04850635,0.0642662,0.07863406,0.0989053
0.1156414,0.1060021,0.1048828,0.1128985,0.127276,0.1462364,0.1796364,0.2293531,0.258043,0.264844,0.2485479,0.2137922,0.1711325,0.1292166,0.09398569,0.06944921,0.0549542,0.04459837,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03544943,0.04009067,0.04220898,0.04634345,0.04627078,0.04720261,0.04957276,0.07761335
0.09218107,0.09061095,0.09095309,0.09944535,0.1127574,0.1305797,0.1649407,0.2154338,0.2444705,0.2516278,0.2354201,0.2007891,0.159035,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09944535,0.1127574,0.1305797,0.1649407,0.2154338,0.2444705,0.2516278,0.2354201,0.2007891,0.159035,0.1171106,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06500192
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.2041539,0.2299393,0.2357716,0.2206256,0.1889002,0.1508997,0.1168773,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03693275,0.03787715,0.03866595,0.04060598,0.04684449,0.04957276,0.06353727
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1578225,0.186,0.203035,0.2049229,0.192577,0.1653441,0.1371232,0.1067651,0.08221947,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03356433,0.03319215,0.03269888,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03503347,0.03483535,0.03374949,0.03385296,0.03314632,0.03329487,0.03604944,0.03787715,0.03866595,0.03987659,0.04465208,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1581714,0.1899917,0.2081296,0.2103481,0.1973433,0.1712508,0.1398781,0.1100549,0.08374856,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03369176,0.03319215,0.0327386,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03533139,0.03489145,0.03400252,0.03385296,0.03314632,0.03329487,0.03608905,0.03787715,0.03866595,0.04060598,0.04684449,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1578225,0.186,0.203035,0.2049229,0.192577,0.1653441,0.1371232,0.1067651,0.08221947,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03356433,0.03319215,0.03269888,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03503347,0.03483535,0.03374949,0.03385296,0.03314632,0.03329487,0.03604944,0.03787715,0.03866595,0.03987659,0.04465208,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1578225,0.186,0.203035,0.2049229,0.192577,0.1653441,0.1371232,0.1067651,0.08221947,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03356433,0.03319215,0.03269888,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03503347,0.03483535,0.03374949,0.03385296,0.03314632,0.03329487,0.03604944,0.03787715,0.03866595,0.03987659,0.04465208,0.04696251,0.05801016
0.09218107,0.09061095,0.09095309,0.09456711,0.1053141,0.122575,0.1578225,0.186,0.203035,0.2049229,0.192577,0.1653441,0.1371232,0.1067651,0.08221947,0.06152756,0.04890928,0.04163887,0.03747128,0.03485899,0.03356433,0.03319215,0.03269888,0.03238283,0.0328192,0.03379188,0.03417502,0.03480314,0.03503347,0.03483535,0.03374949,0.03385296,0.03314632,0.03329487,0.03604944,0.03787715,0.03866595,0.03987659,0.04465208,0.04696251,0.05801016
0.2810738,0.3081129,0.3558116,0.3874382,0.4227129,0.455108,0.4836637,0.4985625,0.4850388,0.431152,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2990859,0.3072532,0.2969075,0.2859075
0.2810738,0.3081129,0.355792,0.3874382,0.4227129,0.4538725,0.4818424,0.4985625,0.4850388,0.431152,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2990859,0.3072532,0.2969075,0.2777983
0.2810738,0.3081129,0.355792,0.3874382,0.4227129,0.4538725,0.4773343,0.4888057,0.4764649,0.4293456,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2919354,0.2985756,0.2868857,0.2777983
0.2649656,0.2878626,0.3346181,0.3690328,0.3991917,0.4274658,0.459,0.4779291,0.4644765,0.4200034,0.3477363,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05361073,0.05046617,0.04904544,0.04872163,0.04896329,0.04971281,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2621893,0.2838466,0.2863129,0.2804476,0.2639519
0.249936,0.2873855,0.3319248,0.3685561,0.3991917,0.4274658,0.4504519,0.464,0.4495569,0.4052133,0.3344162,0.26236,0.2013344,0.1537295,0.1182112,0.09350131,0.07618196,0.06507402,0.05627452,0.05110269,0.0486234,0.04690589,0.04643233,0.04653673,0.04771746,0.05011172,0.05300015,0.05812944,0.06520638,0.07440205,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2279973,0.2534725,0.2746075,0.282062,0.2705893,0.2598407
0.2414116,0.2770168,0.3223729,0.3601564,0.3906034,0.4169941,0.4397777,0.4506027,0.4359925,0.3900522,0.3201526,0.2507796,0.1917695,0.145074,0.1123423,0.08870354,0.07241932,0.06191045,0.05393608,0.04951098,0.04695755,0.04523233,0.04442062,0.04482058,0.0458205,0.04813702,0.05065053,0.05511414,0.06176202,0.07105652,0.08371981,0.1003891,0.1237482,0.1494956,0.1841979,0.2131159,0.2455107,0.2587572,0.2620785,0.2557388,0.2394368
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2810738,0.3081129,0.355792,0.3874382,0.4227129,0.4538725,0.4773343,0.4888057,0.4764649,0.4293456,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2919354,0.2985756,0.2868857,0.2777983
0.2688843,0.2966235,0.355792,0.3874382,0.4227129,0.4531021,0.4735695,0.4846978,0.4723294,0.4274095,0.3517262,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05439694,0.05116037,0.04993881,0.04875309,0.0492988,0.05037356,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2663172,0.2881324,0.293884,0.2844844,0.2639519
0.2649656,0.2878626,0.3346181,0.3690328,0.3991917,0.4274658,0.459,0.4779291,0.4644765,0.4200034,0.3477363,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05361073,0.05046617,0.04904544,0.04872163,0.04896329,0.04971281,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2621893,0.2838466,0.2863129,0.2804476,0.2639519
0.2414116,0.2770168,0.3223729,0.3601564,0.3906034,0.4169941,0.4397777,0.4506027,0.4359925,0.3900522,0.3201526,0.2507796,0.1917695,0.145074,0.1123423,0.08870354,0.07241932,0.06191045,0.05393608,0.04951098,0.04695755,0.04523233,0.04442062,0.04482058,0.0458205,0.04813702,0.05065053,0.05511414,0.06176202,0.07105652,0.08371981,0.1003891,0.1237482,0.1494956,0.1841979,0.2131159,0.2455107,0.2587572,0.2620785,0.2557388,0.2394368
0.23281,0.2629214,0.3033982,0.3365765,0.3649327,0.3924498,0.4228696,0.4408889,0.4276503,0.3830844,0.316811,0.2462621,0.1880809,0.1428983,0.1095021,0.0870896,0.07178473,0.06123223,0.05351827,0.04896898,0.04586323,0.04472085,0.04363124,0.04433017,0.04528828,0.04710633,0.05058809,0.05406139,0.06078539,0.06885105,0.08276077,0.09865396,0.1194209,0.1482021,0.1778257,0.2060579,0.2336635,0.2485619,0.2453588,0.2478737,0.218082
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2649656,0.2878626,0.3346181,0.3690328,0.3991917,0.4274658,0.459,0.4779291,0.4644765,0.4200034,0.3477363,0.2713537,0.2045123,0.1564893,0.1194135,0.09519608,0.07881679,0.06744139,0.05921694,0.05361073,0.05046617,0.04904544,0.04872163,0.04896329,0.04971281,0.05217966,0.05474498,0.05943839,0.06520638,0.07486202,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2315899,0.2621893,0.2838466,0.2863129,0.2804476,0.2639519
0.249936,0.2873855,0.3319248,0.3685561,0.3991917,0.4274658,0.4504519,0.464,0.4495569,0.4052133,0.3344162,0.26236,0.2013344,0.1537295,0.1182112,0.09350131,0.07618196,0.06507402,0.05627452,0.05110269,0.0486234,0.04690589,0.04643233,0.04653673,0.04771746,0.05011172,0.05300015,0.05812944,0.06520638,0.07440205,0.08871681,0.1059112,0.1298386,0.1592651,0.1969867,0.2279973,0.2534725,0.2746075,0.282062,0.2705893,0.2598407
0.2414116,0.2770168,0.3223729,0.3601564,0.3906034,0.4169941,0.4397777,0.4506027,0.4359925,0.3900522,0.3201526,0.2507796,0.1917695,0.145074,0.1123423,0.08870354,0.07241932,0.06191045,0.05393608,0.04951098,0.04695755,0.04523233,0.04442062,0.04482058,0.0458205,0.04813702,0.05065053,0.05511414,0.06176202,0.07105652,0.08371981,0.1003891,0.1237482,0.1494956,0.1841979,0.2131159,0.2455107,0.2587572,0.2620785,0.2557388,0.2394368
0.23281,0.2629214,0.3033982,0.3365765,0.3649327,0.3924498,0.4228696,0.4408889,0.4276503,0.3830844,0.316811,0.2462621,0.1880809,0.1428983,0.1095021,0.0870896,0.07178473,0.06123223,0.05351827,0.04896898,0.04586323,0.04472085,0.04363124,0.04433017,0.04528828,0.04710633,0.05058809,0.05406139,0.06078539,0.06885105,0.08276077,0.09865396,0.1194209,0.1482021,0.1778257,0.2060579,0.2336635,0.2485619,0.2453588,0.2478737,0.218082
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2414116,0.2770168,0.3223729,0.3601564,0.3906034,0.4169941,0.4397777,0.4506027,0.4359925,0.3900522,0.3201526,0.2507796,0.1917695,0.145074,0.1123423,0.08870354,0.07241932,0.06191045,0.05393608,0.04951098,0.04695755,0.04523233,0.04442062,0.04482058,0.0458205,0.04813702,0.05065053,0.05511414,0.06176202,0.07105652,0.08371981,0.1003891,0.1237482,0.1494956,0.1841979,0.2131159,0.2455107,0.2587572,0.2620785,0.2557388,0.2394368
0.2124394,0.2454584,0.2890945,0.3236107,0.3512245,0.3769726,0.3978861,0.4104188,0.3950364,0.3519218,0.2866948,0.2215002,0.1689024,0.1291373,0.09858607,0.07819202,0.06423817,0.0549309,0.04838246,0.04448429,0.04187209,0.04137757,0.0404856,0.04062822,0.0414276,0.04276139,0.04549986,0.04850652,0.05426901,0.06207659,0.07334786,0.08627859,0.1075779,0.1303608,0.1583878,0.1865528,0.2128945,0.2253614,0.2280078,0.2274841,0.218082
0.2267426,0.2629214,0.2945126,0.3236107,0.3512245,0.3774966,0.4094715,0.4262557,0.4131594,0.3682296,0.3001237,0.2317747,0.1754708,0.1336271,0.1038977,0.08249468,0.0680384,0.05838096,0.05134969,0.04742592,0.04504841,0.04353892,0.04277061,0.04372149,0.04366245,0.04554447,0.04850612,0.05137882,0.05742948,0.06540472,0.07560579,0.09058441,0.1095588,0.1324477,0.1623045,0.1907327,0.2154686,0.2253614,0.2405545,0.2333581,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2267426,0.2528983,0.2945004,0.3236107,0.3512245,0.3774966,0.4018507,0.4133355,0.4010335,0.3580219,0.291398,0.2253377,0.1710408,0.1296414,0.1002432,0.07870435,0.06510199,0.05612471,0.04926447,0.04501767,0.04251166,0.04200115,0.0404856,0.04112667,0.04217448,0.04427548,0.04684581,0.05017164,0.05501786,0.06207659,0.0738367,0.08867827,0.1077712,0.1320983,0.1583878,0.1881836,0.2128945,0.2253614,0.2300969,0.2274841,0.218082
0.2124394,0.2454584,0.2890945,0.3236107,0.3512245,0.3769726,0.3978861,0.4104188,0.3950364,0.3519218,0.2866948,0.2215002,0.1689024,0.1291373,0.09858607,0.07819202,0.06423817,0.0549309,0.04838246,0.04448429,0.04187209,0.04137757,0.0404856,0.04062822,0.0414276,0.04276139,0.04549986,0.04850652,0.05426901,0.06207659,0.07334786,0.08627859,0.1075779,0.1303608,0.1583878,0.1865528,0.2128945,0.2253614,0.2280078,0.2274841,0.218082
0.2124394,0.2454584,0.2890945,0.3236107,0.3512245,0.3769726,0.3978861,0.4104188,0.3950364,0.3519218,0.2866948,0.2215002,0.1689024,0.1291373,0.09858607,0.07819202,0.06423817,0.0549309,0.04838246,0.04448429,0.04187209,0.04137757,0.0404856,0.04062822,0.0414276,0.04276139,0.04549986,0.04850652,0.05426901,0.06207659,0.07334786,0.08627859,0.1075779,0.1303608,0.1583878,0.1865528,0.2128945,0.2253614,0.2280078,0.2274841,0.218082
0.1509461,0.1724719,0.185253,0.2098363,0.2465411,0.2852954,0.3165563,0.3303407,0.3172402,0.259212,0.181128,0.114715,0.07092392,0.04990788,0.04066063,0.03700034,0.0349557,0.03336215,0.03237814,0.03123011,0.03075997,0.03096875,0.0305677,0.03017023,0.02983617,0.03037917,0.02994963,0.0305229,0.03001099,0.03141253,0.03284364,0.03700808,0.04588006,0.06431756,0.09325355,0.1275767,0.1650385,0.1904076,0.2025753,0.216217,0.2049479
0.101275,0.1155493,0.1206754,0.1357928,0.1624002,0.1937639,0.2252385,0.2414314,0.2288507,0.182863,0.1224325,0.07522176,0.05034775,0.04194978,0.03865289,0.03700034,0.0349557,0.03336215,0.03237814,0.03123011,0.03075997,0.03096875,0.0305677,0.03017023,0.02983617,0.03037917,0.02994963,0.0305229,0.03001099,0.03141253,0.0323316,0.03343692,0.03526189,0.04070432,0.05454174,0.0770009,0.1049071,0.1181755,0.1459261,0.1418632,0.1272304
0.101275,0.1011698,0.1045205,0.1178934,0.1403638,0.1699915,0.1973416,0.211471,0.1993732,0.1563002,0.1029872,0.06349518,0.04384357,0.03743045,0.03494108,0.03438905,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.03709629,0.0447141,0.06324969,0.08340321,0.1029224,0.1149322,0.1137463,0.1126436
0.07307352,0.08353855,0.08987924,0.1045023,0.1240491,0.1490713,0.1709575,0.1802543,0.1706304,0.1328689,0.08669533,0.05545474,0.04144741,0.03698163,0.03494108,0.03438905,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.03518949,0.04007882,0.0569399,0.075162,0.08440894,0.09657212,0.1008892,0.1044802
0.07307352,0.08300544,0.08673025,0.0969719,0.1145724,0.1357511,0.1546669,0.1643843,0.154027,0.1196763,0.07836238,0.05339263,0.04144741,0.03664729,0.03494108,0.0343307,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.0342224,0.03901342,0.04821177,0.06665708,0.07640624,0.08902061,0.09278307,0.1012218
0.05814161,0.07025119,0.07445288,0.08039307,0.09631058,0.1151554,0.1343601,0.1457044,0.1358134,0.1042343,0.06824845,0.04773471,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04510437,0.0494776,0.06239936,0.07302573,0.06197309,0.05418495
0.053046,0.0613562,0.06441329,0.07021084,0.08147339,0.09702184,0.1143275,0.1227319,0.1142039,0.0893453,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.04996867,0.05863305,0.05710107,0.05186882
0.05018153,0.05582905,0.06022081,0.06276968,0.06882717,0.07988303,0.09664762,0.1054844,0.1003865,0.08319592,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.0478667,0.05243737,0.04764706,0.04059133
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.101275,0.1011698,0.1045205,0.1178934,0.1403638,0.1699915,0.1973416,0.211471,0.1993732,0.1563002,0.1029872,0.06349518,0.04384357,0.03743045,0.03494108,0.03438905,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.03709629,0.0447141,0.06324969,0.08340321,0.1029224,0.1149322,0.1137463,0.1126436
0.07307352,0.08353855,0.08987924,0.1045023,0.1240491,0.1490713,0.1709575,0.1802543,0.1706304,0.1328689,0.08669533,0.05545474,0.04144741,0.03698163,0.03494108,0.03438905,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.03518949,0.04007882,0.0569399,0.075162,0.08440894,0.09657212,0.1008892,0.1044802
0.07307352,0.08300544,0.08673025,0.0969719,0.1145724,0.1357511,0.1546669,0.1643843,0.154027,0.1196763,0.07836238,0.05339263,0.04144741,0.03664729,0.03494108,0.0343307,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.0342224,0.03901342,0.04821177,0.06665708,0.07640624,0.08902061,0.09278307,0.1012218
0.05814161,0.07025119,0.07445288,0.08039307,0.09631058,0.1151554,0.1343601,0.1457044,0.1358134,0.1042343,0.06824845,0.04773471,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04510437,0.0494776,0.06239936,0.07302573,0.06197309,0.05418495
0.053046,0.0613562,0.06441329,0.07021084,0.08147339,0.09702184,0.1143275,0.1227319,0.1142039,0.0893453,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.04996867,0.05863305,0.05710107,0.05186882
0.05018153,0.05582905,0.06022081,0.06276968,0.06882717,0.07988303,0.09664762,0.1054844,0.1003865,0.08319592,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.0478667,0.05243737,0.04764706,0.04059133
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.07307352,0.08300544,0.08673025,0.0969719,0.1145724,0.1357511,0.1546669,0.1643843,0.154027,0.1196763,0.07836238,0.05339263,0.04144741,0.03664729,0.03494108,0.0343307,0.03347215,0.03227572,0.03174853,0.03100026,0.03045255,0.03029216,0.02967063,0.0298367,0.02983617,0.03009805,0.0296747,0.02969324,0.02978012,0.03021201,0.03015783,0.03042429,0.03153949,0.0342224,0.03901342,0.04821177,0.06665708,0.07640624,0.08902061,0.09278307,0.1012218
0.05814161,0.07025119,0.07445288,0.08039307,0.09631058,0.1151554,0.1343601,0.1457044,0.1358134,0.1042343,0.06824845,0.04773471,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04510437,0.0494776,0.06239936,0.07302573,0.06197309,0.05418495
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.05018153,0.05582905,0.06022081,0.06276968,0.06882717,0.07988303,0.09664762,0.1054844,0.1003865,0.08319592,0.06214319,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04289394,0.0494776,0.0478667,0.05243737,0.04764706,0.04059133
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.04260197,0.04869405,0.04959484,0.06066735,0.0671207,0.0725509,0.07908566,0.08274172,0.07865025,0.06665451,0.05406469,0.04458781,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0350198,0.0386651,0.04432209,0.03667378,0.04027567,0.0327653,0.02697507
0.05015561,0.05496791,0.05639602,0.06276968,0.06882717,0.07988303,0.0921,0.09720705,0.09130651,0.07406832,0.05637724,0.04633422,0.03836213,0.03664729,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0366242,0.04232718,0.04701839,0.04497825,0.04413756,0.03663034,0.02697507
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.04438076,0.04869405,0.05369025,0.06276968,0.06882717,0.0787266,0.0842,0.08598743,0.08115111,0.06808984,0.05450691,0.04459661,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.03646923,0.04100463,0.04432209,0.04101808,0.04413756,0.03663034,0.02697507
0.04260197,0.04869405,0.04959484,0.06066735,0.0671207,0.0725509,0.07908566,0.08274172,0.07865025,0.06665451,0.05406469,0.04458781,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0350198,0.0386651,0.04432209,0.03667378,0.04027567,0.0327653,0.02697507
0.04260197,0.04869405,0.04959484,0.06066735,0.0671207,0.0725509,0.07908566,0.08274172,0.07865025,0.06665451,0.05406469,0.04458781,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0350198,0.0386651,0.04432209,0.03667378,0.04027567,0.0327653,0.02697507
0.04260197,0.04869405,0.04959484,0.06066735,0.0671207,0.0725509,0.07908566,0.08274172,0.07865025,0.06665451,0.05406469,0.04458781,0.03836213,0.03658736,0.03449521,0.03333091,0.03301253,0.03227572,0.03146522,0.03100026,0.03045255,0.03029216,0.02967063,0.02980333,0.02983617,0.03008614,0.0296747,0.02969324,0.02978012,0.03015279,0.03015783,0.03008023,0.0300068,0.031914,0.0350198,0.0386651,0.04432209,0.03667378,0.04027567,0.0327653,0.02697507
0.005318007,0.004503791,0.01401753,0.01623379,0.01682008,0.01676297,0.01658458,0.01610908,0.01559127,0.01500293,0.01364682,0.01308756,0.01237025,0.01189263,0.01176123,0.01123132,0.01112069,0.01070249,0.01053747,0.01082347,0.01058782,0.01096922,0.01119433,0.01124366,0.01171207,0.01250678,0.01333989,0.01397653,0.0145732,0.01428684,0.01477284,0.01472079,0.01575612,0.01593063,0.01584621,0.01321073,0.01129939,0.00948223,0.006544536,0.009850628,0.000625769
0.003340093,0.004503791,0.01118717,0.01580137,0.01551838,0.01563281,0.01570437,0.01610908,0.01559127,0.01477301,0.01305111,0.01206489,0.01134419,0.01189263,0.01176123,0.01123132,0.01112069,0.01070249,0.01053747,0.01082347,0.01058782,0.01096922,0.01119433,0.01124366,0.01171207,0.01250678,0.01333989,0.01397653,0.0145732,0.01428684,0.01477284,0.01472079,0.01542396,0.01593063,0.01584621,0.01145159,0.01129939,0.00948223,0.006544536,0.009850628,0.000625769
0.003340093,0.004503791,0.009965214,0.01500846,0.01442458,0.01468177,0.0151028,0.01588763,0.01559127,0.01477301,0.01305111,0.01206489,0.01134419,0.01189263,0.01176123,0.01123132,0.01112069,0.01070249,0.01053747,0.01082347,0.01058782,0.01096922,0.01119433,0.01124366,0.01171207,0.01250678,0.01333989,0.01397653,0.0145732,0.01428684,0.01477284,0.01472079,0.01542396,0.01593063,0.01584621,0.01145159,0.01129939,0.009343176,0.006544536,0.009850628,0.000625769
0.003340093,0.004503791,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01584621,0.01145159,0.01129939,0.009343176,0.006544536,0.009850628,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01575588,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01315056,0.01388792,0.01427863,0.01428684,0.01477284,0.01472079,0.01478593,0.01436499,0.01333504,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388431,0.01404165,0.01428597,0.01473639,0.01407972,0.01478593,0.01399215,0.01333504,0.01015423,0.01043132,0.008422052,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.003340093,0.004503791,0.009965214,0.01500846,0.01442458,0.01468177,0.0151028,0.01588763,0.01559127,0.01477301,0.01305111,0.01206489,0.01134419,0.01189263,0.01176123,0.01123132,0.01112069,0.01070249,0.01053747,0.01082347,0.01058782,0.01096922,0.01119433,0.01124366,0.01171207,0.01250678,0.01333989,0.01397653,0.0145732,0.01428684,0.01477284,0.01472079,0.01542396,0.01593063,0.01584621,0.01145159,0.01129939,0.009343176,0.006544536,0.009850628,0.000625769
0.003340093,0.004503791,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01584621,0.01145159,0.01129939,0.009343176,0.006544536,0.009850628,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.0145,0.01435992,0.01347579,0.01138138,0.0110429,0.01106066,0.0109176,0.01096843,0.01107453,0.01112069,0.01070249,0.01053747,0.01059592,0.01058782,0.01096922,0.01081907,0.01124366,0.01171207,0.01250678,0.01315056,0.01388792,0.01440139,0.01428684,0.01477284,0.01472079,0.01478593,0.01593063,0.01575588,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01315056,0.01388792,0.01427863,0.01428684,0.01477284,0.01472079,0.01478593,0.01436499,0.01333504,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388792,0.01427863,0.01428684,0.01473639,0.01407972,0.01478593,0.01415828,0.01333504,0.01015423,0.01129939,0.008969994,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01315056,0.01388792,0.01427863,0.01428684,0.01477284,0.01472079,0.01478593,0.01436499,0.01333504,0.01145159,0.01129939,0.008969994,0.006544536,0.007488978,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388792,0.01427863,0.01428684,0.01473639,0.01407972,0.01478593,0.01415828,0.01333504,0.01015423,0.01129939,0.008969994,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.004441513,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01058782,0.01085861,0.01069669,0.01110177,0.01167989,0.01250678,0.01310033,0.01388792,0.01427863,0.01428684,0.01473639,0.01407972,0.01478593,0.01415828,0.01333504,0.01015423,0.01129939,0.008969994,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01205403,0.01268661,0.01343527,0.01360835,0.01346645,0.01327179,0.01407972,0.01415007,0.0135606,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.001092531,0.003955862,0.009965214,0.01500846,0.01442458,0.01468177,0.01461787,0.01428255,0.01368578,0.01271505,0.01138138,0.0110429,0.01079508,0.0109176,0.01096843,0.01107453,0.01093366,0.01070249,0.01042228,0.01047891,0.01047703,0.01085861,0.01069669,0.01110177,0.01119537,0.01155757,0.01140485,0.0129373,0.01261775,0.01278991,0.01327179,0.01260445,0.01201568,0.01354158,0.0120308,0.009591077,0.01043132,0.004939247,0.006544536,0.005880656,0.000625769
0.02610256,0.02633768,0.03372069,0.03514814,0.03645788,0.03638149,0.03618181,0.03608252,0.03657067,0.03581682,0.03457672,0.03427921,0.03495961,0.03508055,0.03536567,0.03567188,0.03537648,0.03563173,0.03509744,0.03498841,0.03510229,0.03487066,0.03438387,0.03432463,0.03410674,0.03441789,0.03408981,0.03400419,0.0334733,0.03338207,0.03327625,0.03247943,0.03161375,0.03007331,0.03111289,0.03060318,0.02770466,0.02361524,0.02081525,0.01561706,0.01107439
0.02610256,0.02633768,0.03195006,0.03410266,0.03496548,0.03413897,0.03303829,0.03264613,0.03246838,0.03267206,0.03242229,0.03189414,0.03252748,0.03232584,0.03248223,0.03236034,0.03261789,0.03274755,0.03243835,0.03187328,0.03172977,0.03165005,0.03145406,0.03114883,0.03144041,0.03106271,0.03053725,0.03049513,0.03036048,0.03056789,0.02969666,0.02887211,0.02842734,0.02871253,0.02732999,0.03025267,0.02770466,0.02361524,0.0125819,0.009682786,0.01107439
0.02610256,0.02633768,0.03089256,0.03410266,0.03427854,0.03391854,0.03250088,0.03116542,0.03098953,0.03093294,0.02990823,0.02927203,0.02907149,0.02944773,0.03011714,0.03031323,0.03081414,0.03026041,0.03042094,0.02996615,0.03005626,0.02950218,0.02924609,0.0289967,0.02960713,0.02944058,0.02882713,0.02868621,0.02841111,0.0285566,0.02857285,0.02696255,0.02715288,0.02673286,0.02732999,0.02838171,0.02594957,0.02026824,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.03089256,0.03266011,0.03411013,0.03367096,0.03048099,0.02841279,0.02851907,0.02799834,0.02645951,0.02750031,0.02747318,0.02693522,0.02679335,0.02738093,0.02764527,0.02779745,0.02736323,0.02755167,0.02740381,0.02752544,0.02702777,0.0266523,0.02661087,0.02669545,0.02625493,0.02667164,0.02636892,0.02560502,0.02529535,0.02548789,0.02374903,0.02319359,0.02354964,0.02367516,0.02102189,0.01832379,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02677488,0.02666565,0.0265017,0.02556583,0.02458452,0.0257132,0.02593896,0.02586667,0.02610542,0.02589927,0.02649149,0.02575704,0.02556686,0.02590611,0.02540355,0.02514446,0.02500418,0.02514451,0.02468146,0.02464356,0.02455317,0.02446439,0.02404754,0.0234852,0.02302923,0.02214089,0.02129482,0.02183825,0.02366775,0.02102189,0.01396865,0.0125819,0.009682786,0.01107439
0.01051774,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02489323,0.02410646,0.02301902,0.02198064,0.02204595,0.0226095,0.02311479,0.02321929,0.02339581,0.02371418,0.02328381,0.02299368,0.02319173,0.02303656,0.02353589,0.02284114,0.02285583,0.02272309,0.02273718,0.02273991,0.02273455,0.02264393,0.02181389,0.02113987,0.02042363,0.0206233,0.01874162,0.01950913,0.01832734,0.01610775,0.01396865,0.0125819,0.00940229,0.01107439
0.01051774,0.02024003,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02333156,0.02218307,0.0214012,0.02144227,0.02087998,0.02034514,0.02084816,0.02144601,0.02155423,0.02144771,0.02148157,0.02133209,0.02117477,0.02120352,0.02116252,0.02069288,0.0208315,0.02082477,0.02082376,0.02060741,0.02081667,0.02059121,0.0205401,0.01932553,0.01944894,0.01823926,0.01874162,0.01818136,0.01770477,0.01610775,0.01396865,0.0125819,0.00940229,0.007136332
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.02610256,0.02633768,0.03195006,0.03410266,0.03496548,0.03413897,0.03303829,0.03264613,0.03246838,0.03267206,0.03242229,0.03189414,0.03252748,0.03232584,0.03248223,0.03236034,0.03261789,0.03274755,0.03243835,0.03187328,0.03172977,0.03165005,0.03145406,0.03114883,0.03144041,0.03106271,0.03053725,0.03049513,0.03036048,0.03056789,0.02969666,0.02887211,0.02842734,0.02871253,0.02732999,0.03025267,0.02770466,0.02361524,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.03089256,0.03266011,0.03411013,0.03367096,0.03048099,0.02841279,0.02851907,0.02799834,0.02645951,0.02750031,0.02747318,0.02693522,0.02679335,0.02738093,0.02764527,0.02779745,0.02736323,0.02755167,0.02740381,0.02752544,0.02702777,0.0266523,0.02661087,0.02669545,0.02625493,0.02667164,0.02636892,0.02560502,0.02529535,0.02548789,0.02374903,0.02319359,0.02354964,0.02367516,0.02102189,0.01832379,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02677488,0.02666565,0.0265017,0.02556583,0.02458452,0.0257132,0.02593896,0.02586667,0.02610542,0.02589927,0.02649149,0.02575704,0.02556686,0.02590611,0.02540355,0.02514446,0.02500418,0.02514451,0.02468146,0.02464356,0.02455317,0.02446439,0.02404754,0.0234852,0.02302923,0.02214089,0.02129482,0.02183825,0.02366775,0.02102189,0.01396865,0.0125819,0.009682786,0.01107439
0.01051774,0.02024003,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02333156,0.02218307,0.0214012,0.02144227,0.02087998,0.02034514,0.02084816,0.02144601,0.02155423,0.02144771,0.02148157,0.02133209,0.02117477,0.02120352,0.02116252,0.02069288,0.0208315,0.02082477,0.02082376,0.02060741,0.02081667,0.02059121,0.0205401,0.01932553,0.01944894,0.01823926,0.01874162,0.01818136,0.01770477,0.01610775,0.01396865,0.0125819,0.00940229,0.007136332
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.02365218,0.02207964,0.03089256,0.03266011,0.03411013,0.03367096,0.03048099,0.02841279,0.02851907,0.02799834,0.02645951,0.02750031,0.02747318,0.02693522,0.02679335,0.02738093,0.02764527,0.02779745,0.02736323,0.02755167,0.02740381,0.02752544,0.02702777,0.0266523,0.02661087,0.02669545,0.02625493,0.02667164,0.02636892,0.02560502,0.02529535,0.02548789,0.02374903,0.02319359,0.02354964,0.02367516,0.02102189,0.01832379,0.0125819,0.009682786,0.01107439
0.02365218,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02677488,0.02666565,0.0265017,0.02556583,0.02458452,0.0257132,0.02593896,0.02586667,0.02610542,0.02589927,0.02649149,0.02575704,0.02556686,0.02590611,0.02540355,0.02514446,0.02500418,0.02514451,0.02468146,0.02464356,0.02455317,0.02446439,0.02404754,0.0234852,0.02302923,0.02214089,0.02129482,0.02183825,0.02366775,0.02102189,0.01396865,0.0125819,0.009682786,0.01107439
0.01051774,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02489323,0.02410646,0.02301902,0.02198064,0.02204595,0.0226095,0.02311479,0.02321929,0.02339581,0.02371418,0.02328381,0.02299368,0.02319173,0.02303656,0.02353589,0.02284114,0.02285583,0.02272309,0.02273718,0.02273991,0.02273455,0.02264393,0.02181389,0.02113987,0.02042363,0.0206233,0.01874162,0.01950913,0.01832734,0.01610775,0.01396865,0.0125819,0.00940229,0.01107439
0.01051774,0.02024003,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02333156,0.02218307,0.0214012,0.02144227,0.02087998,0.02034514,0.02084816,0.02144601,0.02155423,0.02144771,0.02148157,0.02133209,0.02117477,0.02120352,0.02116252,0.02069288,0.0208315,0.02082477,0.02082376,0.02060741,0.02081667,0.02059121,0.0205401,0.01932553,0.01944894,0.01823926,0.01874162,0.01818136,0.01770477,0.01610775,0.01396865,0.0125819,0.00940229,0.007136332
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.01051774,0.02207964,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02489323,0.02410646,0.02301902,0.02198064,0.02204595,0.0226095,0.02311479,0.02321929,0.02339581,0.02371418,0.02328381,0.02299368,0.02319173,0.02303656,0.02353589,0.02284114,0.02285583,0.02272309,0.02273718,0.02273991,0.02273455,0.02264393,0.02181389,0.02113987,0.02042363,0.0206233,0.01874162,0.01950913,0.01832734,0.01610775,0.01396865,0.0125819,0.00940229,0.01107439
0.01051774,0.02024003,0.02938807,0.03075665,0.03042242,0.03036294,0.0281,0.02333156,0.02218307,0.0214012,0.02144227,0.02087998,0.02034514,0.02084816,0.02144601,0.02155423,0.02144771,0.02148157,0.02133209,0.02117477,0.02120352,0.02116252,0.02069288,0.0208315,0.02082477,0.02082376,0.02060741,0.02081667,0.02059121,0.0205401,0.01932553,0.01944894,0.01823926,0.01874162,0.01818136,0.01770477,0.01610775,0.01396865,0.0125819,0.00940229,0.007136332
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.01051774,0.01383792,0.01296256,0.01597241,0.0172977,0.01626601,0.01305346,0.0109745,0.01071946,0.01039296,0.0099467,0.009958388,0.01048337,0.009983124,0.01021101,0.01058331,0.01104971,0.01083174,0.01071075,0.01078428,0.01056714,0.01062624,0.01049821,0.0102966,0.01087775,0.01033102,0.01003471,0.01033167,0.01032734,0.01020952,0.01043057,0.01029276,0.008991649,0.008646846,0.009253378,0.008629578,0.007565045,0.005546408,0.006853489,0.003528385,4.12E-05
0.01051774,0.01952147,0.02076173,0.02264909,0.02454849,0.02349354,0.0212891,0.02004992,0.01991862,0.01949105,0.01883514,0.01819316,0.01836144,0.01901555,0.01928828,0.01978174,0.0199493,0.01930592,0.01938393,0.01946993,0.01912503,0.0194053,0.01934184,0.01890969,0.01916474,0.01905917,0.01911016,0.01866434,0.01832199,0.01869612,0.01840112,0.01790041,0.01600191,0.01727888,0.01818136,0.01770477,0.01165679,0.007499261,0.007303056,0.007172386,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.01051774,0.01586665,0.01747423,0.01887521,0.01887968,0.01913081,0.01799816,0.01725763,0.01720272,0.01735407,0.01681059,0.01663058,0.01584561,0.01641141,0.01669553,0.01702189,0.01739626,0.01728712,0.01680935,0.01710786,0.01693632,0.01658311,0.01668698,0.01623302,0.01689477,0.01639771,0.01691961,0.01675778,0.01655547,0.0173334,0.01593137,0.01522831,0.01551934,0.01531336,0.01409571,0.0121215,0.01165679,0.007499261,0.007303056,0.003528385,4.12E-05
0.01051774,0.01383792,0.01296256,0.01597241,0.0172977,0.01626601,0.01305346,0.0109745,0.01071946,0.01039296,0.0099467,0.009958388,0.01048337,0.009983124,0.01021101,0.01058331,0.01104971,0.01083174,0.01071075,0.01078428,0.01056714,0.01062624,0.01049821,0.0102966,0.01087775,0.01033102,0.01003471,0.01033167,0.01032734,0.01020952,0.01043057,0.01029276,0.008991649,0.008646846,0.009253378,0.008629578,0.007565045,0.005546408,0.006853489,0.003528385,4.12E-05
0.01051774,0.01383792,0.01296256,0.01597241,0.0172977,0.01626601,0.01305346,0.0109745,0.01071946,0.01039296,0.0099467,0.009958388,0.01048337,0.009983124,0.01021101,0.01058331,0.01104971,0.01083174,0.01071075,0.01078428,0.01056714,0.01062624,0.01049821,0.0102966,0.01087775,0.01033102,0.01003471,0.01033167,0.01032734,0.01020952,0.01043057,0.01029276,0.008991649,0.008646846,0.009253378,0.008629578,0.007565045,0.005546408,0.006853489,0.003528385,4.12E-05
0.01051774,0.01383792,0.01296256,0.01597241,0.0172977,0.01626601,0.01305346,0.0109745,0.01071946,0.01039296,0.0099467,0.009958388,0.01048337,0.009983124,0.01021101,0.01058331,0.01104971,0.01083174,0.01071075,0.01078428,0.01056714,0.01062624,0.01049821,0.0102966,0.01087775,0.01033102,0.01003471,0.01033167,0.01032734,0.01020952,0.01043057,0.01029276,0.008991649,0.008646846,0.009253378,0.008629578,0.007565045,0.005546408,0.006853489,0.003528385,4.12E-05
0.7096336,0.6789532,0.646,0.6358658,0.6467166,0.660463,0.6792613,0.6927065,0.7040098,0.717177,0.7253084,0.7354802,0.7451338,0.7566898,0.7660961,0.7715213,0.7794458,0.7866424,0.79452,0.7989452,0.8031245,0.8084067,0.8147192,0.8190437,0.8233897,0.8230131,0.8241042,0.8200705,0.8054958,0.7727113,0.7762917,0.7616031,0.7447607,0.7314277,0.7247449,0.7189825,0.7515498,0.7972461,0.823924,0.8380646,0.8468451
0.7057671,0.6789532,0.646,0.6358658,0.6467166,0.660463,0.6792613,0.6927065,0.7040098,0.717177,0.7253084,0.7354802,0.7451338,0.7566898,0.7660961,0.7715213,0.7767647,0.7852695,0.7922325,0.7975685,0.8002066,0.8065225,0.8104423,0.8143157,0.8149256,0.8152999,0.815616,0.8095088,0.7928682,0.7573353,0.7579504,0.7442001,0.7247836,0.7158859,0.7084484,0.6982707,0.735846,0.7773183,0.8091254,0.8234407,0.8323335
0.701324,0.6697941,0.6322893,0.6234467,0.6318558,0.6491181,0.6713402,0.6875738,0.6975632,0.7067397,0.7135036,0.7221062,0.729415,0.7396819,0.7469515,0.7493986,0.7563204,0.7610223,0.7690587,0.7710507,0.7761879,0.7784992,0.7829866,0.7875262,0.787004,0.7846546,0.7857192,0.7791624,0.7608171,0.7255764,0.7256097,0.7107272,0.6940048,0.6852625,0.6738869,0.6650416,0.6955235,0.7473829,0.7823972,0.7957917,0.7900787
0.6786176,0.6661699,0.6317735,0.6214471,0.6289864,0.6474142,0.6663913,0.679622,0.6902525,0.7007835,0.7074036,0.7141521,0.720978,0.7280297,0.7365062,0.7424409,0.7484825,0.7536237,0.7603063,0.7625127,0.7659624,0.7716651,0.7768105,0.7763544,0.7792125,0.7794473,0.7770641,0.770937,0.7522379,0.7201091,0.7174751,0.7035738,0.6868478,0.6776698,0.6687007,0.661609,0.6890302,0.7361733,0.7656548,0.7957917,0.7894557
0.6786176,0.6661699,0.6278442,0.6214471,0.6289864,0.6474142,0.6653957,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7694826
0.6631475,0.6556069,0.6196504,0.6214471,0.6289864,0.6463403,0.6637751,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7585494
0.7057671,0.6789532,0.6330914,0.626026,0.6333256,0.6543696,0.6791312,0.6927065,0.7040098,0.717177,0.7253084,0.7354802,0.7451338,0.7565748,0.7633821,0.7692696,0.7764326,0.7820473,0.7899704,0.7936723,0.798737,0.7998063,0.8050102,0.8084641,0.8091791,0.8103862,0.8095345,0.8034207,0.783114,0.7479276,0.7510773,0.7358234,0.720413,0.706217,0.6971353,0.6917403,0.7218378,0.7749033,0.8044812,0.8170788,0.8280656
0.701324,0.6697941,0.6322893,0.6234467,0.6318558,0.6491181,0.6713402,0.6875738,0.6975632,0.7067397,0.7135036,0.7221062,0.729415,0.7396819,0.7469515,0.7493986,0.7563204,0.7610223,0.7690587,0.7710507,0.7761879,0.7784992,0.7829866,0.7875262,0.787004,0.7846546,0.7857192,0.7791624,0.7608171,0.7255764,0.7256097,0.7107272,0.6940048,0.6852625,0.6738869,0.6650416,0.6955235,0.7473829,0.7823972,0.7957917,0.7900787
0.6786176,0.6661699,0.6317735,0.6214471,0.6289864,0.6474142,0.6663913,0.679622,0.6902525,0.7007835,0.7074036,0.7141521,0.720978,0.7280297,0.7365062,0.7424409,0.7484825,0.7536237,0.7603063,0.7625127,0.7659624,0.7716651,0.7768105,0.7763544,0.7792125,0.7794473,0.7770641,0.770937,0.7522379,0.7201091,0.7174751,0.7035738,0.6868478,0.6776698,0.6687007,0.661609,0.6890302,0.7361733,0.7656548,0.7957917,0.7894557
0.6786176,0.6661699,0.6278442,0.6214471,0.6289864,0.6474142,0.6653957,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7694826
0.6631475,0.6556069,0.6196504,0.6214471,0.6289864,0.6463403,0.6637751,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7585494
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.6786176,0.6661699,0.6317735,0.6214471,0.6289864,0.6474142,0.6663913,0.679622,0.6902525,0.7007835,0.7074036,0.7141521,0.720978,0.7280297,0.7365062,0.7424409,0.7484825,0.7536237,0.7603063,0.7625127,0.7659624,0.7716651,0.7768105,0.7763544,0.7792125,0.7794473,0.7770641,0.770937,0.7522379,0.7201091,0.7174751,0.7035738,0.6868478,0.6776698,0.6687007,0.661609,0.6890302,0.7361733,0.7656548,0.7957917,0.7894557
0.6786176,0.6661699,0.6278442,0.6214471,0.6289864,0.6474142,0.6653957,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7694826
0.6631475,0.6556069,0.6196504,0.6214471,0.6289864,0.6463403,0.6637751,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7585494
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.6631475,0.6556069,0.6196504,0.6214471,0.6289864,0.6463403,0.6637751,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7203008,0.7415065,0.7585494
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6741391,0.6824384,0.6913918,0.6983712,0.7051735,0.708707,0.7174094,0.7212573,0.7270925,0.7321748,0.7373196,0.7423008,0.7447121,0.747465,0.7504953,0.7532422,0.7531381,0.7528875,0.7544895,0.7501694,0.742781,0.7260511,0.6944459,0.6944501,0.6803458,0.6604691,0.6511567,0.6392067,0.6329213,0.6624466,0.6995483,0.7174516,0.7415065,0.7488448
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.656487,0.6556069,0.6120933,0.6130379,0.622285,0.6396629,0.6578149,0.6694922,0.6776991,0.687667,0.6931535,0.6980342,0.7025961,0.7089616,0.7156741,0.7206848,0.7241296,0.72877,0.7340178,0.7391113,0.7409459,0.7421936,0.746509,0.7473316,0.7465502,0.7459578,0.7422287,0.7358186,0.7155991,0.6862535,0.686516,0.6719604,0.6526175,0.644389,0.6345041,0.6286307,0.6600184,0.6897061,0.7174516,0.7415065,0.7399946
0.656487,0.6517852,0.6120933,0.6130379,0.622285,0.6396629,0.6490369,0.6541502,0.6643139,0.6747192,0.6799372,0.6864796,0.6910263,0.697702,0.7033353,0.7091269,0.712886,0.7164083,0.7229369,0.72484,0.7280718,0.7309202,0.735715,0.7357751,0.7349899,0.7359937,0.7324086,0.724634,0.7063811,0.6766566,0.673669,0.6603974,0.6423274,0.6334497,0.6269762,0.623164,0.6426942,0.6872594,0.7020847,0.7221673,0.7229087
0.656487,0.6517852,0.6120933,0.6130379,0.622285,0.6396629,0.6490369,0.6541502,0.6643139,0.6747192,0.6799372,0.6864796,0.6910263,0.697702,0.7033353,0.7091269,0.712886,0.7164083,0.7229369,0.72484,0.7280718,0.7309202,0.735715,0.7357751,0.7349899,0.7359937,0.7324086,0.724634,0.7063811,0.6766566,0.673669,0.6603974,0.6423274,0.6334497,0.6269762,0.623164,0.6426942,0.6872594,0.7020847,0.7221673,0.7229087


==> anc/NTU_WPSM_dataset/ReadMe.txt <==
NTU watercolor pigments spectral measurement dataset (NTU WPSM dataset), January 2019.


Input layer:

MQ_test_488_X_ok.csv
MQ_train_1956_X_ok.csv

Output layer:

MQ_test_488_Y_ok.csv
MQ_train_1956_Y_ok.csv


